Benchmarking the Planar Honeycomb Code

We improve the planar honeycomb code by describing boundaries that need no additional physical connectivity, and by optimizing the shape of the qubit patch. We then benchmark the code using Monte Carlo sampling to estimate logical error rates and derive metrics including thresholds, lambdas, and teraquop qubit counts. We determine that the planar honeycomb code can create a logical qubit with one-in-a-trillion logical error rates using 7000 physical qubits at a 0.1% gate-level error rate (or 900 physical qubits given native two-qubit parity measurements). Our results cement the honeycomb code as a promising candidate for two-dimensional qubit architectures with sparse connectivity.

==> anc/code/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.

==> anc/code/README.md <==
# Generation/Simulation Tools for Planar Honeycomb Code

This repository contains code for creating stim circuits describing planar honeycomb patches,
performing Monte Carlo sampling of logical error rates from those circuits,
and producing related plots (for a paper).

### Run Tests

The following assumes you've cloned the repo and your current working directory is the repo root.

```bash
# (in a fresh virtual environment at repo root)
pip install -r requirements.txt
pytest src
```

### Collect and Plot Data

The following assumes you've cloned the repo and your current working directory is the repo root.

```bash
# (in a fresh virtual environment at repo root)
mkdir out
pip install -r requirements.txt

# Collect data (this example takes ~1 minute).
PYTHONPATH=src python src/hcb/artifacts/collect_logical_error_rates.py \
    -case_error_rates 0.001 0.002 \
    -case_observables H V \
    -case_gate_sets SD6 \
    -case_decoders pymatching \
    -case_distances 3 5 \
    -max_shots 10_000 \
    -max_errors 100 \
    -merge_mode saturate \
    -threads 4 \
    -storage_location out/sample_data.csv

# (...Wait for data collection to finish...)

# Plot collected data.
PYTHONPATH=src python src/hcb/artifacts/make_threshold_plots.py \
    out/sample_data.csv
```


==> anc/code/requirements.txt <==
stim == 1.8.0
stimcirq == 1.8.0
pymatching == 0.6.0
cirq-web == 0.13.1
pytest == 6.2.5
scipy == 1.7.3
matplotlib == 3.5.1
numpy == 1.22.1


==> anc/code/src/hcb/__init__.py <==
import stim

_f = stim.Circuit.__repr__
stim.Circuit.__repr__ = lambda e: _f(e)


==> anc/code/src/hcb/artifacts/__init__.py <==
"""
This package contains python scripts for collecting and plotting data for the paper.
"""


==> anc/code/src/hcb/artifacts/collate.py <==
import pathlib
import sys

from hcb.tools.analysis.collecting import MultiStats


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs).filter(lambda e: 'PC3' not in e.circuit_style)
    print(all_data.to_csv())


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/collect_detection_fraction_data.py <==
import pathlib
from typing import Iterator

from hcb.codes.honeycomb.layout import HoneycombLayout
from hcb.tools.analysis.collecting import DecodingProblem, collect_detection_fraction_data

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"


def iter_problems(decoder: str) -> Iterator[DecodingProblem]:
    error_rates = [
        0.03,
        0.02,
        0.015,
        0.01,
        0.007,
        0.005,
        0.003,
        0.002,
        0.0015,
        0.001,
        0.0007,
        0.0005,
        0.0003,
        0.0002,
        0.0001
    ]
    gate_sets = [
        'EM3_v1',
        'EM3_v2',
        'SD6',
        'SI1000',
    ]
    shearings = [
        False,
        True,
    ]
    for p in error_rates:
        for noisy_gate_set in gate_sets:
            for d in [4, 8, 12, 16, 20]:
                for sheared in shearings:
                    yield HoneycombLayout(
                        data_width=d,
                        data_height=(d * 2 + 2) // 3 * 3,
                        noise_level=p,
                        noisy_gate_set=noisy_gate_set,
                        tested_observable='H',
                        sheared=sheared,
                        rounds=d * 3,
                    ).to_decoding_problem(decoder=decoder)


def main():
    data_file = OUT_DIR / "bounded_honeycomb_dets.csv"
    collect_detection_fraction_data(
        problems=iter_problems(decoder="internal"),
        shots=2**10,
        out_path=data_file,
        discard_previous_data=True,
    )


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/collect_grouped_detection_fraction_data.py <==
import pathlib
import time
from typing import Optional, Union, Iterable, Iterator
import numpy as np

from hcb.codes.honeycomb.layout import HoneycombLayout
from hcb.tools.analysis.collecting import DecodingProblem, CSV_HEADER, \
    CSV_HEADER_VERSION

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"



def iter_problems(decoder: str) -> Iterator[DecodingProblem]:
    error_rates = [
        0.03,
        0.02,
        0.015,
        0.01,
        0.007,
        0.005,
        0.003,
        0.002,
        0.0015,
        0.001,
        0.0007,
        0.0005,
        0.0003,
        0.0002,
        0.0001
    ]
    gate_sets = [
        'EM3_v2',
        'SD6',
        'SI1000',
    ]
    for p in error_rates:
        for noisy_gate_set in gate_sets:
            d = 12
            yield HoneycombLayout(
                data_width=d,
                data_height=(d * 2 + 2) // 3 * 3,
                noise_level=p,
                noisy_gate_set=noisy_gate_set,
                tested_observable='H',
                sheared=False,
                rounds=d * 3,
            ).to_decoding_problem(decoder=decoder)


def collect_grouped_detection_fraction_data(
        problems: Iterable[DecodingProblem],
        *,
        shots: int,
        out_path: Optional[Union[str, pathlib.Path]],
        discard_previous_data: bool):
    print(CSV_HEADER, flush=True)
    if out_path is not None:
        if discard_previous_data or not pathlib.Path(out_path).exists():
            with open(out_path, "w") as f:
                print(CSV_HEADER, file=f)

    for problem in problems:
        circuit = problem.circuit_maker()
        detector_coords = circuit.get_detector_coordinates()
        ndets = circuit.num_detectors
        masks = [
            np.array([detector_coords[k][2] % 6 == r for k in range(ndets)])
            for r in range(6)
        ]

        t0 = time.monotonic()
        samples = problem.circuit_maker().compile_detector_sampler().sample(shots)
        t1 = time.monotonic()
        for r in range(6):
            m = masks[r]
            num_detections = np.count_nonzero(samples & m)
            num_samples = samples.shape[0] * np.count_nonzero(m)
            record = ",".join(str(e) for e in [
                problem.desc.data_width,
                problem.desc.data_height,
                problem.desc.rounds,
                problem.desc.noise,
                problem.desc.circuit_style,
                "-",
                problem.desc.code_distance,
                problem.desc.num_qubits,
                num_samples,
                num_samples - num_detections,
                t1 - t0,
                f"detection_fraction_{r}",
                CSV_HEADER_VERSION,
            ])
            if out_path is not None:
                with open(out_path, "a") as f:
                    print(record, file=f)
            print(record, flush=True)


def main():
    data_file = OUT_DIR / "bounded_honeycomb_dets_grouped.csv"
    collect_grouped_detection_fraction_data(
        problems=iter_problems(decoder="internal"),
        shots=2**10,
        out_path=data_file,
        discard_previous_data=True,
    )


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/collect_logical_error_rates.py <==
"""
Collects Monte Carlo samples.

Example usage:

PYTHONPATH=src python src/hcb/artifacts/collect_logical_error_rates.py \
    -case_error_rates 0.03 0.02 0.015 0.01 0.007 0.005 0.003 0.002 0.0015 0.001 0.0007 0.0005 0.0003 0.0002 0.0001 \
    -case_observables H V \
    -case_gate_sets SD6 SI1000 EM3_v2 \
    -case_decoders internal internal_correlated \
    -case_distances 3 5 7 9 11 \
    -max_shots 100_000_000 \
    -max_errors 1000 \
    -merge_mode saturate \
    -storage_location tmp.csv \
    -threads 8

"""

import argparse
import math
from typing import Iterator, List, Sequence

from hcb.codes.honeycomb.layout import HoneycombLayout
from hcb.tools.analysis.collecting import collect_simulated_experiment_data, DecodingProblem


def iter_problems(*,
                  decoders: List[str],
                  error_rates: Sequence[float],
                  shearings: Sequence[bool],
                  gate_sets: Sequence[str],
                  distances: Sequence[int],
                  observables: Sequence[str]) -> Iterator[DecodingProblem]:
    for p in error_rates:
        for d in distances:
            for sheared in shearings:
                for decoder in decoders:
                    for obs in observables:
                        for noisy_gate_set in gate_sets:
                            w, h = HoneycombLayout.unsheared_size_for_code_distance(
                                distance=d,
                                gate_set=noisy_gate_set,
                            )
                            yield HoneycombLayout(
                                data_width=w,
                                data_height=h,
                                noise_level=p,
                                noisy_gate_set=noisy_gate_set,
                                tested_observable=obs,
                                sheared=sheared,
                                rounds=math.ceil(d * 3 / 2) * 2,
                            ).to_decoding_problem(decoder=decoder)


def main():
    parser = argparse.ArgumentParser(description='Collect Monte Carlo samples.')
    parser.add_argument('-max_shots',
                        type=int,
                        required=True,
                        help='Stops sampling a case if this many shots are acquired.')
    parser.add_argument('-max_errors',
                        type=int,
                        required=True,
                        help='Stops sampling a case if this many errors have been seen.')
    parser.add_argument('-start_batch_size',
                        type=int,
                        default=10**2,
                        help='Initial number of samples to batch together into one decoding call (this will be increased exponentially each call until hitting max_batch_size).')
    parser.add_argument('-max_batch_size',
                        type=int,
                        default=10**5,
                        help='Maximum number of samples to batch together into one decoding call.')
    parser.add_argument('-storage_location',
                        type=str,
                        default='',
                        help='The file to store results in (or read previous results from).')
    parser.add_argument('-read_locations',
                        type=str,
                        nargs='+',
                        help='CSV files to include in stats decisions to continue, but not to write to.')
    parser.add_argument('-merge_mode',
                        choices=['saturate', 'replace', 'append'],
                        default='saturate',
                        help='How to combine new results with old results.')
    parser.add_argument('-threads',
                        type=int,
                        default=1,
                        help='Number of threads to use.')

    parser.add_argument('-case_error_rates',
                        type=float,
                        nargs='+',
                        required=True,
                        help='Physical error rates to sample from.')
    parser.add_argument('-case_observables',
                        choices=['H', 'V', 'EPR'],
                        nargs='+',
                        required=True,
                        help='Which observable to intialize and protect and measure.')
    parser.add_argument('-case_gate_sets',
                        choices=['SD6', 'SI1000', 'EM3_v2'],
                        nargs='+',
                        required=True,
                        help='Noisy gate sets to sample.')
    parser.add_argument('-case_distances',
                        type=int,
                        nargs='+',
                        required=True,
                        help='Code distances to sample.')
    parser.add_argument('-case_decoders',
                        choices=['internal', 'internal_correlated', 'pymatching'],
                        nargs='+',
                        required=True,
                        help='How to combine new results with old results.')
    parser.add_argument('-case_sheared',
                        type=bool,
                        default=False,
                        help='Uses sheared layouts.')

    args = parser.parse_args()
    problems = iter_problems(
        decoders=args.case_decoders,
        error_rates=args.case_error_rates,
        distances=args.case_distances,
        observables=args.case_observables,
        shearings=[args.case_sheared],
        gate_sets=args.case_gate_sets,
    )

    collect_simulated_experiment_data(
        problems,
        out_path=args.storage_location or None,
        alt_in_paths=args.read_locations or (),
        merge_mode=args.merge_mode,
        start_batch_size=args.start_batch_size,
        max_batch_size=args.max_batch_size,
        max_shots=args.max_shots,
        max_errors=args.max_errors,
        num_threads=args.threads,
    )


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/eta.py <==
"""
Collects Monte Carlo samples.

Example usage:

PYTHONPATH=src python src/hcb/artifacts/eta.py \
    -case_error_rates 0.03 0.02 0.015 0.01 0.007 0.005 0.003 0.002 0.0015 0.001 0.0007 0.0005 0.0003 0.0002 0.0001 \
    -case_observables H V \
    -case_gate_sets SD6 SI1000 EM3_v2 \
    -case_decoders internal internal_correlated \
    -case_distances 3 5 7 9 11 \
    -max_shots 100_000_000 \
    -max_errors 1000 \
    -stored tmp.csv

"""

import argparse
import math

from hcb.artifacts.collect_logical_error_rates import iter_problems
from hcb.tools.analysis.collecting import MultiStats, CaseStats


def main():
    parser = argparse.ArgumentParser(description='Collect Monte Carlo samples.')
    parser.add_argument('-max_shots',
                        type=int,
                        required=True,
                        help='Stops sampling a case if this many shots are acquired.')
    parser.add_argument('-max_errors',
                        type=int,
                        required=True,
                        help='Stops sampling a case if this many errors have been seen.')
    parser.add_argument('-stored',
                        type=str,
                        nargs='+',
                        help='Data files to read results from.')

    parser.add_argument('-case_error_rates',
                        type=float,
                        nargs='+',
                        required=True,
                        help='Physical error rates to sample from.')
    parser.add_argument('-case_observables',
                        choices=['H', 'V', 'EPR'],
                        nargs='+',
                        required=True,
                        help='Which observable to intialize and protect and measure.')
    parser.add_argument('-case_gate_sets',
                        choices=['SD6', 'SI1000', 'EM3_v2'],
                        nargs='+',
                        required=True,
                        help='Noisy gate sets to sample.')
    parser.add_argument('-case_distances',
                        type=int,
                        nargs='+',
                        required=True,
                        help='Code distances to sample.')
    parser.add_argument('-case_decoders',
                        choices=['internal', 'internal_correlated', 'pymatching'],
                        nargs='+',
                        required=True,
                        help='How to combine new results with old results.')
    parser.add_argument('-case_sheared',
                        type=bool,
                        default=False,
                        help='Uses sheared layouts.')

    args = parser.parse_args()
    problems = iter_problems(
        decoders=args.case_decoders,
        error_rates=args.case_error_rates,
        distances=args.case_distances,
        observables=args.case_observables,
        shearings=[args.case_sheared],
        gate_sets=args.case_gate_sets,
    )

    data = MultiStats.from_recorded_data(*args.stored)
    remaining_time = 0
    unknowns = 0
    for p in problems:
        stats = data.data.get(p.desc, CaseStats())
        shots_left = max(args.max_shots - stats.num_shots, 0)
        errors_left = max(args.max_errors - stats.num_errors, 0)
        if stats.num_errors > 5:
            estimated_shots_to_get_errors = math.ceil(errors_left / stats.logical_error_rate * 2)
            shots_left = min(shots_left, estimated_shots_to_get_errors)
        if stats.num_shots > 5:
            dt = stats.total_processing_seconds / stats.num_shots * shots_left
            estimated_time = math.ceil(dt / 60 / 60 * 10) / 10
            remaining_time += dt
        else:
            estimated_time = '???'
            unknowns += 1
        if shots_left:
            print(f'n={shots_left}'.ljust(20) + f't={estimated_time}h'.ljust(20) + f'case={stats.to_csv_line(p.desc)}')
    if remaining_time == 0 and unknowns == 0:
        print("No work left to do")
    else:
        print(f'ETA {math.ceil(remaining_time / 60 / 60 * 10) / 10} core hours (with {unknowns} ??? cases not included)')


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/generate_all.py <==
import pathlib

from hcb.artifacts.code_distance_table import produce_code_distance_latex_table


def main():
    out_dir = pathlib.Path(__file__).parent.parent.parent.parent / 'out'

    p = out_dir / 'code_distance_table.tex'
    print('writing', p.name, '...', end=None)
    data = produce_code_distance_latex_table()
    with open(out_dir / 'code_distance_table.tex', 'w') as f:
        print(data, file=f)
    print('done')

    print('finished generating tables and diagrams')


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_code_distance_table.py <==
import collections
from typing import DefaultDict

from hcb.codes.honeycomb.layout import HoneycombLayout

def produce_code_distance_latex_table() -> str:
    entries = collections.defaultdict(list)
    widths = [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14]
    heights = [3 * k + 3 for k in range(len(widths))]
    assert len(widths) == len(heights)
    y = 0
    for case in range(2):
        vals = heights if case == 0 else widths
        if case == 0:
            entries[y*1j].append('using w>>h')
        else:
            entries[y * 1j].append('using h>>w')
        for x, v in enumerate(vals):
            if case == 0:
                entries[x + 1 + y*1j].append(f'$h={v}$')
            else:
                entries[x + 1 + y*1j].append(f'$w={v}$')
        y += 1
        for sheared in [False, True]:
            for gate_set in ['SD6', 'SI1000', 'EM3_v2']:
                s = '(sheared) ' if sheared else ''
                g = gate_set.replace('EM3_v2', 'EM3')
                entries[y * 1j].append(f'{s}{g}')
                for x, v in enumerate(vals):
                    if case == 0:
                        data_width = v * 2
                        data_height = v
                        obs = 'H'
                    else:
                        data_width = v
                        data_height = v * 3 - 3
                        obs = 'V'
                    if sheared and data_width % 2 == 1:
                        d = "N/A"
                    else:
                        layout = HoneycombLayout(
                            data_width=data_width,
                            data_height=data_height,
                            rounds=4,
                            noise_level=0.001,
                            noisy_gate_set=gate_set,
                            tested_observable=obs,
                            sheared=sheared,
                        )
                        circuit = layout.noisy_circuit()
                        err = circuit.shortest_graphlike_error(ignore_ungraphlike_errors=True)
                        d = str(len(err))
                        print(layout.to_decoding_desc(decoder="internal"))
                    d = d.rjust(4)
                    entries[x + 1 + 1j*y].append(d)
        y += 1
    max_x = int(max(e.real for e in entries))
    max_y = int(max(e.imag for e in entries))
    entry_counts: DefaultDict[int, int] = collections.defaultdict(int)
    for k, v in entries.items():
        entry_counts[int(k.imag)] = max(entry_counts[int(k.imag)], len(v))
    out = '\\begin{tabular}{| r |'
    for x in range(1, max_x + 1):
        out += ' c |'
    out += '}\n'
    for y in range(max_y + 1):
        if entry_counts[y] == 1:
            out += '    \\hline\n'
        for y2 in range(entry_counts[y]):
            out += '    '
            for x in range(max_x + 1):
                r = entries[x + 1j*y]
                if x:
                    out += ' & '
                out += (r[y2] if y2 < len(r) else '').rjust(16)
            out += ' \\\\\n'
        if entry_counts[y] == 1:
            out += '    \\hline\n'
    out += '    \\hline\n'
    out += '\\end{tabular}\n'

    return out


if __name__ == '__main__':
    print(produce_code_distance_latex_table())


==> anc/code/src/hcb/artifacts/make_detection_fraction_plot.py <==
import pathlib
import sys

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt

from hcb.tools.analysis.collecting import MultiStats

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs)

    fig = plot_detection_fraction(all_data)
    fig.set_size_inches(15, 5)
    fig.savefig(OUT_DIR / "detection_fractions.png", bbox_inches='tight', dpi=200)

    plt.show()


def plot_detection_fraction(all_data: MultiStats) -> plt.Figure:
    included_styles = {
        'honeycomb_SD6': ("SD6", "Periodic Honeycomb Code"),
        'honeycomb_SI1000': ("SI1000", "Periodic Honeycomb Code"),
        "honeycomb_EM3_v2": ("EM3", "Periodic Honeycomb Code"),
        'bounded_honeycomb_memory_SD6': ("SD6", "Planar Honeycomb Code"),
        'bounded_honeycomb_memory_SI1000': ("SI1000", "Planar Honeycomb Code"),
        "bounded_honeycomb_memory_EM3_v2": ("EM3", "Planar Honeycomb Code"),
    }
    known_styles = {
        "surface_SD6",
        "surface_SI1000",
        "honeycomb_SD6",
        "bounded_honeycomb_memory_EM3_v1",
        "honeycomb_SI1000",
        "honeycomb_EM3_v2",
        'bounded_honeycomb_memory_EM3_v2',
        'bounded_honeycomb_memory_SI1000',
        'bounded_honeycomb_memory_sheared_EM3_v1',
        'bounded_honeycomb_memory_sheared_EM3_v2',
        'bounded_honeycomb_memory_sheared_SD6',
        'bounded_honeycomb_memory_sheared_SI1000',
        'honeycomb_EM3',
        'bounded_honeycomb_memory_SD6',
    }

    p2i = {p: i for i, p in enumerate(sorted(set(e.noise for e in all_data.data.keys())))}
    all_groups = all_data.grouped_by(lambda e: e.circuit_style)
    missed = sorted(key for key in all_groups.keys()if key not in known_styles)
    if missed:
        raise NotImplementedError(repr(missed))

    fig = plt.figure()
    ncols = len(included_styles) // 2
    nrows = 2
    gs = fig.add_gridspec(ncols=ncols + 1, nrows=nrows, hspace=0.05, wspace=0.1)
    axs = gs.subplots(sharex=True, sharey=True)
    markers = "ov*sp^<>8P+xXDd|"
    colors = list(mcolors.TABLEAU_COLORS) * 3
    for k2, style in enumerate(included_styles):
        col = k2 % ncols
        row = k2 // ncols
        ax: plt.Axes = axs[row, col]
        style_data = all_groups.get(style, MultiStats({})).grouped_by(lambda e: e.noise)
        for noise, case_data in style_data.items():
            xs = []
            ys = []
            for k, v in case_data.data.items():
                xs.append(k.data_width)
                ys.append(v.logical_error_rate)
            order = p2i[noise]
            ax.plot(xs, ys, label=str(noise), marker=markers[order], color=colors[order])
        if row == 0:
            ax.set_title(included_styles[style][0])
        if col == 0:
            ax.set_ylabel(included_styles[style][1] + "\nDetection Fraction")
        ax.set_ylim(0, 0.5)
        ax.set_xlim(0, 20)
        ax.set_xticks([0, 5, 10, 15, 20])
        ax.set_xticklabels(["0", "5", "10", "15", "20"], rotation=90)
    for x in range(ncols):
        for y in range(nrows):
            axs[y, x].grid()
            axs[y, x].set_yticks([])

    for y in range(nrows):
        axs[y, 0].set_yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5])
        axs[y, 0].set_yticklabels(["0%", "10%", "20%", "30%", "40%", "50%"])
        axs[y, -1].axis('off')
    a, b = axs[1, -2].get_legend_handles_labels()
    axs[0, -1].legend(a[::-1], b[::-1], loc='upper left', title="Physical Error Rate")
    axs[1, -1].set_visible(False)
    for x in range(ncols):
        axs[-1, x].set_xlabel("Patch Width")

    return fig


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_grouped_detection_fraction_plot.py <==
import pathlib
import sys

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt

from hcb.tools.analysis.collecting import MultiStats

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs)

    fig = plot_detection_fraction(all_data)
    fig.set_size_inches(15, 5)
    fig.savefig(OUT_DIR / "grouped_detection_fractions.png", bbox_inches='tight', dpi=200)

    plt.show()


def plot_detection_fraction(all_data: MultiStats) -> plt.Figure:
    included_styles = {
        'bounded_honeycomb_memory_SD6': ("SD6", "Planar Honeycomb Code"),
        'bounded_honeycomb_memory_SI1000': ("SI1000", "Planar Honeycomb Code"),
        "bounded_honeycomb_memory_EM3_v2": ("EM3", "Planar Honeycomb Code"),
    }
    known_styles = {
        "surface_SD6",
        "surface_SI1000",
        "honeycomb_SD6",
        "bounded_honeycomb_memory_EM3_v1",
        "honeycomb_SI1000",
        "honeycomb_EM3_v2",
        'bounded_honeycomb_memory_EM3_v2',
        'bounded_honeycomb_memory_SI1000',
        'bounded_honeycomb_memory_sheared_EM3_v1',
        'bounded_honeycomb_memory_sheared_EM3_v2',
        'bounded_honeycomb_memory_sheared_SD6',
        'bounded_honeycomb_memory_sheared_SI1000',
        'honeycomb_EM3',
        'bounded_honeycomb_memory_SD6',
    }

    p2i = {p: i for i, p in enumerate(sorted(set(e.noise for e in all_data.data.keys())))}
    all_groups = all_data.grouped_by(lambda e: e.circuit_style)
    missed = sorted(key for key in all_groups.keys()if key not in known_styles)
    if missed:
        raise NotImplementedError(repr(missed))

    names = [
        "Xa",
        "Ya",
        "Za",
        "Xb",
        "Zb",
        "Yb",
    ]
    fig = plt.figure()
    ncols = len(included_styles) // 1
    nrows = 1
    gs = fig.add_gridspec(ncols=ncols + 1, nrows=nrows, hspace=0.05, wspace=0.1)
    axs = gs.subplots(sharex=True, sharey=True)
    markers = "ov*sp^<>8P+xXDd|"
    colors = list(mcolors.TABLEAU_COLORS) * 3
    for k2, style in enumerate(included_styles):
        col = k2
        ax: plt.Axes = axs[col]
        style_data = all_groups.get(style, MultiStats({})).grouped_by(lambda e: e.noise)
        for noise, case_data in style_data.items():
            xs = []
            ys = []
            for k, det_data in case_data.grouped_by(lambda e: e.decoder).items():
                index = int(k.split("_")[-1])
                assert len(det_data.data) == 1
                xs.append(index)
                ys.append(det_data.merged_total().logical_error_rate)
            order = p2i[noise]
            xs += [e + 6 for e in xs]
            ys *= 2
            ax.plot(xs, ys, label=str(noise), marker=markers[order], color=colors[order])
        ax.set_title(included_styles[style][0])
        if col == 0:
            ax.set_ylabel(included_styles[style][1] + "\nDetection Fraction")
        ax.set_ylim(0, 0.5)
        ax.set_xlim(0, 5)
        ax.set_xticks(range(len(names) * 2))
        ax.set_xticklabels(names * 2)
    for x in range(ncols):
        axs[x].grid()
        axs[x].set_yticks([])

    axs[0].set_yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5])
    axs[0].set_yticklabels(["0%", "10%", "20%", "30%", "40%", "50%"])
    axs[-1].axis('off')
    a, b = axs[-2].get_legend_handles_labels()
    axs[-1].legend(a[::-1], b[::-1], loc='upper left', title="Physical Error Rate")
    for x in range(ncols):
        axs[x].set_xlabel("Edge Measurement Step")

    return fig


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_lambda_plots.py <==
import dataclasses
import math
import pathlib
import sys
from typing import List, Tuple, Dict

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt

from hcb.tools.analysis.collecting import MultiStats
from hcb.tools.analysis.probability_util import least_squares_slope_range

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"

MARKERS = "ov*sp^<>8PhH+xXDd|" * 100
COLORS = list(mcolors.TABLEAU_COLORS) * 3


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs).filter(lambda e: 'PC3' not in e.circuit_style)

    gate_sets = {
        'SD6': 'SD6',
        'SI1000': 'SI1000',
        'EM3': 'EM3_v2',
    }
    layouts = {
        'periodic honeycomb code\n(MWPM decoding)': ('honeycomb', 'internal'),
        'periodic honeycomb code\n(correlated MWPM decoding)': ('honeycomb', 'internal_correlated'),
        'planar honeycomb code\n(MWPM decoding)': ('bounded_honeycomb_memory', 'internal'),
        'planar honeycomb code\n(correlated MWPM decoding)': ('bounded_honeycomb_memory', 'internal_correlated'),
    }
    groups = {
        gate_set_caption: [
            DesiredLineFit(
                legend_caption=layout_caption,
                marker=MARKERS[k],
                color=COLORS[k],
                filter_circuit_style=f"{gate_set_prefix}_{gate_set_suffix}",
                filter_decoder=decoder,
                observable="combo",
            )
            for k, (layout_caption, (gate_set_prefix, decoder)) in enumerate(layouts.items())
        ]
        for gate_set_caption, gate_set_suffix in gate_sets.items()
    }

    fig2, _ = make_lambda_plots(all_data, groups)
    fig2.set_size_inches(18, 6)
    fig2.savefig(OUT_DIR / "lambda.png", bbox_inches='tight', dpi=200)

    plt.show()


@dataclasses.dataclass
class DesiredLineFit:
    legend_caption: str
    marker: str
    color: str
    filter_circuit_style: str
    filter_decoder: str
    observable: str


def fill_in_single_lambda_plot(
    grouped_projected_data: Dict[Tuple[str, str], MultiStats],
    groups: List[DesiredLineFit],
    ax: plt.Axes,
):
    for group in groups:
        stats = grouped_projected_data.get((group.filter_circuit_style, group.filter_decoder), MultiStats({}))
        xs = []
        ys = []
        ys_low = []
        ys_high = []
        for noise, noise_stats in stats.grouped_by(lambda e: e.noise).items():
            linefit_xs, linefit_ys = noise_stats.after_discarding_degenerates().to_xs_ys(
                x_func=lambda e: e.data_width,
                y_func=lambda e: math.log(e.logical_error_rate),
            )
            if len(linefit_xs) < 2:
                continue

            low, best, high = slope_range_of_line_fit(linefit_xs, linefit_ys)
            xs.append(noise)
            ys_low.append(low)
            ys.append(best)
            ys_high.append(high)
        ax.plot(xs, ys, marker=group.marker, label=group.legend_caption, color=group.color, zorder=10)
        ax.fill_between(xs, ys_low, ys_high, alpha=0.2, color=group.color)

        ax.set_xlabel("Physical Error Rate")
        ax.set_xlim(1e-4, 2e-2)
        ax.set_ylim(1, 100)
        ax.loglog()
        ax.grid(which='minor', color='#AAAAAA')
        ax.grid(which='major', color='black')


def make_lambda_plots(
        data: MultiStats,
        groups: Dict[str, List[DesiredLineFit]]):
    data = project_intersection_of_both_observables(data)
    grouped = data.grouped_by(lambda e: (e.circuit_style, e.decoder))

    fig, axs = plt.subplots(1, len(groups) + 1)
    for k, (name, gs) in enumerate(groups.items()):
        fill_in_single_lambda_plot(grouped, gs, axs[k])
        axs[k].set_title(name)
    axs[0].set_ylabel("Suppression per Code Distance Step (λ)")
    for k in range(1, len(groups)):
        axs[k].set_yticklabels([])

    axs[-1].legend(*axs[-2].get_legend_handles_labels(), loc="upper left")
    axs[-1].get_xaxis().set_ticks([])
    axs[-1].get_yaxis().set_ticks([])
    axs[-1].spines['top'].set_visible(False)
    axs[-1].spines['right'].set_visible(False)
    axs[-1].spines['bottom'].set_visible(False)
    axs[-1].spines['left'].set_visible(False)

    return fig, axs


def project_intersection_of_both_observables(stats: MultiStats) -> MultiStats:
    obs_groups = stats.grouped_by(lambda e: e.preserved_observable)
    known_keys = {k.with_changes(preserved_observable='combo') for k, v in stats.data.items()}
    result = MultiStats()
    h_group = obs_groups.get('H', MultiStats())
    v_group = obs_groups.get('V', MultiStats())
    x_group = obs_groups.get('X', MultiStats())
    z_group = obs_groups.get('Z', MultiStats())
    epr_group = obs_groups.get('EPR', MultiStats())
    for k in known_keys:
        h = h_group.data.get(k.with_changes(preserved_observable='H'))
        v = v_group.data.get(k.with_changes(preserved_observable='V'))
        x = x_group.data.get(k.with_changes(preserved_observable='X'))
        z = z_group.data.get(k.with_changes(preserved_observable='Z'))
        epr = epr_group.data.get(k.with_changes(preserved_observable='EPR'))
        if h is None and v is None:
            h, v = x, z

        if h is not None and v is not None:
            result.data[k] = h.extrapolate_intersection(v)
        elif h is not None:
            print(f"WARNING EXTRAPOLATING V OBSERVABLE DATA POINT FOR {k}", file=sys.stderr, flush=True)
            result.data[k] = h
        elif v is not None:
            print(f"WARNING EXTRAPOLATING H OBSERVABLE DATA POINT FOR {k}", file=sys.stderr, flush=True)
            result.data[k] = v
        elif epr is not None:
            result.data[k] = epr
        else:
            raise NotImplementedError(f"Missing observable group: from {sorted(obs_groups.keys())} get {k}")
    return result


def slope_range_of_line_fit(xs: List[float], ys: List[float]) -> Tuple[float, float, float]:
    def slope_to_lambda(s: float) -> float:
        return 1 / math.exp(s) ** 2

    if len(xs) <= 1:
        raise ValueError("len(xs) <= 1")
    slopes = least_squares_slope_range(xs=xs, ys=ys, cost_increase=1)
    a, b, c = tuple(slope_to_lambda(s) for s in slopes)
    return a, b, c


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_line_fit_plots.py <==
import math
import pathlib
import sys
from typing import List, Tuple, Dict, Any

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt
from scipy.stats import linregress

from hcb.artifacts.make_lambda_plots import DesiredLineFit, project_intersection_of_both_observables
from hcb.tools.analysis.collecting import MultiStats
from hcb.tools.analysis.plotting import total_error_to_per_piece_error

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"

MARKERS = "ov*sp^<>8PhH+xXDd|" * 100
COLORS = list(mcolors.TABLEAU_COLORS) * 3


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs).filter(lambda e: 'PC3' not in e.circuit_style)

    gate_sets = {
        'SD6': 'SD6',
        'SI1000': 'SI1000',
        'EM3': 'EM3_v2',
    }
    layouts = {
        'periodic honeycomb code\n(correlated MWPM)': ('honeycomb', 'internal_correlated'),
        'planar honeycomb code\n(correlated MWPM)': ('bounded_honeycomb_memory', 'internal_correlated'),
    }
    groups = {
        gate_set_caption: [
            DesiredLineFit(
                legend_caption=layout_caption,
                marker=MARKERS[k],
                color=COLORS[k],
                filter_circuit_style=f"{gate_set_prefix}_{gate_set_suffix}",
                filter_decoder=decoder,
                observable="combo",
            )
            for k, (layout_caption, (gate_set_prefix, decoder)) in enumerate(layouts.items())
        ]
        for gate_set_caption, gate_set_suffix in gate_sets.items()
    }

    fig, _ = make_line_fit_plots(all_data, groups)
    fig.set_size_inches(18, 6)
    fig.savefig(OUT_DIR / "line_fit.png", bbox_inches='tight', dpi=200)

    plt.show()


def make_line_fit_plots(
        data: MultiStats,
        groups: Dict[str, List[DesiredLineFit]]):
    data = project_intersection_of_both_observables(data)
    grouped = data.grouped_by(lambda e: (e.circuit_style, e.decoder))
    noises = sorted({desc.noise for desc in data.data.keys()}, reverse=True)
    noise_style = {
        noise: (COLORS[k], MARKERS[k])
        for k, noise in enumerate(noises)
    }

    fig, axs = plt.subplots(2, len(groups) + 1)
    for k, (name, gs) in enumerate(groups.items()):
        for y, g in enumerate(gs):
            fill_in_line_fit_plot(grouped, g, axs[y, k], noise_style)
            if k == 0:
                axs[y, 0].set_ylabel(f"{g.legend_caption}\ncombo logical error rate")
                axs[y, 0].yaxis.label.set_fontsize(14)
        axs[0, k].set_title(name)
        axs[-1, k].set_xlabel("Patch Width")
        axs[-1, k].xaxis.label.set_fontsize(10)
        axs[0, k].title.set_fontsize(14)
    for k in range(len(groups)):
        axs[0, k].set_xticklabels([])
    for k in range(1, len(groups)):
        axs[0, k].set_yticklabels([])
        axs[1, k].set_yticklabels([])

    axs[0, -1].legend(*axs[0, 0].get_legend_handles_labels(), loc="upper left", title="Physical Error Rate")
    axs[0, -1].get_xaxis().set_ticks([])
    axs[0, -1].get_yaxis().set_ticks([])
    axs[0, -1].spines['top'].set_visible(False)
    axs[0, -1].spines['right'].set_visible(False)
    axs[0, -1].spines['bottom'].set_visible(False)
    axs[0, -1].spines['left'].set_visible(False)
    axs[1, -1].set_visible(False)
    return fig, axs


def fill_in_line_fit_plot(
    grouped_projected_data: Dict[Tuple[str, str], MultiStats],
    group: DesiredLineFit,
    ax: plt.Axes,
    noise_style: Dict[float, Tuple[Any, Any]],
):
    stats = grouped_projected_data.get((group.filter_circuit_style, group.filter_decoder), MultiStats({}))
    pieces = 3
    for noise, noise_stats in stats.grouped_by(lambda e: e.noise, reverse=True).items():
        xs = []
        ys = []
        for x, group_stats in noise_stats.grouped_by(lambda e: e.data_width).items():
            assert len(group_stats.data) == 1
            case_stats = group_stats.merged_total()
            xs.append(x)
            ys.append(total_error_to_per_piece_error(case_stats.logical_error_rate, pieces=pieces))
        x2s = []
        y2s = []
        for x, y in zip(xs, ys):
            if y:
                x2s.append(x)
                y2s.append(math.log(y))
        color, marker = noise_style[noise]
        ax.scatter(xs, ys, marker=marker, label=str(noise), color=color, zorder=10)
        if len(y2s) >= 2:
            fit = linregress(x2s, y2s)
            if fit.slope <= -0.02:
                xb = [1, 25]
                yb = [math.exp(fit.intercept + fit.slope * x) for x in xb]
                ax.plot(xb, yb, linestyle='dashed', color=color, zorder=9)

    ax.set_xlim(1, 25)
    ax.set_ylim(1e-12, 1e-0)
    ax.semilogy()
    ax.grid(which='minor', color='#AAAAAA')
    ax.grid(which='major', color='black')


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_qubit_count_plot.py <==
import pathlib

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt

from hcb.codes.honeycomb.layout import HoneycombLayout

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"

MARKERS = "ov*sp^<>8PhH+xXDd|" * 100
COLORS = list(mcolors.TABLEAU_COLORS) * 3


def main():
    gate_sets = {
        'SD6 or SI1000': 'SD6',
        'EM3': 'EM3_v2',
    }
    ax: plt.Axes
    fig: plt.Figure
    fig, ax = plt.subplots(1, 1)
    markers = "ov*sp^<>8PhH+xXDd|" * 100
    for k, (name, key) in enumerate(gate_sets.items()):
        xs = []
        ys = []
        for d in range(1, 31):
            w, h = HoneycombLayout.unsheared_size_for_code_distance(distance=d, gate_set=key)
            layout = HoneycombLayout(
                data_width=w,
                data_height=h,
                rounds=10,
                noise_level=0.001,
                noisy_gate_set=key,
                tested_observable='EPR',
                sheared=False,
            )
            xs.append(d)
            ys.append(layout.num_used_qubits())
        ax.plot(xs, ys, label=name, marker=markers[k])
    ax.legend()
    ax.grid()
    ax.set_xlabel("Graphlike Code Distance")
    ax.set_ylabel("Total Physical Qubits")
    ax.set_ylim(0, 5000)
    ax.set_xlim(0, 30)

    fig.set_size_inches(13, 7)
    fig.savefig(OUT_DIR / "qubit_counts.png", bbox_inches='tight', dpi=200)

    plt.show()


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_teraquop_plots.py <==
import math
import pathlib
import sys
from typing import List, Tuple, Dict

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt
from scipy.stats import linregress

from hcb.artifacts.make_lambda_plots import DesiredLineFit, project_intersection_of_both_observables
from hcb.codes.honeycomb.layout import HoneycombLayout
from hcb.tools.analysis.collecting import MultiStats, DecodingProblemDesc
from hcb.tools.analysis.plotting import total_error_to_per_piece_error
from hcb.tools.analysis.probability_util import least_squares_output_range

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"

MARKERS = "ov*sp^<>8PhH+xXDd|" * 100
COLORS = list(mcolors.TABLEAU_COLORS) * 3


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs).filter(lambda e: 'PC3' not in e.circuit_style)

    gate_sets = {
        'SD6': 'SD6',
        'SI1000': 'SI1000',
        'EM3': 'EM3_v2',
    }
    layouts = {
        'periodic honeycomb code\n(MWPM decoding)': ('honeycomb', 'internal'),
        'periodic honeycomb code\n(correlated MWPM decoding)': ('honeycomb', 'internal_correlated'),
        'planar honeycomb code\n(MWPM decoding)': ('bounded_honeycomb_memory', 'internal'),
        'planar honeycomb code\n(correlated MWPM decoding)': ('bounded_honeycomb_memory', 'internal_correlated'),
    }
    groups = {
        gate_set_caption: [
            DesiredLineFit(
                legend_caption=layout_caption,
                marker=MARKERS[k],
                color=COLORS[k],
                filter_circuit_style=f"{gate_set_prefix}_{gate_set_suffix}",
                filter_decoder=decoder,
                observable="combo",
            )
            for k, (layout_caption, (gate_set_prefix, decoder)) in enumerate(layouts.items())
        ]
        for gate_set_caption, gate_set_suffix in gate_sets.items()
    }

    fig2, _ = make_teraquop_plots(all_data, groups)
    fig2.set_size_inches(18, 6)
    fig2.savefig(OUT_DIR / "teraquop.png", bbox_inches='tight', dpi=200)

    plt.show()


def make_teraquop_plots(
        data: MultiStats,
        groups: Dict[str, List[DesiredLineFit]]):
    data = project_intersection_of_both_observables(data)
    grouped = data.grouped_by(lambda e: (e.circuit_style, e.decoder))

    axs: List[plt.Axes]
    fig, axs = plt.subplots(1, len(groups) + 1)
    for k, (name, gs) in enumerate(groups.items()):
        fill_in_single_teraquop_plot(grouped, gs, axs[k])
        axs[k].set_title(name)
    for k in range(1, len(groups)):
        axs[k].set_yticklabels([])
    axs[0].set_ylabel("Teraquop Qubit Count")
    axs[0].yaxis.label.set_fontsize(14)

    axs[-1].legend(*axs[-2].get_legend_handles_labels(), loc="upper left")
    axs[-1].get_xaxis().set_ticks([])
    axs[-1].get_yaxis().set_ticks([])
    axs[-1].spines['top'].set_visible(False)
    axs[-1].spines['right'].set_visible(False)
    axs[-1].spines['bottom'].set_visible(False)
    axs[-1].spines['left'].set_visible(False)

    return fig, axs


def teraquop_intercept_range(*,
                             starts: List[DecodingProblemDesc],
                             distances: List[float],
                             log_error_rates: List[float]) -> Tuple[float, float, float]:
    assert len(distances) > 1
    assert len(distances) == len(log_error_rates)
    dlow, dmid, dhigh = least_squares_output_range(
        xs=log_error_rates,
        ys=distances,
        target_x=math.log(1e-12),
        cost_increase=1)
    qlow, qmid, qhigh = [
        extrapolate_num_qubits(bases=starts, new_code_distance=d)
        for d in (dlow, dmid, dhigh)
    ]
    return qlow, qmid, qhigh


def fill_in_single_teraquop_plot(
    grouped_projected_data: Dict[Tuple[str, str], MultiStats],
    groups: List[DesiredLineFit],
    ax: plt.Axes,
):
    pieces = 3
    for group in groups:
        stats = grouped_projected_data.get((group.filter_circuit_style, group.filter_decoder), MultiStats({}))
        xs = []
        ys = []
        ys_low = []
        ys_high = []
        for noise, noise_stats in stats.grouped_by(lambda e: e.noise).items():
            linefit_xs, linefit_ys = noise_stats.after_discarding_degenerates().to_xs_ys(
                x_func=lambda e: e.code_distance,
                y_func=lambda e: math.log(total_error_to_per_piece_error(e.logical_error_rate, pieces=pieces)),
            )
            if len(linefit_xs) < 2:
                continue
            if linregress(linefit_xs, linefit_ys).slope > -0.001:
                continue

            low, best, high = teraquop_intercept_range(
                starts=list(noise_stats.data.keys()),
                distances=linefit_xs,
                log_error_rates=linefit_ys)
            xs.append(noise)
            ys_low.append(low)
            ys.append(best)
            ys_high.append(high)
        ax.plot(xs, ys, marker=group.marker, label=group.legend_caption, color=group.color, zorder=10)
        ax.fill_between(xs, ys_low, ys_high, alpha=0.2, color=group.color)

        ax.set_xlabel("Physical Error Rate")
        ax.set_xlim(1e-4, 2e-2)
        ax.set_ylim(100, 100_000)
        ax.loglog()
        ax.grid(which='minor', color='#AAAAAA')
        ax.grid(which='major', color='black')


def extrapolate_num_qubits(*,
                           bases: List[DecodingProblemDesc],
                           new_code_distance: float):
    basis = bases[0]
    if basis.circuit_style.startswith("bounded_honeycomb_memory_"):
        g = basis.circuit_style.split("bounded_honeycomb_memory_")[-1]
        w, h = HoneycombLayout.unsheared_size_for_code_distance(
            distance=math.ceil(new_code_distance),
            gate_set=g)
        return HoneycombLayout(
            data_width=w,
            data_height=h,
            rounds=10,
            noise_level=0,
            noisy_gate_set=g,
            tested_observable='H',
            sheared=False
        ).num_used_qubits()
    elif basis.circuit_style in ["honeycomb_EM3_v2", "honeycomb_EM3"]:
        d = math.ceil(new_code_distance / 4)
        return d * d * 24
    elif basis.circuit_style in ["honeycomb_SD6", "honeycomb_SI1000"]:
        d = math.ceil(new_code_distance / 4)
        return d * d * 60
    else:
        raise NotImplementedError(f'{basis.circuit_style=}')


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_threshold_breakdown_plots.py <==
import pathlib
import sys
from typing import List, Tuple, Dict, Any

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt

from hcb.artifacts.make_lambda_plots import DesiredLineFit, project_intersection_of_both_observables
from hcb.artifacts.make_threshold_plots import make_threshold_plots
from hcb.tools.analysis.collecting import MultiStats

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"

MARKERS = "ov*sp^<>8PhH+xXDd|" * 100
COLORS = list(mcolors.TABLEAU_COLORS) * 3


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs).filter(lambda e: 'PC3' not in e.circuit_style)

    gate_sets = {
        'SD6': 'SD6',
        'SI1000': 'SI1000',
        'EM3': 'EM3_v2',
    }
    layouts = {
        ('planar honeycomb code\n(correlated MWPM decoding)', 'bounded_honeycomb_memory', 'internal_correlated', 'H'),
        ('planar honeycomb code\n(correlated MWPM decoding)', 'bounded_honeycomb_memory', 'internal_correlated', 'V'),
        ('planar honeycomb code\n(MWPM decoding)', 'bounded_honeycomb_memory', 'internal', 'H'),
        ('planar honeycomb code\n(MWPM decoding)', 'bounded_honeycomb_memory', 'internal', 'V'),
    }
    groups = {
        gate_set_caption: [
            DesiredLineFit(
                legend_caption=layout_caption,
                marker=MARKERS[k],
                color=COLORS[k],
                observable=obs,
                filter_circuit_style=f"{gate_set_prefix}_{gate_set_suffix}",
                filter_decoder=decoder,
            )
            for k, (layout_caption, gate_set_prefix, decoder, obs) in enumerate(layouts)
        ]
        for gate_set_caption, gate_set_suffix in gate_sets.items()
    }

    fig, _ = make_threshold_plots(data=all_data, groups=groups)
    fig.set_size_inches(18, 18)
    fig.savefig(OUT_DIR / "threshold_breakdown.png", bbox_inches='tight', dpi=200)

    plt.show()


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/make_threshold_plots.py <==
import pathlib
import sys
from typing import List, Tuple, Dict, Any

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt

from hcb.artifacts.make_lambda_plots import DesiredLineFit, project_intersection_of_both_observables
from hcb.tools.analysis.collecting import MultiStats
from hcb.tools.analysis.plotting import total_error_to_per_piece_error

OUT_DIR = pathlib.Path(__file__).parent.parent.parent.parent / "out"

MARKERS = "ov*sp^<>8PhH+xXDd|" * 100
COLORS = list(mcolors.TABLEAU_COLORS) * 3


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = MultiStats.from_recorded_data(*csvs).filter(lambda e: 'PC3' not in e.circuit_style)
    decoders = {e.decoder for e in all_data.data.keys()}
    if 'internal_correlated' in decoders:
        best_decoder = 'internal_correlated'
        best_decoder_name = '(correlated MWPM)'
    else:
        best_decoder = sorted(decoders)[0]
        best_decoder_name = best_decoder


    gate_sets = {
        'SD6': 'SD6',
        'SI1000': 'SI1000',
        'EM3': 'EM3_v2',
    }
    layouts = {
        (f'planar honeycomb code\n({best_decoder_name})', 'bounded_honeycomb_memory', best_decoder, 'combo'),
        (f'periodic honeycomb code\n({best_decoder_name})', 'honeycomb', best_decoder, 'combo'),
    }
    groups = {
        gate_set_caption: [
            DesiredLineFit(
                legend_caption=layout_caption,
                marker=MARKERS[k],
                color=COLORS[k],
                observable=obs,
                filter_circuit_style=f"{gate_set_prefix}_{gate_set_suffix}",
                filter_decoder=decoder,
            )
            for k, (layout_caption, gate_set_prefix, decoder, obs) in enumerate(layouts)
        ]
        for gate_set_caption, gate_set_suffix in gate_sets.items()
    }

    fig, _ = make_threshold_plots(data=all_data, groups=groups)
    fig.set_size_inches(18, 6)
    fig.savefig(OUT_DIR / "threshold.png", bbox_inches='tight', dpi=200)

    plt.show()


def make_threshold_plots(
        *,
        data: MultiStats,
        groups: Dict[str, List[DesiredLineFit]]):
    if any(e.observable == 'combo' for v in groups.values() for e in v):
        data = project_intersection_of_both_observables(data)
    grouped = data.grouped_by(lambda e: (e.circuit_style, e.decoder, e.preserved_observable))
    sizes = sorted({(desc.data_width, desc.data_height, desc.rounds)
                    for desc in data.data.keys()}, reverse=True)
    size_styles = {
        noise: (COLORS[k], MARKERS[k])
        for k, noise in enumerate(sizes)
    }

    h = max(len(e) for e in groups.values())
    fig, axs = plt.subplots(h, len(groups) + 1)
    for k, (name, gs) in enumerate(groups.items()):
        for y, g in enumerate(gs):
            fill_in_threshold_plot(grouped, group=g, ax=axs[y, k], size_styles=size_styles)
            if k == 0:
                axs[y, 0].set_ylabel(f"{g.legend_caption}\n{g.observable} logical error rate")
                axs[y, 0].yaxis.label.set_fontsize(14)
        axs[0, k].set_title(name)
        axs[-1, k].set_xlabel("Physical Error Rate")
        axs[-1, k].xaxis.label.set_fontsize(14)

    for y in range(h):
        labels = []
        handles = []
        for x in range(3):
            a, b = axs[y, x].get_legend_handles_labels()
            for k in range(len(a)):
                if b[k] not in handles:
                    labels.append(a[k])
                    handles.append(b[k])
        axs[y, -1].legend(labels, handles, loc="upper left")
        axs[y, -1].get_xaxis().set_ticks([])
        axs[y, -1].get_yaxis().set_ticks([])
        axs[y, -1].spines['top'].set_visible(False)
        axs[y, -1].spines['right'].set_visible(False)
        axs[y, -1].spines['bottom'].set_visible(False)
        axs[y, -1].spines['left'].set_visible(False)
    return fig, axs


def fill_in_threshold_plot(
    grouped_projected_data: Dict[Tuple[str, str, str], MultiStats],
    *,
    group: DesiredLineFit,
    ax: plt.Axes,
    size_styles: Dict[Tuple[float, float, float], Tuple[Any, Any]],
):
    pieces = 3
    stats = grouped_projected_data.get((group.filter_circuit_style, group.filter_decoder, group.observable), MultiStats({}))
    for size_key, noise_stats in stats.grouped_by(lambda e: (e.data_width, e.data_height, e.rounds)).items():
        xs = []
        ys = []
        ys_low = []
        ys_high = []
        for noise, group_stats in noise_stats.grouped_by(lambda e: e.noise).items():
            assert len(group_stats.data) == 1
            case_stats = group_stats.merged_total()
            xs.append(noise)
            ys.append(total_error_to_per_piece_error(case_stats.logical_error_rate, pieces=pieces))
            low, high = case_stats.likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3)
            ys_low.append(total_error_to_per_piece_error(low, pieces=pieces))
            ys_high.append(total_error_to_per_piece_error(high, pieces=pieces))
        color, marker = size_styles[size_key]
        ax.plot(xs, ys, marker=marker, label=f'{size_key[0]}x{size_key[1]} ({size_key[2]} rounds)', color=color, zorder=10)
        ax.fill_between(xs, ys_low, ys_high, alpha=0.3, color=color)

    ax.set_xlim(1e-4, 1e-1)
    ax.set_ylim(1e-6, 1e-0)
    ax.loglog()
    ax.grid(which='minor', color='#AAAAAA')
    ax.grid(which='major', color='black')


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/artifacts/test_make_teraquop_plots.py <==
from hcb.artifacts.make_teraquop_plots import extrapolate_num_qubits
from hcb.codes.honeycomb.layout import HoneycombLayout
from hcb.tools.analysis.collecting import DecodingProblemDesc


def test_extrapolate_num_qubits_planar():
    w, h = HoneycombLayout.unsheared_size_for_code_distance(distance=5, gate_set='SD6')
    layout = HoneycombLayout(
        data_width=w,
        data_height=h,
        rounds=10,
        noise_level=0.001,
        noisy_gate_set='SD6',
        tested_observable='H',
        sheared=False,
    )
    for d in [5, 6, 7, 13, 14, 15]:
        w, h = HoneycombLayout.unsheared_size_for_code_distance(distance=d, gate_set='SD6')
        expected_layout = HoneycombLayout(
            data_width=w,
            data_height=h,
            rounds=10,
            noise_level=0.001,
            noisy_gate_set='SD6',
            tested_observable='H',
            sheared=False,
        )
        assert extrapolate_num_qubits(
            bases=[layout.to_decoding_desc(decoder='???')],
            new_code_distance=d,
        ) == expected_layout.num_used_qubits()


def test_extrapolate_num_qubits_periodic_sd6():
    w, h = HoneycombLayout.unsheared_size_for_code_distance(distance=5, gate_set='SD6')
    layout = DecodingProblemDesc(
        data_width=w,
        data_height=h,
        rounds=10,
        code_distance=5,
        num_qubits=5*5*60,
        noise=0,
        circuit_style='honeycomb_SD6',
        preserved_observable='H',
        decoder='',
    )
    expected = [
        None,
        60,
        60,
        60,
        60,
        240,
        240,
        240,
        240,
        540,
        540,
        540,
        540,
    ]
    for k in range(len(expected)):
        if expected[k] is not None:
            assert extrapolate_num_qubits(bases=[layout], new_code_distance=k) == expected[k]


def test_extrapolate_num_qubits_periodic_em3():
    w, h = HoneycombLayout.unsheared_size_for_code_distance(distance=5, gate_set='SD6')
    layout = DecodingProblemDesc(
        data_width=w,
        data_height=h,
        rounds=10,
        code_distance=5,
        num_qubits=5*5*60,
        noise=0,
        circuit_style='honeycomb_EM3_v2',
        preserved_observable='H',
        decoder='',
    )
    expected = [
        None,
        24,
        24,
        24,
        24,
        96,
        96,
        96,
        96,
        216,
        216,
        216,
        216,
    ]
    for k in range(len(expected)):
        if expected[k] is not None:
            assert extrapolate_num_qubits(bases=[layout], new_code_distance=k) == expected[k]


==> anc/code/src/hcb/codes/__init__.py <==
from .surface.memory import generate_surface_code_memory_problem


==> anc/code/src/hcb/codes/honeycomb/__init__.py <==
"""
This package contains classes and methods for generating planar honeycomb circuits.
"""


==> anc/code/src/hcb/codes/honeycomb/circuit_maker.py <==
import pathlib
from typing import Dict, List, Any

import stim

from hcb.codes.honeycomb.layout import (
    HoneycombLayout,
    comparisons_for_step,
    EDGE_MEASUREMENT_SEQUENCE, checkerboard_type, SI1000_DATA_ROTATION_SEQUENCE,
)
from hcb.tools.gen.circuit_canvas import complex_key
from hcb.tools.gen.measurement_tracker import MeasurementTracker, Prev
from hcb.tools.gen.noise import NoiseModel
from hcb.tools.gen.stabilizer_plan import StabilizerPlan, StabilizerPlanElement
from hcb.tools.gen.viewer import stim_circuit_html_viewer


EPR_ANCILLA: complex = -2


def _moments_to_circuit(moments: List[stim.Circuit]) -> stim.Circuit:
    result = stim.Circuit()
    for c in moments:
        result += c
        if len(c) != 1 or not isinstance(c[0], stim.CircuitRepeatBlock):
            result.append("TICK")
    return result


def rotation_op(old_basis: str, next_basis: str) -> str:
    if old_basis == next_basis:
        return 'I'
    suffix = ''.join(sorted([old_basis, next_basis]))
    return f'H_{suffix}'


def complex_key_prefer_ints(c: complex) -> Any:
    return int(c.real) != c.real or int(c.imag) != c.imag, complex_key(c)


class HoneycombCircuitMaker:
    def __init__(self, *, layout: HoneycombLayout):
        self.noiseless_head_moments: List[stim.Circuit] = []
        self.moments: List[stim.Circuit] = []
        self.noiseless_tail_moments: List[stim.Circuit] = []
        self.tracker = MeasurementTracker()
        self.q2i: Dict[complex, int] = {}
        self.measured_bases = ''
        self.layout = layout

    def process(self):
        if self.layout.noisy_gate_set.startswith('EM3'):
            used_qubits = self.layout.edge_plan.data_coords_set()
        elif self.layout.noisy_gate_set in ['SD6', 'SI1000']:
            used_qubits = self.layout.edge_plan.used_coords_set()
        else:
            raise NotImplementedError(f'{self.layout.noisy_gate_set}')
        self.q2i = {q: i for i, q in enumerate(sorted(used_qubits, key=complex_key_prefer_ints))}
        if self.layout.tested_observable == 'EPR':
            assert EPR_ANCILLA not in self.q2i
            self.q2i[EPR_ANCILLA] = len(self.q2i)

        # Initialization round pair.
        self.append_init_round_pair()

        # Repeated round pair.
        loop_moments = []
        self.append_round_pair(out_moments=loop_moments, loc='bulk')
        loop = stim.Circuit()
        for loop_moment in loop_moments:
            loop += loop_moment
            loop.append("TICK")
        self.moments.append(loop * ((self.layout.rounds - 4) // 2))

        # Measurement round pair.
        self.append_round_pair_measure()

    def coords_header(self) -> stim.Circuit:
        result = stim.Circuit()
        for q, i in self.q2i.items():
            result.append("QUBIT_COORDS", i, [q.real, q.imag])
        return result

    def is_physical(self) -> bool:
        return not self.noiseless_head_moments and not self.noiseless_tail_moments

    def _final_circuit(self, body_transform) -> stim.Circuit:
        result = self.coords_header()
        result += _moments_to_circuit(self.noiseless_head_moments)
        result += body_transform(_moments_to_circuit(self.moments))
        result += _moments_to_circuit(self.noiseless_tail_moments)
        return result

    def final_ideal_circuit(self) -> stim.Circuit:
        return self._final_circuit(lambda e: e)

    def final_noisy_circuit(self) -> stim.Circuit:
        return self._final_circuit(self.noise_model().noisy_circuit)

    def noise_model(self) -> NoiseModel:
        if self.layout.noisy_gate_set == 'EM3_v2':
            return NoiseModel.EM3_v2(self.layout.noise_level)
        if self.layout.noisy_gate_set == 'EM3_v1':
            return NoiseModel.EM3_v1(self.layout.noise_level)
        if self.layout.noisy_gate_set == 'SD6':
            return NoiseModel.SD6(self.layout.noise_level)
        if self.layout.noisy_gate_set == 'SI1000':
            return NoiseModel.SI1000(self.layout.noise_level)
        raise NotImplementedError(f'{self.layout.noisy_gate_set=}')

    def append_init_round_pair(self):
        if self.layout.tested_observable == 'EPR':
            self.noiseless_head_moments.append(magical_obs_bell_measurement(
                obs=self.layout.vertical_observable(layout_index=1),
                obs_index=0,
                q2i=self.q2i))
            self.noiseless_head_moments.append(magical_obs_bell_measurement(
                obs=self.layout.horizontal_observable(layout_index=1),
                obs_index=1,
                q2i=self.q2i))
            self.append_round_pair(out_moments=self.noiseless_head_moments, loc='init')
            self.append_round_pair(out_moments=self.noiseless_head_moments, loc='bulk')
            return

        assert self.layout.tested_observable in ['H', 'V']
        assert not self.moments
        data_targets = [self.q2i[q] for q in self.layout.data_qubits]
        if self.layout.noisy_gate_set == 'SD6':
            self.append_round_pair(out_moments=self.moments, loc='init')
        elif self.layout.noisy_gate_set == 'SI1000':
            self.append_round_pair(out_moments=self.moments, loc='init')
        else:
            self.moments.append(stim.Circuit())
            self.moments[0].append("R", data_targets)
            self.append_round_pair(out_moments=self.moments, loc='init')
            self.moments.insert(1, stim.Circuit())
            self.moments[1].append(f"H_{self.layout.time_boundary_data_basis}Z", data_targets)

    def append_round_pair(self, *, out_moments: List[stim.Circuit], loc: str):
        if self.layout.noisy_gate_set.startswith('EM3'):
            self.append_em_round_pair(out_moments=out_moments)
        elif self.layout.noisy_gate_set == 'SD6':
            self.append_sd6_round_pair(out_moments=out_moments, loc=loc)
        elif self.layout.noisy_gate_set == 'SI1000':
            self.append_si1000_round_pair(out_moments=out_moments, loc=loc)
        else:
            raise NotImplementedError(f'{self.layout.noisy_gate_set}')

    def append_em_round_pair(self, *, out_moments: List[stim.Circuit]):
        for edge_basis in EDGE_MEASUREMENT_SEQUENCE:
            out_moments.append(stim.Circuit())
            for edge in self.layout.xyz_edges(edge_basis).elements:
                edge.append_mpp(out_circuit=out_moments[-1], q2i=self.q2i)
            self.finish_edge_measurements(
                edge_basis=edge_basis,
                out_circuit=out_moments[-1],
                add_operations=False)

    def cx_layer(self, basis: str, parity: int) -> stim.Circuit:
        layer = stim.Circuit()
        layer.append('CX', [
            self.q2i[q]
            for e in self.layout.xyz_edges(basis).elements
            if e.data_qubit_order[parity] is not None
            for q in [e.data_qubit_order[parity], e.measurement_qubit]
        ])
        return layer

    def append_sd6_round_pair(self,
                              *,
                              out_moments: List[stim.Circuit],
                              loc: str):
        assert EDGE_MEASUREMENT_SEQUENCE == 'XYZXZY'
        d0 = [self.q2i[q] for q in self.layout.data_qubits if not checkerboard_type(q)]
        d1 = [self.q2i[q] for q in self.layout.data_qubits if checkerboard_type(q)]
        d = [self.q2i[q] for q in self.layout.data_qubits]

        if loc == 'init':
            out_moments.append(stim.Circuit())
            out_moments[-1].append('R', [self.q2i[q] for q in self.layout.measurement_qubits])
            if self.layout.tested_observable == 'EPR':
                out_moments[-1].append('C_ZYX', d)
                out_moments.append(stim.Circuit())
                out_moments[-1] += self.cx_layer('X', 0)
            elif self.layout.tested_observable == 'H':
                out_moments[-1].append('R', d)
                out_moments.append(stim.Circuit())
                out_moments[-1].append('C_XYZ', d)
                out_moments.append(stim.Circuit())
                out_moments[-1] += self.cx_layer('X', 0)
            elif self.layout.tested_observable == 'V':
                out_moments[-1].append('R', d)
                out_moments.append(stim.Circuit())
                out_moments[-1] += self.cx_layer('X', 0)
            else:
                raise NotImplementedError()

        for a, b, c in [('X', 'Y', 'C_ZYX'),
                        ('Y', 'Z', 'C_ZYX'),
                        ('Z', 'X', 'C_ZYX'),
                        ('X', 'Z', 'C_XYZ'),
                        ('Z', 'Y', 'C_XYZ'),
                        ('Y', 'X', 'C_XYZ')]:
            out_moments.append(stim.Circuit())
            out_moments[-1].append('R', [self.q2i[e.measurement_qubit] for e in self.layout.xyz_edges(b).elements])
            out_moments[-1] += self.cx_layer(a, 1)
            out_moments[-1].append(c, d0)

            out_moments.append(stim.Circuit())
            out_moments[-1] += self.cx_layer(b, 0)
            out_moments[-1].append(c, d1)
            self.finish_edge_measurements(edge_basis=a,
                                          out_circuit=out_moments[-1],
                                          add_operations=True)

        if loc == 'measure':
            out_moments.append(stim.Circuit())
            out_moments[-1] += self.cx_layer('X', 0)

            if self.layout.tested_observable == 'EPR':
                out_moments.append(stim.Circuit())
                out_moments[-1].append('C_XYZ', d)
            elif self.layout.tested_observable == 'H':
                out_moments.append(stim.Circuit())
                out_moments[-1].append('C_ZYX', d)
            elif self.layout.tested_observable == 'V':
                pass
            else:
                raise NotImplementedError()

    def append_si1000_round_pair(self, *, out_moments: List[stim.Circuit], loc: str):
        data_targets = [self.q2i[q] for q in self.layout.data_qubits]
        data_targets_0 = [self.q2i[q] for q in self.layout.data_qubits if not checkerboard_type(q)]
        data_targets_1 = [self.q2i[q] for q in self.layout.data_qubits if checkerboard_type(q)]
        parts = [EDGE_MEASUREMENT_SEQUENCE[:3], EDGE_MEASUREMENT_SEQUENCE[3:]]
        all_measure_targets = [self.q2i[q] for q in self.layout.measurement_qubits]

        def cz_layer(*, basis: str, parity: int) -> stim.Circuit:
            layer = stim.Circuit()
            layer.append('CZ', [
                self.q2i[q]
                for e in self.layout.xyz_edges(basis).elements
                if e.data_qubit_order[parity] is not None
                for q in [e.data_qubit_order[parity], e.measurement_qubit]
            ])
            return layer

        for (a, b, c), (r_a, rab, rbc, rc_) in zip(parts, SI1000_DATA_ROTATION_SEQUENCE):
            out_moments.append(stim.Circuit())
            if a + b + c == parts[1] and loc == 'measure':
                if self.layout.time_boundary_data_basis == 'X':
                    rc_ = 'C_XYZ'
                elif self.layout.time_boundary_data_basis == 'Y':
                    rc_ = 'I'
            if a + b + c == parts[0] and loc == 'init':
                if self.layout.time_boundary_data_basis == 'X':
                    out_moments[-1].append('R', data_targets)
                    r_a = 'I'
                elif self.layout.time_boundary_data_basis == 'Y':
                    out_moments[-1].append('R', data_targets)
                    r_a = 'C_XYZ'
            out_moments[-1].append('R', all_measure_targets)

            out_moments.append(stim.Circuit())
            out_moments[-1].append('H', all_measure_targets)
            if r_a != 'I':
                out_moments[-1].append(r_a, data_targets)

            out_moments.append(cz_layer(basis=a, parity=0))

            out_moments.append(cz_layer(basis=a, parity=1))
            out_moments[-1].append(rab, data_targets_0)

            out_moments.append(cz_layer(basis=b, parity=0))
            out_moments[-1].append(rab, data_targets_1)

            out_moments.append(cz_layer(basis=b, parity=1))
            out_moments[-1].append(rbc, data_targets_0)

            out_moments.append(cz_layer(basis=c, parity=0))
            out_moments[-1].append(rbc, data_targets_1)

            out_moments.append(cz_layer(basis=c, parity=1))

            out_moments.append(stim.Circuit())
            out_moments[-1].append('H', all_measure_targets)
            if rc_ != 'I':
                out_moments[-1].append(rc_, data_targets)

            out_moments.append(stim.Circuit())
            for edge_basis in a, b, c:
                self.finish_edge_measurements(edge_basis=edge_basis,
                                              out_circuit=out_moments[-1],
                                              add_operations=True)

    def finish_edge_measurements(self,
                                 *,
                                 edge_basis: str,
                                 out_circuit: stim.Circuit,
                                 add_operations: bool):
        added_measurements = [edge.measurement_qubit for edge in self.layout.xyz_edges(edge_basis).elements]
        if add_operations:
            out_circuit.append('M', [self.q2i[q] for q in added_measurements])
        self.tracker.add_measurements(*added_measurements)

        # Move logical observables.
        if edge_basis != 'X':  # Because X basis is the turn-around basis.
            if self.layout.use_vertical_obs:
                out_circuit.append(
                    "OBSERVABLE_INCLUDE",
                    self.tracker.get_record_targets(
                        *(set(added_measurements) & self.layout.vertical_observable_measurement_qubit_set)),
                    0)
            if self.layout.use_horizontal_obs:
                out_circuit.append(
                    "OBSERVABLE_INCLUDE",
                    self.tracker.get_record_targets(
                        *(set(added_measurements) & self.layout.horizontal_observable_measurement_qubit_set)),
                    1)

        # Compare to previous measurements when possible.
        self.measured_bases += edge_basis
        self.layout.append_step_detectors(
            cmp=comparisons_for_step(
                previous_measurements=self.measured_bases,
                data_init_basis=self.layout.time_boundary_data_basis,
                data_measure_basis=None,
            ),
            out_circuit=out_circuit,
            tracker=self.tracker,
        )
        out_circuit.append("SHIFT_COORDS", [], [0, 0, 1])

    def append_round_pair_measure(self):
        layout = self.layout
        if layout.tested_observable == 'EPR':
            self.append_round_pair(out_moments=self.noiseless_tail_moments, loc='bulk')
            self.append_round_pair(out_moments=self.noiseless_tail_moments, loc='measure')
            self.noiseless_tail_moments.append(magical_obs_bell_measurement(
                obs=layout.vertical_observable(layout_index=1),
                obs_index=0,
                q2i=self.q2i))
            self.noiseless_tail_moments.append(magical_obs_bell_measurement(
                obs=layout.horizontal_observable(layout_index=1),
                obs_index=1,
                q2i=self.q2i))
            return

        assert layout.tested_observable in ['H', 'V']
        self.append_round_pair(out_moments=self.moments, loc='measure')
        data_targets = [self.q2i[q] for q in layout.data_qubits]
        if self.layout.noisy_gate_set == 'SD6':
            self.moments.append(stim.Circuit())
            self.moments[-1].append("M", data_targets)
        elif self.layout.noisy_gate_set.startswith('EM'):
            if layout.time_boundary_data_basis == 'Y':
                targ = stim.target_y
            else:
                assert layout.time_boundary_data_basis == 'X'
                targ = stim.target_x
            self.moments.append(stim.Circuit())
            self.moments[-1].append("MPP", [targ(q) for q in data_targets])
        elif self.layout.noisy_gate_set == 'SI1000':
            self.moments[-1].append("M", data_targets)
        else:
            raise NotImplementedError()
        self.tracker.add_measurements(*layout.data_qubits)

        # Hardcoded detectors at the future time boundary.
        if layout.tested_observable == 'V':
            obs_getter = layout.vertical_observable
            obs_index = 0
            m2e = layout.measure_to_element_dict
            for h in [*layout.hexes, *layout.boundary_hex_set]:
                if h.basis == 'X' and h.leaf_basis(m2e=m2e) in [None, 'Z']:
                    self.tracker.append_detector(
                        *h.measurement_qubits,
                        *h.data_qubits,
                        coords=[h.center.real, h.center.imag, 1],
                        out_circuit=self.moments[-1],
                    )
            for h in layout.xyz_hex('Z'):
                layout.append_hex_based_detector(
                    h,
                    comparison_rule_product=(
                        Prev('Y', 0),
                        Prev('Y', 1),
                        Prev('X', 1),
                    ),
                    include_data_qubits=True,
                    tracker=self.tracker,
                    out_circuit=self.moments[-1],
                )
        else:
            assert layout.tested_observable == 'H'
            obs_getter = layout.horizontal_observable
            obs_index = 1
            for edge in layout.xyz_edges('Y').elements:
                m = edge.measurement_qubit
                self.tracker.append_detector(
                    m,
                    *edge.data_coords_set(),
                    coords=[m.real, m.imag, 0],
                    out_circuit=self.moments[-1],
                )
            for h in layout.xyz_hex('Y'):
                self.tracker.append_detector(
                    *h.measurement_qubits,
                    *h.data_qubits,
                    coords=[h.center.real, h.center.imag, 0],
                    out_circuit=self.moments[-1],
                )
        self.moments[-1].append(
            "OBSERVABLE_INCLUDE",
            self.tracker.get_record_targets(*obs_getter(layout_index=1).xyz_data_coords()),
            obs_index)


def magical_obs_bell_measurement(*,
                                 obs: StabilizerPlanElement,
                                 obs_index: int,
                                 q2i: Dict[complex, int],
                                 ) -> stim.Circuit:
    target_xyz = {
        'X': stim.target_x,
        'Y': stim.target_y,
        'Z': stim.target_z,
    }
    mpp_targets = []
    for p, q in zip(obs.bases, obs.data_qubit_order):
        assert p in '_XYZ'
        if p != '_':
            mpp_targets.append(target_xyz[p](q2i[q]))
            mpp_targets.append(stim.target_combiner())
    mpp_targets.append(target_xyz['XZ'[obs_index]](q2i[EPR_ANCILLA]))
    circuit = stim.Circuit()
    circuit.append('MPP', mpp_targets)
    circuit.append('OBSERVABLE_INCLUDE', stim.target_rec(-1), obs_index)
    return circuit


def main():
    out_dir = pathlib.Path(__file__).parent.parent.parent.parent.parent / 'out'
    layout = HoneycombLayout(data_width=6,
                             data_height=9,
                             rounds=10,
                             noise_level=0.001,
                             noisy_gate_set='EM3_v1',
                             tested_observable='H',
                             sheared=False)
    edge_plan = layout.edge_plan
    hex_plan = layout.hex_plan
    plans = []
    for step in range(5):
        observable_plan = layout.observable_plan(step)
        plans.append(StabilizerPlan(
            elements=tuple([*hex_plan.elements, *edge_plan.elements]),
            observables=observable_plan.observables,
        ))
    plans.append(StabilizerPlan(
        elements=tuple([*hex_plan.elements, *edge_plan.elements]),
    ))

    with open(out_dir / 'tmp.svg', 'w') as f:
        print(StabilizerPlan.svg(*plans, show_order=False), file=f)

    circuit = layout.noisy_circuit()
    with open(out_dir / 'circuit.stim', 'w') as f:
        print(circuit, file=f)
    with open(out_dir / 'tmp.html', 'w') as f:
        print(stim_circuit_html_viewer(circuit=circuit, width=500, height=500), file=f)
    error_model: stim.DetectorErrorModel = circuit.detector_error_model(decompose_errors=False)

    shortest_error = error_model.shortest_graphlike_error(ignore_ungraphlike_errors=True)
    with open(out_dir / 'filter.dem', 'w') as f:
        print(shortest_error, file=f)
    for e in shortest_error:
        print("    ", e)
    print(f"graphlike code distance = {len(shortest_error)}")

    # shortest_error_circuit = circuit.shortest_graphlike_error(ignore_ungraphlike_errors=True)
    # print("Circuit equivalents")
    # for e in shortest_error_circuit:
    #     print("    " + e.replace('\n', '\n    '))
    # print(f"graphlike code distance = {len(shortest_error)}")


if __name__ == '__main__':
    main()


==> anc/code/src/hcb/codes/honeycomb/circuit_maker_test.py <==
import pytest
import stim

from hcb.codes.honeycomb.layout import HoneycombLayout


@pytest.mark.parametrize("data_width,data_height,rounds,gate_set,tested_observable,decomposed_graphlike_code_distance,ignored_graphlike_code_distance", [
    (8, 12, 10, 'SI1000', 'H', 5, 6),
    (10, 15, 10, 'SI1000', 'H', 7, 7),
    (12, 18, 10, 'SI1000', 'H', 8, 9),
    (14, 21, 10, 'SI1000', 'H', 10, 10),
    (16, 24, 10, 'SI1000', 'H', 11, 12),

    (8, 12, 10, 'SI1000', 'V', 5, 7),
    (10, 15, 10, 'SI1000', 'V', 7, 9),
    (12, 18, 10, 'SI1000', 'V', 9, 11),
    (14, 21, 10, 'SI1000', 'V', 11, 13),
    (16, 24, 10, 'SI1000', 'V', 13, 15),

    (7, 12, 10, 'SI1000', 'EPR', 6, 6),
    (8, 15, 10, 'SI1000', 'EPR', 6, 7),
    (10, 18, 10, 'SI1000', 'EPR', 8, 9),
    (11, 21, 10, 'SI1000', 'EPR', 10, 10),
    (13, 24, 10, 'SI1000', 'EPR', 12, 12),
    (25, 48, 10, 'SI1000', 'EPR', 24, 24),

    (8, 12, 10, 'SD6', 'H', 5, 6),
    (10, 15, 10, 'SD6', 'H', 7, 7),
    (12, 18, 10, 'SD6', 'H', 8, 9),
    (14, 21, 10, 'SD6', 'H', 10, 10),
    (16, 24, 10, 'SD6', 'H', 11, 12),

    (8, 12, 10, 'SD6', 'V', 5, 7),
    (10, 15, 10, 'SD6', 'V', 7, 9),
    (12, 18, 10, 'SD6', 'V', 9, 11),
    (14, 21, 10, 'SD6', 'V', 11, 13),
    (16, 24, 10, 'SD6', 'V', 13, 15),

    (7, 12, 10, 'SD6', 'EPR', 6, 6),
    (8, 15, 10, 'SD6', 'EPR', 6, 7),
    (10, 18, 10, 'SD6', 'EPR', 8, 9),
    (11, 21, 10, 'SD6', 'EPR', 10, 10),
    (13, 24, 10, 'SD6', 'EPR', 12, 12),
    (25, 48, 10, 'SD6', 'EPR', 24, 24),

    (8, 12, 10, 'EM3_v1', 'H', 4, 4),
    (8, 15, 10, 'EM3_v1', 'H', 5, 5),
    (10, 12, 10, 'EM3_v1', 'H', 4, 4),

    (8, 12, 10, 'EM3_v1', 'V', 4, 4),
    (8, 15, 10, 'EM3_v1', 'V', 4, 4),
    (10, 12, 10, 'EM3_v1', 'V', 5, 5),

    (8, 12, 10, 'EM3_v1', 'EPR', 4, 4),
    (8, 15, 10, 'EM3_v1', 'EPR', 4, 4),
    (10, 12, 10, 'EM3_v1', 'EPR', 4, 4),
    (10, 15, 10, 'EM3_v1', 'EPR', 5, 5),

    (8, 12, 10, 'EM3_v2', 'EPR', 4, 4),
])
def test_graphlike_code_distances(*,
                                  data_width: int,
                                  data_height: int,
                                  rounds: int,
                                  gate_set: str,
                                  tested_observable: str,
                                  ignored_graphlike_code_distance: int,
                                  decomposed_graphlike_code_distance: int):
    layout = HoneycombLayout(data_width=data_width,
                             data_height=data_height,
                             rounds=rounds,
                             noise_level=0.001,
                             noisy_gate_set=gate_set,
                             tested_observable=tested_observable)
    circuit = layout.noisy_circuit()

    err = circuit.shortest_graphlike_error(ignore_ungraphlike_errors=True)
    assert len(err) == ignored_graphlike_code_distance, "ignored"

    dem = circuit.detector_error_model(decompose_errors=True)
    err = dem.shortest_graphlike_error(ignore_ungraphlike_errors=False)
    assert len(err) == decomposed_graphlike_code_distance, "decomposed"


def test_exact_circuit_EM3_v1_H():
    layout = HoneycombLayout(data_width=2,
                             data_height=6,
                             rounds=100,
                             noise_level=0.125,
                             noisy_gate_set='EM3_v1',
                             tested_observable='H',
                             sheared=True)
    assert layout.ideal_and_noisy_circuit[1] == stim.Circuit("""
        QUBIT_COORDS(0, 0) 0
        QUBIT_COORDS(1, 0) 1
        QUBIT_COORDS(1, 1) 2
        QUBIT_COORDS(1, 2) 3
        QUBIT_COORDS(1, 3) 4
        QUBIT_COORDS(2, 1) 5
        QUBIT_COORDS(2, 2) 6
        QUBIT_COORDS(2, 3) 7
        QUBIT_COORDS(2, 4) 8
        QUBIT_COORDS(2, 5) 9
        QUBIT_COORDS(3, 4) 10
        QUBIT_COORDS(3, 5) 11
        R 0 1 2 3 4 5 6 7 8 9 10 11
        X_ERROR(0.125) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        H_YZ 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.125) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        DEPOLARIZE2(0.125) 2 3 6 5 8 9 11 10 0 1 4 7
        MPP(0.125) X2*X3 X6*X5 X8*X9 X11*X10 X0*X1 X4*X7
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 4 5 10 3 9 6 11
        DEPOLARIZE2(0.125) 2 1 8 7
        MPP(0.125) Y0 Y2*Y1 Y4 Y5 Y8*Y7 Y10 Y3 Y9 Y6 Y11
        OBSERVABLE_INCLUDE(1) rec[-3] rec[-1]
        DETECTOR(1.5, 4, 0) rec[-8] rec[-6] rec[-3]
        DETECTOR(2.5, 1, 0) rec[-7] rec[-2]
        DETECTOR(0.5, 1, 0) rec[-10] rec[-9] rec[-4]
        DETECTOR(3.5, 4, 0) rec[-5] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 1 9 11
        DEPOLARIZE2(0.125) 4 3 6 7 2 5 8 10
        MPP(0.125) Z0 Z1 Z4*Z3 Z6*Z7 Z9 Z11 Z2*Z5 Z8*Z10
        OBSERVABLE_INCLUDE(1) rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE2(0.125) 2 3 6 5 8 9 11 10 0 1 4 7
        MPP(0.125) X2*X3 X6*X5 X8*X9 X11*X10 X0*X1 X4*X7
        DETECTOR(1.5, 2, 0) rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 1 9 11
        DEPOLARIZE2(0.125) 4 3 6 7 2 5 8 10
        MPP(0.125) Z0 Z1 Z4*Z3 Z6*Z7 Z9 Z11 Z2*Z5 Z8*Z10
        OBSERVABLE_INCLUDE(1) rec[-1]
        DETECTOR(1.5, 2, 0) rec[-20] rec[-19] rec[-16] rec[-6] rec[-5] rec[-2]
        DETECTOR(2.5, 5, 0) rec[-18] rec[-17] rec[-15] rec[-4] rec[-3] rec[-1]
        DETECTOR(0.5, -1, 0) rec[-22] rec[-21] rec[-8] rec[-7]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 4 5 10 3 9 6 11
        DEPOLARIZE2(0.125) 2 1 8 7
        MPP(0.125) Y0 Y2*Y1 Y4 Y5 Y8*Y7 Y10 Y3 Y9 Y6 Y11
        OBSERVABLE_INCLUDE(1) rec[-3] rec[-1]
        DETECTOR(0.5, 3, 0) rec[-40] rec[-36] rec[-30] rec[-16] rec[-8] rec[-4]
        DETECTOR(2.5, 3, 0) rec[-38] rec[-37] rec[-34] rec[-29] rec[-25] rec[-15] rec[-11] rec[-6] rec[-5] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        TICK
        REPEAT 48 {
            DEPOLARIZE2(0.125) 2 3 6 5 8 9 11 10 0 1 4 7
            MPP(0.125) X2*X3 X6*X5 X8*X9 X11*X10 X0*X1 X4*X7
            SHIFT_COORDS(0, 0, 1)
            TICK
            DEPOLARIZE1(0.125) 0 4 5 10 3 9 6 11
            DEPOLARIZE2(0.125) 2 1 8 7
            MPP(0.125) Y0 Y2*Y1 Y4 Y5 Y8*Y7 Y10 Y3 Y9 Y6 Y11
            OBSERVABLE_INCLUDE(1) rec[-3] rec[-1]
            DETECTOR(1.5, 4, 0) rec[-24] rec[-22] rec[-19] rec[-8] rec[-6] rec[-3]
            DETECTOR(2.5, 1, 0) rec[-23] rec[-18] rec[-7] rec[-2]
            DETECTOR(0.5, 1, 0) rec[-26] rec[-25] rec[-20] rec[-10] rec[-9] rec[-4]
            DETECTOR(3.5, 4, 0) rec[-21] rec[-17] rec[-5] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK
            DEPOLARIZE1(0.125) 0 1 9 11
            DEPOLARIZE2(0.125) 4 3 6 7 2 5 8 10
            MPP(0.125) Z0 Z1 Z4*Z3 Z6*Z7 Z9 Z11 Z2*Z5 Z8*Z10
            OBSERVABLE_INCLUDE(1) rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK
            DEPOLARIZE2(0.125) 2 3 6 5 8 9 11 10 0 1 4 7
            MPP(0.125) X2*X3 X6*X5 X8*X9 X11*X10 X0*X1 X4*X7
            DETECTOR(1.5, 2, 0) rec[-54] rec[-53] rec[-49] rec[-46] rec[-45] rec[-42] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK
            DEPOLARIZE1(0.125) 0 1 9 11
            DEPOLARIZE2(0.125) 4 3 6 7 2 5 8 10
            MPP(0.125) Z0 Z1 Z4*Z3 Z6*Z7 Z9 Z11 Z2*Z5 Z8*Z10
            OBSERVABLE_INCLUDE(1) rec[-1]
            DETECTOR(1.5, 2, 0) rec[-20] rec[-19] rec[-16] rec[-6] rec[-5] rec[-2]
            DETECTOR(2.5, 5, 0) rec[-18] rec[-17] rec[-15] rec[-4] rec[-3] rec[-1]
            DETECTOR(0.5, -1, 0) rec[-22] rec[-21] rec[-8] rec[-7]
            SHIFT_COORDS(0, 0, 1)
            TICK
            DEPOLARIZE1(0.125) 0 4 5 10 3 9 6 11
            DEPOLARIZE2(0.125) 2 1 8 7
            MPP(0.125) Y0 Y2*Y1 Y4 Y5 Y8*Y7 Y10 Y3 Y9 Y6 Y11
            OBSERVABLE_INCLUDE(1) rec[-3] rec[-1]
            DETECTOR(0.5, 3, 0) rec[-40] rec[-36] rec[-30] rec[-16] rec[-8] rec[-4]
            DETECTOR(2.5, 3, 0) rec[-38] rec[-37] rec[-34] rec[-29] rec[-25] rec[-15] rec[-11] rec[-6] rec[-5] rec[-2]
            SHIFT_COORDS(0, 0, 1)
            TICK
        }
        DEPOLARIZE2(0.125) 2 3 6 5 8 9 11 10 0 1 4 7
        MPP(0.125) X2*X3 X6*X5 X8*X9 X11*X10 X0*X1 X4*X7
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 4 5 10 3 9 6 11
        DEPOLARIZE2(0.125) 2 1 8 7
        MPP(0.125) Y0 Y2*Y1 Y4 Y5 Y8*Y7 Y10 Y3 Y9 Y6 Y11
        OBSERVABLE_INCLUDE(1) rec[-3] rec[-1]
        DETECTOR(1.5, 4, 0) rec[-24] rec[-22] rec[-19] rec[-8] rec[-6] rec[-3]
        DETECTOR(2.5, 1, 0) rec[-23] rec[-18] rec[-7] rec[-2]
        DETECTOR(0.5, 1, 0) rec[-26] rec[-25] rec[-20] rec[-10] rec[-9] rec[-4]
        DETECTOR(3.5, 4, 0) rec[-21] rec[-17] rec[-5] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 1 9 11
        DEPOLARIZE2(0.125) 4 3 6 7 2 5 8 10
        MPP(0.125) Z0 Z1 Z4*Z3 Z6*Z7 Z9 Z11 Z2*Z5 Z8*Z10
        OBSERVABLE_INCLUDE(1) rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE2(0.125) 2 3 6 5 8 9 11 10 0 1 4 7
        MPP(0.125) X2*X3 X6*X5 X8*X9 X11*X10 X0*X1 X4*X7
        DETECTOR(1.5, 2, 0) rec[-54] rec[-53] rec[-49] rec[-46] rec[-45] rec[-42] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 1 9 11
        DEPOLARIZE2(0.125) 4 3 6 7 2 5 8 10
        MPP(0.125) Z0 Z1 Z4*Z3 Z6*Z7 Z9 Z11 Z2*Z5 Z8*Z10
        OBSERVABLE_INCLUDE(1) rec[-1]
        DETECTOR(1.5, 2, 0) rec[-20] rec[-19] rec[-16] rec[-6] rec[-5] rec[-2]
        DETECTOR(2.5, 5, 0) rec[-18] rec[-17] rec[-15] rec[-4] rec[-3] rec[-1]
        DETECTOR(0.5, -1, 0) rec[-22] rec[-21] rec[-8] rec[-7]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 4 5 10 3 9 6 11
        DEPOLARIZE2(0.125) 2 1 8 7
        MPP(0.125) Y0 Y2*Y1 Y4 Y5 Y8*Y7 Y10 Y3 Y9 Y6 Y11
        OBSERVABLE_INCLUDE(1) rec[-3] rec[-1]
        DETECTOR(0.5, 3, 0) rec[-40] rec[-36] rec[-30] rec[-16] rec[-8] rec[-4]
        DETECTOR(2.5, 3, 0) rec[-38] rec[-37] rec[-34] rec[-29] rec[-25] rec[-15] rec[-11] rec[-6] rec[-5] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        TICK
        DEPOLARIZE1(0.125) 0 1 2 3 4 5 6 7 8 9 10 11
        MPP(0.125) Y0 Y1 Y2 Y3 Y4 Y5 Y6 Y7 Y8 Y9 Y10 Y11
        DETECTOR(0, 0.5, 0) rec[-22] rec[-12]
        DETECTOR(1, 0.5, 0) rec[-21] rec[-11] rec[-10]
        DETECTOR(1, 3.5, 0) rec[-20] rec[-8]
        DETECTOR(2, 0.5, 0) rec[-19] rec[-7]
        DETECTOR(2, 3.5, 0) rec[-18] rec[-5] rec[-4]
        DETECTOR(3, 3.5, 0) rec[-17] rec[-2]
        DETECTOR(0.5, 2, 0) rec[-16] rec[-9]
        DETECTOR(1.5, 5, 0) rec[-15] rec[-3]
        DETECTOR(2.5, 2, 0) rec[-14] rec[-6]
        DETECTOR(3.5, 5, 0) rec[-13] rec[-1]
        DETECTOR(1.5, 2, 0) rec[-36] rec[-35] rec[-31] rec[-28] rec[-27] rec[-24] rec[-10] rec[-9] rec[-8] rec[-7] rec[-6] rec[-5]
        OBSERVABLE_INCLUDE(1) rec[-4] rec[-3] rec[-2] rec[-1]
        TICK
    """)


def test_exact_circuit_SD6_V():
    layout = HoneycombLayout(data_width=2,
                             data_height=6,
                             rounds=100,
                             noise_level=0.125,
                             noisy_gate_set='SD6',
                             tested_observable='V',
                             sheared=False)
    assert layout.ideal_and_noisy_circuit[1] == stim.Circuit("""
        QUBIT_COORDS(0, 0) 0
        QUBIT_COORDS(0, 4) 1
        QUBIT_COORDS(0, 5) 2
        QUBIT_COORDS(1, 0) 3
        QUBIT_COORDS(1, 1) 4
        QUBIT_COORDS(1, 2) 5
        QUBIT_COORDS(1, 3) 6
        QUBIT_COORDS(1, 4) 7
        QUBIT_COORDS(1, 5) 8
        QUBIT_COORDS(2, 1) 9
        QUBIT_COORDS(2, 2) 10
        QUBIT_COORDS(2, 3) 11
        QUBIT_COORDS(0, -0.5) 12
        QUBIT_COORDS(0, 0.5) 13
        QUBIT_COORDS(0, 3.5) 14
        QUBIT_COORDS(0, 4.5) 15
        QUBIT_COORDS(0, 5.5) 16
        QUBIT_COORDS(1, -0.5) 17
        QUBIT_COORDS(1, 0.5) 18
        QUBIT_COORDS(1, 1.5) 19
        QUBIT_COORDS(1, 2.5) 20
        QUBIT_COORDS(1, 3.5) 21
        QUBIT_COORDS(1, 4.5) 22
        QUBIT_COORDS(1, 5.5) 23
        QUBIT_COORDS(2, 0.5) 24
        QUBIT_COORDS(2, 1.5) 25
        QUBIT_COORDS(2, 2.5) 26
        QUBIT_COORDS(2, 3.5) 27
        QUBIT_COORDS(-0.5, 5) 28
        QUBIT_COORDS(0.5, 0) 29
        QUBIT_COORDS(0.5, 2) 30
        QUBIT_COORDS(0.5, 4) 31
        QUBIT_COORDS(1.5, 1) 32
        QUBIT_COORDS(1.5, 3) 33
        QUBIT_COORDS(1.5, 5) 34
        QUBIT_COORDS(2.5, 2) 35
        R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        X_ERROR(0.125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        CX 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        R 13 14 18 21 24 27 28 30 34 35
        CX 2 15 5 19 7 22 9 25 3 29 11 33
        C_ZYX 0 1 4 6 8 10
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 16 17 20 23 26 31 32
        TICK
        X_ERROR(0.125) 15 19 22 25 29 33
        CX 0 13 1 14 4 18 6 21 8 34 10 35
        C_ZYX 2 3 5 7 9 11
        M 15 19 22 25 29 33
        DETECTOR(0, 4.5, 0) rec[-6]
        DETECTOR(1, 1.5, 0) rec[-5]
        DETECTOR(1, 4.5, 0) rec[-4]
        DETECTOR(2, 1.5, 0) rec[-3]
        DETECTOR(0.5, 0, 0) rec[-2]
        DETECTOR(1.5, 3, 0) rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 16 17 20 23 24 26 27 28 30 31 32
        TICK
        R 12 16 17 20 23 26 31 32
        CX 3 18 7 21 9 24 11 27 2 28 5 30
        C_ZYX 0 1 4 6 8 10
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 13 14 15 19 22 25 29 33 34 35
        TICK
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        CX 0 12 6 20 8 23 10 26 1 31 4 32
        C_ZYX 2 3 5 7 9 11
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(0) rec[-8] rec[-7]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 15 16 17 19 22 25 29 33
        TICK
        R 15 19 22 25 29 33
        CX 2 16 3 17 5 20 11 26 7 31 9 32
        C_ZYX 0 1 4 6 8 10
        X_ERROR(0.125) 15 19 22 25 29 33
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 13 14 18 21 23 24 27 28 30 34 35
        TICK
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        CX 1 15 4 19 8 22 10 25 0 29 6 33
        C_ZYX 2 3 5 7 9 11
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(0) rec[-6] rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 13 14 18 21 24 27 28 30 34 35
        TICK
        R 12 16 17 20 23 26 31 32
        CX 2 15 5 19 7 22 9 25 3 29 11 33
        C_XYZ 0 1 4 6 8 10
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 13 14 18 21 24 27 28 30 34 35
        TICK
        X_ERROR(0.125) 15 19 22 25 29 33
        CX 0 12 6 20 8 23 10 26 1 31 4 32
        C_XYZ 2 3 5 7 9 11
        M 15 19 22 25 29 33
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 13 14 16 17 18 21 24 27 28 30 34 35
        TICK
        R 13 14 18 21 24 27 28 30 34 35
        CX 2 16 3 17 5 20 11 26 7 31 9 32
        C_XYZ 0 1 4 6 8 10
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 15 19 22 23 25 29 33
        TICK
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        CX 0 13 1 14 4 18 6 21 8 34 10 35
        C_XYZ 2 3 5 7 9 11
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(0) rec[-6] rec[-5] rec[-4]
        DETECTOR(1.5, 2, 0) rec[-19] rec[-17] rec[-15] rec[-5] rec[-3] rec[-1]
        DETECTOR(0.5, 5, 0) rec[-21] rec[-18] rec[-16] rec[-7] rec[-4] rec[-2]
        DETECTOR(0.5, -1, 0) rec[-22] rec[-20] rec[-8] rec[-6]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 15 19 22 24 25 27 28 29 30 33
        TICK
        R 15 19 22 25 29 33
        CX 3 18 7 21 9 24 11 27 2 28 5 30
        C_XYZ 0 1 4 6 8 10
        X_ERROR(0.125) 15 19 22 25 29 33
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 13 14 16 17 20 23 26 31 32 34 35
        TICK
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        CX 1 15 4 19 8 22 10 25 0 29 6 33
        C_XYZ 2 3 5 7 9 11
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(0) rec[-8] rec[-7]
        DETECTOR(2.5, 3, 0) rec[-37] rec[-33] rec[-27] rec[-13] rec[-5] rec[-1]
        DETECTOR(0.5, 3, 0) rec[-41] rec[-39] rec[-35] rec[-29] rec[-26] rec[-15] rec[-12] rec[-9] rec[-7] rec[-3]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 16 17 20 23 26 31 32
        TICK
        REPEAT 48 {
            R 13 14 18 21 24 27 28 30 34 35
            CX 2 15 5 19 7 22 9 25 3 29 11 33
            C_ZYX 0 1 4 6 8 10
            X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
            DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
            DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 16 17 20 23 26 31 32
            TICK
            X_ERROR(0.125) 15 19 22 25 29 33
            CX 0 13 1 14 4 18 6 21 8 34 10 35
            C_ZYX 2 3 5 7 9 11
            M 15 19 22 25 29 33
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
            DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 16 17 20 23 24 26 27 28 30 31 32
            TICK
            R 12 16 17 20 23 26 31 32
            CX 3 18 7 21 9 24 11 27 2 28 5 30
            C_ZYX 0 1 4 6 8 10
            X_ERROR(0.125) 12 16 17 20 23 26 31 32
            DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
            DEPOLARIZE1(0.125) 0 1 4 6 8 10 13 14 15 19 22 25 29 33 34 35
            TICK
            X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
            CX 0 12 6 20 8 23 10 26 1 31 4 32
            C_ZYX 2 3 5 7 9 11
            M 13 14 18 21 24 27 28 30 34 35
            OBSERVABLE_INCLUDE(0) rec[-8] rec[-7]
            DETECTOR(2.5, 1, 0) rec[-22] rec[-17] rec[-6] rec[-1]
            DETECTOR(1.5, 4, 0) rec[-23] rec[-21] rec[-18] rec[-7] rec[-5] rec[-2]
            DETECTOR(-0.5, 4, 0) rec[-25] rec[-20] rec[-9] rec[-4]
            DETECTOR(0.5, 1, 0) rec[-26] rec[-24] rec[-19] rec[-10] rec[-8] rec[-3]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
            DEPOLARIZE1(0.125) 2 3 5 7 9 11 15 16 17 19 22 25 29 33
            TICK
            R 15 19 22 25 29 33
            CX 2 16 3 17 5 20 11 26 7 31 9 32
            C_ZYX 0 1 4 6 8 10
            X_ERROR(0.125) 15 19 22 25 29 33
            DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
            DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 13 14 18 21 23 24 27 28 30 34 35
            TICK
            X_ERROR(0.125) 12 16 17 20 23 26 31 32
            CX 1 15 4 19 8 22 10 25 0 29 6 33
            C_ZYX 2 3 5 7 9 11
            M 12 16 17 20 23 26 31 32
            OBSERVABLE_INCLUDE(0) rec[-6] rec[-5] rec[-4]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
            DEPOLARIZE1(0.125) 2 3 5 7 9 11 13 14 18 21 24 27 28 30 34 35
            TICK
            R 12 16 17 20 23 26 31 32
            CX 2 15 5 19 7 22 9 25 3 29 11 33
            C_XYZ 0 1 4 6 8 10
            X_ERROR(0.125) 12 16 17 20 23 26 31 32
            DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
            DEPOLARIZE1(0.125) 0 1 4 6 8 10 13 14 18 21 24 27 28 30 34 35
            TICK
            X_ERROR(0.125) 15 19 22 25 29 33
            CX 0 12 6 20 8 23 10 26 1 31 4 32
            C_XYZ 2 3 5 7 9 11
            M 15 19 22 25 29 33
            DETECTOR(1.5, 2, 0) rec[-53] rec[-51] rec[-49] rec[-45] rec[-43] rec[-41] rec[-11] rec[-9] rec[-7] rec[-5] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
            DEPOLARIZE1(0.125) 2 3 5 7 9 11 13 14 16 17 18 21 24 27 28 30 34 35
            TICK
            R 13 14 18 21 24 27 28 30 34 35
            CX 2 16 3 17 5 20 11 26 7 31 9 32
            C_XYZ 0 1 4 6 8 10
            X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
            DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
            DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 15 19 22 23 25 29 33
            TICK
            X_ERROR(0.125) 12 16 17 20 23 26 31 32
            CX 0 13 1 14 4 18 6 21 8 34 10 35
            C_XYZ 2 3 5 7 9 11
            M 12 16 17 20 23 26 31 32
            OBSERVABLE_INCLUDE(0) rec[-6] rec[-5] rec[-4]
            DETECTOR(1.5, 2, 0) rec[-19] rec[-17] rec[-15] rec[-5] rec[-3] rec[-1]
            DETECTOR(0.5, 5, 0) rec[-21] rec[-18] rec[-16] rec[-7] rec[-4] rec[-2]
            DETECTOR(0.5, -1, 0) rec[-22] rec[-20] rec[-8] rec[-6]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
            DEPOLARIZE1(0.125) 2 3 5 7 9 11 15 19 22 24 25 27 28 29 30 33
            TICK
            R 15 19 22 25 29 33
            CX 3 18 7 21 9 24 11 27 2 28 5 30
            C_XYZ 0 1 4 6 8 10
            X_ERROR(0.125) 15 19 22 25 29 33
            DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
            DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 13 14 16 17 20 23 26 31 32 34 35
            TICK
            X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
            CX 1 15 4 19 8 22 10 25 0 29 6 33
            C_XYZ 2 3 5 7 9 11
            M 13 14 18 21 24 27 28 30 34 35
            OBSERVABLE_INCLUDE(0) rec[-8] rec[-7]
            DETECTOR(2.5, 3, 0) rec[-37] rec[-33] rec[-27] rec[-13] rec[-5] rec[-1]
            DETECTOR(0.5, 3, 0) rec[-41] rec[-39] rec[-35] rec[-29] rec[-26] rec[-15] rec[-12] rec[-9] rec[-7] rec[-3]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
            DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 16 17 20 23 26 31 32
            TICK
        }
        R 13 14 18 21 24 27 28 30 34 35
        CX 2 15 5 19 7 22 9 25 3 29 11 33
        C_ZYX 0 1 4 6 8 10
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 16 17 20 23 26 31 32
        TICK
        X_ERROR(0.125) 15 19 22 25 29 33
        CX 0 13 1 14 4 18 6 21 8 34 10 35
        C_ZYX 2 3 5 7 9 11
        M 15 19 22 25 29 33
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 16 17 20 23 24 26 27 28 30 31 32
        TICK
        R 12 16 17 20 23 26 31 32
        CX 3 18 7 21 9 24 11 27 2 28 5 30
        C_ZYX 0 1 4 6 8 10
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 13 14 15 19 22 25 29 33 34 35
        TICK
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        CX 0 12 6 20 8 23 10 26 1 31 4 32
        C_ZYX 2 3 5 7 9 11
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(0) rec[-8] rec[-7]
        DETECTOR(2.5, 1, 0) rec[-22] rec[-17] rec[-6] rec[-1]
        DETECTOR(1.5, 4, 0) rec[-23] rec[-21] rec[-18] rec[-7] rec[-5] rec[-2]
        DETECTOR(-0.5, 4, 0) rec[-25] rec[-20] rec[-9] rec[-4]
        DETECTOR(0.5, 1, 0) rec[-26] rec[-24] rec[-19] rec[-10] rec[-8] rec[-3]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 15 16 17 19 22 25 29 33
        TICK
        R 15 19 22 25 29 33
        CX 2 16 3 17 5 20 11 26 7 31 9 32
        C_ZYX 0 1 4 6 8 10
        X_ERROR(0.125) 15 19 22 25 29 33
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 13 14 18 21 23 24 27 28 30 34 35
        TICK
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        CX 1 15 4 19 8 22 10 25 0 29 6 33
        C_ZYX 2 3 5 7 9 11
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(0) rec[-6] rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 13 14 18 21 24 27 28 30 34 35
        TICK
        R 12 16 17 20 23 26 31 32
        CX 2 15 5 19 7 22 9 25 3 29 11 33
        C_XYZ 0 1 4 6 8 10
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 13 14 18 21 24 27 28 30 34 35
        TICK
        X_ERROR(0.125) 15 19 22 25 29 33
        CX 0 12 6 20 8 23 10 26 1 31 4 32
        C_XYZ 2 3 5 7 9 11
        M 15 19 22 25 29 33
        DETECTOR(1.5, 2, 0) rec[-53] rec[-51] rec[-49] rec[-45] rec[-43] rec[-41] rec[-11] rec[-9] rec[-7] rec[-5] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 13 14 16 17 18 21 24 27 28 30 34 35
        TICK
        R 13 14 18 21 24 27 28 30 34 35
        CX 2 16 3 17 5 20 11 26 7 31 9 32
        C_XYZ 0 1 4 6 8 10
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 15 19 22 23 25 29 33
        TICK
        X_ERROR(0.125) 12 16 17 20 23 26 31 32
        CX 0 13 1 14 4 18 6 21 8 34 10 35
        C_XYZ 2 3 5 7 9 11
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(0) rec[-6] rec[-5] rec[-4]
        DETECTOR(1.5, 2, 0) rec[-19] rec[-17] rec[-15] rec[-5] rec[-3] rec[-1]
        DETECTOR(0.5, 5, 0) rec[-21] rec[-18] rec[-16] rec[-7] rec[-4] rec[-2]
        DETECTOR(0.5, -1, 0) rec[-22] rec[-20] rec[-8] rec[-6]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 15 19 22 24 25 27 28 29 30 33
        TICK
        R 15 19 22 25 29 33
        CX 3 18 7 21 9 24 11 27 2 28 5 30
        C_XYZ 0 1 4 6 8 10
        X_ERROR(0.125) 15 19 22 25 29 33
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.125) 0 1 4 6 8 10 12 13 14 16 17 20 23 26 31 32 34 35
        TICK
        X_ERROR(0.125) 13 14 18 21 24 27 28 30 34 35
        CX 1 15 4 19 8 22 10 25 0 29 6 33
        C_XYZ 2 3 5 7 9 11
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(0) rec[-8] rec[-7]
        DETECTOR(2.5, 3, 0) rec[-37] rec[-33] rec[-27] rec[-13] rec[-5] rec[-1]
        DETECTOR(0.5, 3, 0) rec[-41] rec[-39] rec[-35] rec[-29] rec[-26] rec[-15] rec[-12] rec[-9] rec[-7] rec[-3]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 16 17 20 23 26 31 32
        TICK
        CX 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        X_ERROR(0.125) 0 1 2 3 4 5 6 7 8 9 10 11
        M 0 1 2 3 4 5 6 7 8 9 10 11
        OBSERVABLE_INCLUDE(0) rec[-9] rec[-8] rec[-6] rec[-5]
        DEPOLARIZE1(0.125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        TICK
    """)


def test_exact_circuit_SI1000_V():
    layout = HoneycombLayout(data_width=2,
                             data_height=6,
                             rounds=100,
                             noise_level=0.125,
                             noisy_gate_set='SI1000',
                             tested_observable='H',
                             sheared=False)
    assert layout.ideal_and_noisy_circuit[1] == stim.Circuit("""
        QUBIT_COORDS(0, 0) 0
        QUBIT_COORDS(0, 4) 1
        QUBIT_COORDS(0, 5) 2
        QUBIT_COORDS(1, 0) 3
        QUBIT_COORDS(1, 1) 4
        QUBIT_COORDS(1, 2) 5
        QUBIT_COORDS(1, 3) 6
        QUBIT_COORDS(1, 4) 7
        QUBIT_COORDS(1, 5) 8
        QUBIT_COORDS(2, 1) 9
        QUBIT_COORDS(2, 2) 10
        QUBIT_COORDS(2, 3) 11
        QUBIT_COORDS(0, -0.5) 12
        QUBIT_COORDS(0, 0.5) 13
        QUBIT_COORDS(0, 3.5) 14
        QUBIT_COORDS(0, 4.5) 15
        QUBIT_COORDS(0, 5.5) 16
        QUBIT_COORDS(1, -0.5) 17
        QUBIT_COORDS(1, 0.5) 18
        QUBIT_COORDS(1, 1.5) 19
        QUBIT_COORDS(1, 2.5) 20
        QUBIT_COORDS(1, 3.5) 21
        QUBIT_COORDS(1, 4.5) 22
        QUBIT_COORDS(1, 5.5) 23
        QUBIT_COORDS(2, 0.5) 24
        QUBIT_COORDS(2, 1.5) 25
        QUBIT_COORDS(2, 2.5) 26
        QUBIT_COORDS(2, 3.5) 27
        QUBIT_COORDS(-0.5, 5) 28
        QUBIT_COORDS(0.5, 0) 29
        QUBIT_COORDS(0.5, 2) 30
        QUBIT_COORDS(0.5, 4) 31
        QUBIT_COORDS(1.5, 1) 32
        QUBIT_COORDS(1.5, 3) 33
        QUBIT_COORDS(1.5, 5) 34
        QUBIT_COORDS(2.5, 2) 35
        R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        X_ERROR(0.25) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        C_XYZ 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        CZ 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 2 15 5 19 7 22 9 25 3 29 11 33
        C_ZYX 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 0 13 1 14 4 18 6 21 8 34 10 35
        C_ZYX 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 15 16 17 19 20 22 23 24 25 26 27 28 29 30 31 32 33
        TICK
        CZ 3 18 7 21 9 24 11 27 2 28 5 30
        C_ZYX 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 16 17 19 20 22 23 25 26 29 31 32 33 34 35
        TICK
        CZ 0 12 6 20 8 23 10 26 1 31 4 32
        C_ZYX 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 13 14 15 16 17 18 19 21 22 24 25 27 28 29 30 33 34 35
        TICK
        CZ 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 18 19 21 22 23 24 25 27 28 29 30 33 34 35
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        X_ERROR(0.625) 15 19 22 25 29 33 13 14 18 21 24 27 28 30 34 35 12 16 17 20 23 26 31 32
        M 15 19 22 25 29 33
        SHIFT_COORDS(0, 0, 1)
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(1) rec[-4] rec[-2]
        DETECTOR(2.5, 1, 0) rec[-6] rec[-1]
        DETECTOR(1.5, 4, 0) rec[-7] rec[-5] rec[-2]
        DETECTOR(-0.5, 4, 0) rec[-9] rec[-4]
        DETECTOR(0.5, 1, 0) rec[-10] rec[-8] rec[-3]
        SHIFT_COORDS(0, 0, 1)
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(1) rec[-2]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        X_ERROR(0.25) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        CZ 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 2 15 5 19 7 22 9 25 3 29 11 33
        C_XYZ 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 0 12 6 20 8 23 10 26 1 31 4 32
        C_XYZ 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 13 14 15 16 17 18 19 21 22 24 25 27 28 29 30 33 34 35
        TICK
        CZ 2 16 3 17 5 20 11 26 7 31 9 32
        C_XYZ 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 18 19 21 22 23 24 25 27 28 29 30 33 34 35
        TICK
        CZ 0 13 1 14 4 18 6 21 8 34 10 35
        C_XYZ 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 15 16 17 19 20 22 23 24 25 26 27 28 29 30 31 32 33
        TICK
        CZ 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 16 17 19 20 22 23 25 26 29 31 32 33 34 35
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        X_ERROR(0.625) 15 19 22 25 29 33 12 16 17 20 23 26 31 32 13 14 18 21 24 27 28 30 34 35
        M 15 19 22 25 29 33
        DETECTOR(1.5, 2, 0) rec[-11] rec[-9] rec[-7] rec[-5] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(1) rec[-2]
        DETECTOR(1.5, 2, 0) rec[-19] rec[-17] rec[-15] rec[-5] rec[-3] rec[-1]
        DETECTOR(0.5, 5, 0) rec[-21] rec[-18] rec[-16] rec[-7] rec[-4] rec[-2]
        DETECTOR(0.5, -1, 0) rec[-22] rec[-20] rec[-8] rec[-6]
        SHIFT_COORDS(0, 0, 1)
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(1) rec[-4] rec[-2]
        DETECTOR(2.5, 3, 0) rec[-37] rec[-33] rec[-27] rec[-13] rec[-5] rec[-1]
        DETECTOR(0.5, 3, 0) rec[-41] rec[-39] rec[-35] rec[-29] rec[-26] rec[-15] rec[-12] rec[-9] rec[-7] rec[-3]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        REPEAT 48 {
            R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            X_ERROR(0.25) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
            H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
            CZ 1 15 4 19 8 22 10 25 0 29 6 33
            DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
            DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
            TICK
            CZ 2 15 5 19 7 22 9 25 3 29 11 33
            C_ZYX 0 1 4 6 8 10
            DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
            DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
            TICK
            CZ 0 13 1 14 4 18 6 21 8 34 10 35
            C_ZYX 2 3 5 7 9 11
            DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
            DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 15 16 17 19 20 22 23 24 25 26 27 28 29 30 31 32 33
            TICK
            CZ 3 18 7 21 9 24 11 27 2 28 5 30
            C_ZYX 0 1 4 6 8 10
            DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
            DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 16 17 19 20 22 23 25 26 29 31 32 33 34 35
            TICK
            CZ 0 12 6 20 8 23 10 26 1 31 4 32
            C_ZYX 2 3 5 7 9 11
            DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
            DEPOLARIZE1(0.0125) 2 3 5 7 9 11 13 14 15 16 17 18 19 21 22 24 25 27 28 29 30 33 34 35
            TICK
            CZ 2 16 3 17 5 20 11 26 7 31 9 32
            DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
            DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 18 19 21 22 23 24 25 27 28 29 30 33 34 35
            TICK
            H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
            X_ERROR(0.625) 15 19 22 25 29 33 13 14 18 21 24 27 28 30 34 35 12 16 17 20 23 26 31 32
            M 15 19 22 25 29 33
            SHIFT_COORDS(0, 0, 1)
            M 13 14 18 21 24 27 28 30 34 35
            OBSERVABLE_INCLUDE(1) rec[-4] rec[-2]
            DETECTOR(2.5, 1, 0) rec[-22] rec[-17] rec[-6] rec[-1]
            DETECTOR(1.5, 4, 0) rec[-23] rec[-21] rec[-18] rec[-7] rec[-5] rec[-2]
            DETECTOR(-0.5, 4, 0) rec[-25] rec[-20] rec[-9] rec[-4]
            DETECTOR(0.5, 1, 0) rec[-26] rec[-24] rec[-19] rec[-10] rec[-8] rec[-3]
            SHIFT_COORDS(0, 0, 1)
            M 12 16 17 20 23 26 31 32
            OBSERVABLE_INCLUDE(1) rec[-2]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
            R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            X_ERROR(0.25) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
            H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
            CZ 1 15 4 19 8 22 10 25 0 29 6 33
            DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
            DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
            TICK
            CZ 2 15 5 19 7 22 9 25 3 29 11 33
            C_XYZ 0 1 4 6 8 10
            DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
            DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
            TICK
            CZ 0 12 6 20 8 23 10 26 1 31 4 32
            C_XYZ 2 3 5 7 9 11
            DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
            DEPOLARIZE1(0.0125) 2 3 5 7 9 11 13 14 15 16 17 18 19 21 22 24 25 27 28 29 30 33 34 35
            TICK
            CZ 2 16 3 17 5 20 11 26 7 31 9 32
            C_XYZ 0 1 4 6 8 10
            DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
            DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 18 19 21 22 23 24 25 27 28 29 30 33 34 35
            TICK
            CZ 0 13 1 14 4 18 6 21 8 34 10 35
            C_XYZ 2 3 5 7 9 11
            DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
            DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 15 16 17 19 20 22 23 24 25 26 27 28 29 30 31 32 33
            TICK
            CZ 3 18 7 21 9 24 11 27 2 28 5 30
            DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
            DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 16 17 19 20 22 23 25 26 29 31 32 33 34 35
            TICK
            H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
            C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
            X_ERROR(0.625) 15 19 22 25 29 33 12 16 17 20 23 26 31 32 13 14 18 21 24 27 28 30 34 35
            M 15 19 22 25 29 33
            DETECTOR(1.5, 2, 0) rec[-53] rec[-51] rec[-49] rec[-45] rec[-43] rec[-41] rec[-11] rec[-9] rec[-7] rec[-5] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            M 12 16 17 20 23 26 31 32
            OBSERVABLE_INCLUDE(1) rec[-2]
            DETECTOR(1.5, 2, 0) rec[-19] rec[-17] rec[-15] rec[-5] rec[-3] rec[-1]
            DETECTOR(0.5, 5, 0) rec[-21] rec[-18] rec[-16] rec[-7] rec[-4] rec[-2]
            DETECTOR(0.5, -1, 0) rec[-22] rec[-20] rec[-8] rec[-6]
            SHIFT_COORDS(0, 0, 1)
            M 13 14 18 21 24 27 28 30 34 35
            OBSERVABLE_INCLUDE(1) rec[-4] rec[-2]
            DETECTOR(2.5, 3, 0) rec[-37] rec[-33] rec[-27] rec[-13] rec[-5] rec[-1]
            DETECTOR(0.5, 3, 0) rec[-41] rec[-39] rec[-35] rec[-29] rec[-26] rec[-15] rec[-12] rec[-9] rec[-7] rec[-3]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
        }
        R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        X_ERROR(0.25) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        CZ 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 2 15 5 19 7 22 9 25 3 29 11 33
        C_ZYX 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 0 13 1 14 4 18 6 21 8 34 10 35
        C_ZYX 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 15 16 17 19 20 22 23 24 25 26 27 28 29 30 31 32 33
        TICK
        CZ 3 18 7 21 9 24 11 27 2 28 5 30
        C_ZYX 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 16 17 19 20 22 23 25 26 29 31 32 33 34 35
        TICK
        CZ 0 12 6 20 8 23 10 26 1 31 4 32
        C_ZYX 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 13 14 15 16 17 18 19 21 22 24 25 27 28 29 30 33 34 35
        TICK
        CZ 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 18 19 21 22 23 24 25 27 28 29 30 33 34 35
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        X_ERROR(0.625) 15 19 22 25 29 33 13 14 18 21 24 27 28 30 34 35 12 16 17 20 23 26 31 32
        M 15 19 22 25 29 33
        SHIFT_COORDS(0, 0, 1)
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(1) rec[-4] rec[-2]
        DETECTOR(2.5, 1, 0) rec[-22] rec[-17] rec[-6] rec[-1]
        DETECTOR(1.5, 4, 0) rec[-23] rec[-21] rec[-18] rec[-7] rec[-5] rec[-2]
        DETECTOR(-0.5, 4, 0) rec[-25] rec[-20] rec[-9] rec[-4]
        DETECTOR(0.5, 1, 0) rec[-26] rec[-24] rec[-19] rec[-10] rec[-8] rec[-3]
        SHIFT_COORDS(0, 0, 1)
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(1) rec[-2]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        X_ERROR(0.25) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        DEPOLARIZE1(0.0125) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.25) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        CZ 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE2(0.125) 1 15 4 19 8 22 10 25 0 29 6 33
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 2 15 5 19 7 22 9 25 3 29 11 33
        C_XYZ 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 2 15 5 19 7 22 9 25 3 29 11 33
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 16 17 18 20 21 23 24 26 27 28 30 31 32 34 35
        TICK
        CZ 0 12 6 20 8 23 10 26 1 31 4 32
        C_XYZ 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 12 6 20 8 23 10 26 1 31 4 32
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 13 14 15 16 17 18 19 21 22 24 25 27 28 29 30 33 34 35
        TICK
        CZ 2 16 3 17 5 20 11 26 7 31 9 32
        C_XYZ 0 1 4 6 8 10
        DEPOLARIZE2(0.125) 2 16 3 17 5 20 11 26 7 31 9 32
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 18 19 21 22 23 24 25 27 28 29 30 33 34 35
        TICK
        CZ 0 13 1 14 4 18 6 21 8 34 10 35
        C_XYZ 2 3 5 7 9 11
        DEPOLARIZE2(0.125) 0 13 1 14 4 18 6 21 8 34 10 35
        DEPOLARIZE1(0.0125) 2 3 5 7 9 11 12 15 16 17 19 20 22 23 24 25 26 27 28 29 30 31 32 33
        TICK
        CZ 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE2(0.125) 3 18 7 21 9 24 11 27 2 28 5 30
        DEPOLARIZE1(0.0125) 0 1 4 6 8 10 12 13 14 15 16 17 19 20 22 23 25 26 29 31 32 33 34 35
        TICK
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35
        DEPOLARIZE1(0.0125) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        X_ERROR(0.625) 15 19 22 25 29 33 12 16 17 20 23 26 31 32 13 14 18 21 24 27 28 30 34 35 0 1 2 3 4 5 6 7 8 9 10 11
        M 15 19 22 25 29 33
        DETECTOR(1.5, 2, 0) rec[-53] rec[-51] rec[-49] rec[-45] rec[-43] rec[-41] rec[-11] rec[-9] rec[-7] rec[-5] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        M 12 16 17 20 23 26 31 32
        OBSERVABLE_INCLUDE(1) rec[-2]
        DETECTOR(1.5, 2, 0) rec[-19] rec[-17] rec[-15] rec[-5] rec[-3] rec[-1]
        DETECTOR(0.5, 5, 0) rec[-21] rec[-18] rec[-16] rec[-7] rec[-4] rec[-2]
        DETECTOR(0.5, -1, 0) rec[-22] rec[-20] rec[-8] rec[-6]
        SHIFT_COORDS(0, 0, 1)
        M 13 14 18 21 24 27 28 30 34 35
        OBSERVABLE_INCLUDE(1) rec[-4] rec[-2]
        DETECTOR(2.5, 3, 0) rec[-37] rec[-33] rec[-27] rec[-13] rec[-5] rec[-1]
        DETECTOR(0.5, 3, 0) rec[-41] rec[-39] rec[-35] rec[-29] rec[-26] rec[-15] rec[-12] rec[-9] rec[-7] rec[-3]
        SHIFT_COORDS(0, 0, 1)
        M 0 1 2 3 4 5 6 7 8 9 10 11
        DETECTOR(0, 0.5, 0) rec[-22] rec[-12]
        DETECTOR(0, 3.5, 0) rec[-21] rec[-11]
        DETECTOR(1, 0.5, 0) rec[-20] rec[-9] rec[-8]
        DETECTOR(1, 3.5, 0) rec[-19] rec[-6] rec[-5]
        DETECTOR(2, 0.5, 0) rec[-18] rec[-3]
        DETECTOR(2, 3.5, 0) rec[-17] rec[-1]
        DETECTOR(-0.5, 5, 0) rec[-16] rec[-10]
        DETECTOR(0.5, 2, 0) rec[-15] rec[-7]
        DETECTOR(1.5, 5, 0) rec[-14] rec[-4]
        DETECTOR(2.5, 2, 0) rec[-13] rec[-2]
        DETECTOR(1.5, 2, 0) rec[-35] rec[-33] rec[-31] rec[-27] rec[-25] rec[-23] rec[-8] rec[-7] rec[-6] rec[-3] rec[-2] rec[-1]
        OBSERVABLE_INCLUDE(1) rec[-11] rec[-10] rec[-5] rec[-4]
        TICK
    """)


==> anc/code/src/hcb/codes/honeycomb/layout.py <==
import collections
import dataclasses
import functools
from typing import List, Tuple, Iterable, FrozenSet, Optional, Dict, AbstractSet

import stim

from hcb.codes.surface.stabilizer_plan_problem import StabilizerPlanProblem
from hcb.tools.analysis.collecting import DecodingProblem, DecodingProblemDesc
from hcb.tools.gen.circuit_canvas import complex_key
from hcb.tools.gen.measurement_tracker import MeasurementTracker, Prev
from hcb.tools.gen.stabilizer_plan import StabilizerPlan, StabilizerPlanElement

HEX_DATA_OFFSETS = (
    0,
    1,
    1 + 1j,
    1 + 2j,
    1j,
    2j,
)
HEX_MEASURE_OFFSETS = (
    0.5,
    0.5j,
    1.5j,
    1 + 0.5j,
    1 + 1.5j,
    0.5 + 2j,
)
EDGE_BASIS_SEQUENCE = 'YXZ'
EDGE_MEASUREMENT_SEQUENCE = 'XYZXZY'
SI1000_DATA_ROTATION_SEQUENCE: Tuple[Tuple[str, str, str, str], Tuple[str, str, str, str]] = (
    (
        'C_ZYX',
        'C_ZYX',
        'C_ZYX',
        'I',
    ),
    (
        'C_ZYX',
        'C_XYZ',
        'C_XYZ',
        'C_ZYX',
    ),
)


@dataclasses.dataclass
class ComparisonRule:
    kind: str
    filter_basis: str
    last_measure_basis: str
    product: Tuple[Prev, ...]


INIT_COMPARISON_RULES: Dict[Tuple[Optional[str], str, Optional[str]], ComparisonRule] = {
    ('X', 'X', None): ComparisonRule(
        kind='edge',
        filter_basis='X',
        product=(Prev('X', 0),),
        last_measure_basis='X',
    ),
    ('X', 'XYZ', None): ComparisonRule(
        kind='hex',
        filter_basis='X',
        product=(Prev('Y', 0), Prev('Z', 0)),
        last_measure_basis='Z',
    ),
    ('Y', 'XY', None): ComparisonRule(
        kind='hex',
        filter_basis='Z',
        product=(Prev('Y', 0),),
        last_measure_basis='Y',
    ),
    ('Y', 'XYZX', None): ComparisonRule(
        kind='hex',
        filter_basis='Y',
        product=(Prev('X', 0), Prev('Z', 0)),
        last_measure_basis='X',
    ),
}

def checkerboard_type(a: complex) -> bool:
    return (a.real + a.imag) % 2 == 1


def data_checkerboard_sort(a: complex, b: complex) -> Tuple[complex, complex]:
    a0 = checkerboard_type(a)
    b0 = checkerboard_type(b)
    assert a0 != b0
    if a0 > b0:
        a, b = b, a
    return a, b


OSCILLATING_BOUNDARY_OFFSETS = {
    0: -0.25,
    0.5: -0.25,
    1: +0.25,
    1.5: +0.25,
    2: +0.25,
    2.5: +0.25,
    3: +0.25,
    3.5: -0.25,
    4: -0.25,
    4.5: -0.25,
    5: -0.75,
    5.5: -0.25,
}

def comparisons_for_step(*,
                         previous_measurements: str,
                         data_init_basis: Optional[str],
                         data_measure_basis: Optional[str]) -> Optional[ComparisonRule]:
    """Determines sets of edge measurements to compare to get detectors at various times.

    Args:
        previous_measurements: The basis of each layer of edge measurements performed so far.
        data_init_basis: The basis that data qubits of the patch were initially reset into.
        data_measure_basis: The basis that data qubits of the patch were just measured in.
            (Use None until the actual data measurement occurs.)

    Returns:
        A (stabilizer_basis, detector_parts) tuple.
            stabilizer_basis: The color of hex this applies to. For example, after measuring X edges
                then Y edges the basis will be 'Z' because those are the stabilizers that have been
                formed again and can be compared to previous values.
            detector_parts: A tuple of `Prev(edge_basis, lookback)` values, indicating which edges
                at which time (around the border of each of the stabilizers) to multiply together
                to get a deterministic result. Should include the current edge measurement.
    """
    # Special case timelike boundaries.
    key = (data_init_basis, previous_measurements, data_measure_basis)
    if key in INIT_COMPARISON_RULES:
        return INIT_COMPARISON_RULES[key]

    if len(previous_measurements) < 2:
        return None
    def piece(pos: int) -> Prev:
        char = previous_measurements[pos]
        return Prev(char, offset=sum(c == char for c in previous_measurements[pos + 1:]))

    # Look at current measurement pair.
    match = set(previous_measurements[-2:])
    remainder, = set('XYZ') - match

    # Find the previous time this pair occurred next to each other.
    n = len(previous_measurements)
    for k in range(n - 2)[::-1]:
        if set(previous_measurements[k:k+2]) == match:
            pieces = set()
            for p in [piece(n-1), piece(n-2), piece(k), piece(k+1)]:
                pieces ^= {p}
            return ComparisonRule(
                kind='hex',
                filter_basis=remainder,
                product=tuple(sorted(pieces, key=lambda pc: (pc.v, pc.offset))),
                last_measure_basis=previous_measurements[-1],
            )

    return None


@dataclasses.dataclass(unsafe_hash=True, frozen=True)
class HoneycombHex:
    top_left: complex
    data_qubits: Tuple[complex, ...]
    measurement_qubits: Tuple[complex, ...]

    def __post_init__(self):
        assert (self.top_left.real + self.top_left.imag) % 2 == 0

    def leaf_basis(self, m2e: Dict[complex, StabilizerPlanElement]) -> Optional[str]:
        if len(self.data_qubits) == 6:
            return None
        result, = {m2e[m].common_basis() for m in self.measurement_qubits if m2e[m].is_leaf()}
        return result

    @property
    def basis(self) -> str:
        return EDGE_BASIS_SEQUENCE[(2 + int(self.top_left.imag)) % 3]

    @property
    def center(self) -> complex:
        return self.top_left + 0.5 + 1j

    @staticmethod
    def from_top_left(top_left: complex, present_qubits: Optional[AbstractSet[complex]] = None) -> 'HoneycombHex':
        measurement_qubits = tuple(top_left + d for d in HEX_MEASURE_OFFSETS)
        data_qubits = tuple(top_left + d for d in HEX_DATA_OFFSETS)
        if present_qubits is not None:
            data_qubits = tuple(q for q in data_qubits if q in present_qubits)
            measurement_qubits = tuple(q for q in measurement_qubits if q in present_qubits)
        return HoneycombHex(top_left=top_left,
                            data_qubits=data_qubits,
                            measurement_qubits=measurement_qubits)

    def as_plan_element(self) -> StabilizerPlanElement:
        return StabilizerPlanElement(
            bases=(self.basis,) * len(self.data_qubits),
            data_qubit_order=self.data_qubits,
            measurement_qubit=sum(self.measurement_qubits) / len(self.measurement_qubits),
            measurement_qubit_is_artificial=True,
        )


class HoneycombLayout:
    def __init__(self,
                 *,
                 data_width: int,
                 data_height: int,
                 rounds: int,
                 noise_level: float,
                 noisy_gate_set: str,
                 tested_observable: str,
                 sheared: bool = False):
        """
        Args:
            data_width: The left-to-right diameter of the patch.
                Note that the patch is sheared. It has the same width at the top and at the bottom,
                but the bottom is further to the right than the top.
            data_height: The top-to-bottom diameter of the patch.
            rounds: The number of times to measure each measurement qubits.
                One round measures each edge once.
                Must be at least 4 and even.
                Note that rounds alternate between measuring X-then-Y-then-Z and X-then-Z-then-Y.
            noise_level: The strength of noise added into circuit.
            noisy_gate_set: The type of noisy gates available.
            tested_observable: The observable to initialize and later measure. Valid values are:
                "V": Fault-tolerantly initialize, protect, and measure the vertical observable.
                "H": Fault-tolerantly initialize, protect, and measure the horizontal observable.
                "EPR": Magically noiselessly initialize the logical qubit into a Bell pair entangled
                    with a noiseless ancilla, protect both the horizontal and vertical logical
                    observables against noise, then magically noiselessly perform a Bell basis
                    measurement.

                    This mode is useful for verifying that the two observables actually form a
                    logical qubit, since if didn't anti-commute it would be impossible to correlate
                    them both with the ancilla qubit's anti-commuting X and Z observables.
        """
        self.tested_observable = tested_observable
        self.data_width = data_width
        self.data_height = data_height
        self.rounds = rounds
        self.noise_level = noise_level
        self.noisy_gate_set = noisy_gate_set
        self.sheared = sheared
        assert self.tested_observable in ['V', 'H', 'EPR']
        assert self.data_width % 2 == 0 or not self.sheared
        assert self.data_height % 3 == 0
        assert self.data_width * 3 >= self.data_height or not self.sheared
        assert self.rounds % 2 == 0 and self.rounds >= 4
        assert self.data_width > 0
        assert self.data_height > 0


    @staticmethod
    def unsheared_size_for_code_distance(distance: int,
                                         gate_set: str) -> Tuple[int, int]:
        if gate_set in ['EM3_v1', 'EM3_v2']:
            return distance * 2, distance * 3
        if gate_set in ['SD6', 'SI1000']:
            w = distance + 1
            h = distance * 2
            while h % 3:
                h += 1
            assert h % 3 == 0, str(h)
            return w, h
        raise NotImplementedError()

    def horizontal_graphlike_code_distance(self) -> int:
        if self.noisy_gate_set in ['EM3_v1', 'EM3_v2']:
            return self.data_width // 2
        if self.noisy_gate_set in ['SD6', 'SI1000']:
            return self.data_width - 1
        raise NotImplementedError(self.noisy_gate_set)

    def vertical_graphlike_code_distance(self) -> int:
        if self.noisy_gate_set in ['EM3_v1', 'EM3_v2']:
            return self.data_height // 3
        if self.noisy_gate_set in ['SD6', 'SI1000']:
            return self.data_height // 2
        raise NotImplementedError()

    def graphlike_code_distance(self) -> int:
        return min(self.horizontal_graphlike_code_distance(),
                   self.vertical_graphlike_code_distance())

    @functools.cached_property
    def measurement_qubit_set(self) -> FrozenSet[complex]:
        return frozenset(e.measurement_qubit for e in self.edge_plan.elements)

    @functools.cached_property
    def leaf_element_set(self) -> FrozenSet[StabilizerPlanElement]:
        return frozenset(
            e
            for e in self.edge_plan.elements
            if sum(q is not None for q in e.data_qubit_order) == 1
        )

    @functools.cached_property
    def data_to_elements_dict(self) -> Dict[complex, Tuple[StabilizerPlanElement, ...]]:
        result: Dict[complex, List[StabilizerPlanElement]] = {}
        for e in self.edge_plan.elements:
            for q in e.data_coords_set():
                result.setdefault(q, []).append(e)
        return {k: tuple(v) for k, v in result.items()}

    @functools.cached_property
    def measure_to_element_dict(self) -> Dict[complex, StabilizerPlanElement]:
        result: Dict[complex, StabilizerPlanElement] = {}
        for e in self.edge_plan.elements:
            result[e.measurement_qubit] = e
        return result

    @functools.cached_property
    def leaf_data_to_leaf_element_dict(self) -> Dict[complex, StabilizerPlanElement]:
        return {
            q: e
            for e in self.leaf_element_set
            for q in e.data_coords_set()
        }

    @functools.cached_property
    def edge_plan(self) -> StabilizerPlan:
        elements: List[StabilizerPlanElement] = []
        for x in range(-5, self.data_width * 2 + 2):
            for y in range(-5, self.data_height + 2):
                # Add vertically oriented edges.
                c = x + 1j * y
                h_basis = EDGE_BASIS_SEQUENCE[int(y) % 3]
                elements.append(StabilizerPlanElement(
                    bases=(h_basis,) * 2,
                    measurement_qubit=c + 0.5j,
                    data_qubit_order=data_checkerboard_sort(
                        c,
                        c + 1j,
                    ),
                ))

                # Add horizontally oriented edges.
                if (x + y) & 1 == 0:
                    v_basis = EDGE_BASIS_SEQUENCE[int(y) % 3 - 2]
                    elements.append(StabilizerPlanElement(
                        bases=(v_basis,) * 2,
                        measurement_qubit=c + 0.5,
                        data_qubit_order=data_checkerboard_sort(
                            c,
                            c + 1,
                        ),
                    ))

        # Cut edges to form boundaries.
        kept_elements = []
        for e in elements:
            # Cut along top boundary.
            if e.measurement_qubit.imag < -0.5:
                continue
            # Cut along bottom boundary.
            if e.measurement_qubit.imag > self.data_height - 0.5:
                continue

            if self.sheared:
                # Cut along left boundary.
                if e.measurement_qubit.real * 3 < e.measurement_qubit.imag - 1:
                    continue
                # Cut along right boundary.
                if (e.measurement_qubit.real - self.data_width) * 3 > e.measurement_qubit.imag:
                    continue
            else:
                # Cut along left boundary.
                if e.measurement_qubit.real < OSCILLATING_BOUNDARY_OFFSETS[e.measurement_qubit.imag % 6]:
                    continue
                # Cut along right boundary.
                dy = 0 if self.data_width % 2 == 1 else 3
                if e.measurement_qubit.real > self.data_width - OSCILLATING_BOUNDARY_OFFSETS[(dy + e.measurement_qubit.imag) % 6]:
                    continue
            kept_elements.append(e)
        elements = kept_elements

        data_qubit_measure_count = collections.Counter(
            q
            for e in elements
            for q in e.data_qubit_order
        )
        truncated_elements = []
        for e in elements:
            dqs = tuple(
                q if data_qubit_measure_count[q] == 3 else None
                for q in e.data_qubit_order
            )
            assert any(e is not None for e in dqs)
            truncated_elements.append(StabilizerPlanElement(
                bases=e.bases,
                measurement_qubit=e.measurement_qubit,
                data_qubit_order=dqs,
            ))
        elements = truncated_elements

        return StabilizerPlan(tuple(sorted(
            elements,
            key=lambda edge: complex_key(edge.measurement_qubit),
        )))

    @staticmethod
    def hexes_given_edge_plan_elements(edge_plan_elements: Iterable[StabilizerPlanElement]):
        data_qubits = {q for e in edge_plan_elements for q in e.data_coords_set()}
        measurement_qubits = {e.measurement_qubit for e in edge_plan_elements}
        hexes: List[HoneycombHex] = []
        for q in data_qubits:
            if all(q + d in measurement_qubits for d in HEX_MEASURE_OFFSETS):
                hexes.append(HoneycombHex.from_top_left(top_left=q))

        return tuple(sorted(
            hexes,
            key=lambda e: complex_key(e.top_left),
        ))

    @functools.cached_property
    def data_qubit_set(self) -> FrozenSet[complex]:
        return frozenset(q
                         for e in self.edge_plan.elements
                         for q in e.data_qubit_order
                         if q is not None)

    @functools.cached_property
    def vertical_observable_path(self) -> Tuple[complex, ...]:
        if self.sheared:
            x = (self.data_height // 6) * 2 + (self.data_height % 2)
        else:
            x = self.data_width // 2
        result = sorted([q for q in self.data_qubit_set if q.real == x], key=complex_key)
        result.append(result[-1] + 1j)
        result.insert(0, result[0] - 1j)
        return tuple(result)

    @functools.cached_property
    def horizontal_observable_path(self) -> Tuple[complex, ...]:
        y = (self.data_height // 6) * 3 + 1
        result = sorted(
            [q for q in self.data_qubit_set if q.imag in [y, y + 1]],
            key=lambda q: (q.real, (q.imag + q.real) % 2 == 0)
        )
        result.append(result[-1] + 1)
        result.insert(0, result[0] - 1)
        return tuple(result)

    @functools.cached_property
    def vertical_observable_measurement_qubit_set(self) -> FrozenSet[complex]:
        p = self.vertical_observable_path
        return frozenset((p[k] + p[k + 1]) / 2 for k in range(len(p) - 1))

    @functools.cached_property
    def horizontal_observable_measurement_qubit_set(self) -> FrozenSet[complex]:
        p = self.horizontal_observable_path
        return frozenset((p[k] + p[k + 1]) / 2 for k in range(len(p) - 1))

    def vertical_observable(self, layout_index: int) -> StabilizerPlanElement:
        data_qubits = self.vertical_observable_path
        steps = [
            'X_X',
            'XX_',
            'ZZ_',
            '_ZZ',
            '_YY',
        ]
        bases = (steps[layout_index] * len(data_qubits))[:len(data_qubits)]
        return StabilizerPlanElement(
            bases=tuple('_' + bases[:-2] + '_'),
            data_qubit_order=data_qubits,
            measurement_qubit=data_qubits[0]
        )

    def horizontal_observable(self, layout_index: int) -> StabilizerPlanElement:
        data_qubits = self.horizontal_observable_path
        steps = [
            'ZZZZ',
            'YYYY',
            '_YY_',
            '_XX_',
            'X__X',
        ]
        bases = (steps[layout_index] * len(data_qubits))[:len(data_qubits)]
        return StabilizerPlanElement(
            bases=tuple('_' + bases[:-2] + '_'),
            data_qubit_order=data_qubits,
            measurement_qubit=data_qubits[0]
        )

    def observable_plan(self, step: int) -> StabilizerPlan:
        return StabilizerPlan(
            elements=(),
            observables=(self.horizontal_observable(step), self.vertical_observable(step)),
        )

    @functools.cached_property
    def hexes(self) -> Tuple[HoneycombHex, ...]:
        return HoneycombLayout.hexes_given_edge_plan_elements(self.edge_plan.elements)

    @functools.cached_property
    def all_qubits_set(self) -> FrozenSet[complex]:
        return frozenset(
            q
            for e in self.edge_plan.elements
            for q in e.used_coords_set()
        )

    @functools.cached_property
    def boundary_hex_set(self) -> FrozenSet[HoneycombHex]:
        expanded_hexes = {
            HoneycombHex.from_top_left(top_left=q + x + y, present_qubits=self.all_qubits_set)
            for q in self.data_qubit_set
            for x in [0, -1, -2]
            for y in [0, -1j, -2j]
            if ((q + x + y).real + (q + x + y).imag) % 2 == 0
        }
        bulk_hexes = set(self.hexes)
        result = frozenset(
            h
            for h in expanded_hexes
            if h.measurement_qubits
            and h not in bulk_hexes
            and len(h.data_qubits) in [2, 4]
        )

        # Sanity check.
        m2e = self.measure_to_element_dict
        for h in result:
            assert len(h.data_qubits) in [2, 4]
            assert h.leaf_basis(m2e=m2e) in ['Y', 'Z']

        return result

    @functools.cached_property
    def hex_plan(self) -> StabilizerPlan:
        return StabilizerPlan(tuple(
            e.as_plan_element()
            for e in self.hexes + tuple(self.boundary_hex_set)
        ))

    @functools.cached_property
    def x_edges(self) -> StabilizerPlan:
        return StabilizerPlan(tuple(e for e in self.edge_plan.elements if e.bases[0] == 'X'))

    @functools.cached_property
    def y_edges(self) -> StabilizerPlan:
        return StabilizerPlan(tuple(e for e in self.edge_plan.elements if e.bases[0] == 'Y'))

    @functools.cached_property
    def z_edges(self) -> StabilizerPlan:
        return StabilizerPlan(tuple(e for e in self.edge_plan.elements if e.bases[0] == 'Z'))

    @functools.cached_property
    def x_measurement_qubits(self) -> FrozenSet[complex]:
        return frozenset(e.measurement_qubit for e in self.x_edges.elements)

    @functools.cached_property
    def y_measurement_qubits(self) -> FrozenSet[complex]:
        return frozenset(e.measurement_qubit for e in self.y_edges.elements)

    @functools.cached_property
    def z_measurement_qubits(self) -> FrozenSet[complex]:
        return frozenset(e.measurement_qubit for e in self.z_edges.elements)

    def xyz_edges(self, basis: str) -> StabilizerPlan:
        return {
            'X': self.x_edges,
            'Y': self.y_edges,
            'Z': self.z_edges,
        }[basis]

    def xyz_measurement_qubit_set(self, basis: str) -> FrozenSet[complex]:
        return {
            'X': self.x_measurement_qubits,
            'Y': self.y_measurement_qubits,
            'Z': self.z_measurement_qubits,
        }[basis]

    @functools.cached_property
    def x_hex(self) -> Tuple[HoneycombHex, ...]:
        return tuple(e for e in self.hexes if e.basis == 'X')

    @functools.cached_property
    def y_hex(self) -> Tuple[HoneycombHex, ...]:
        return tuple(e for e in self.hexes if e.basis == 'Y')

    @functools.cached_property
    def z_hex(self) -> Tuple[HoneycombHex, ...]:
        return tuple(e for e in self.hexes if e.basis == 'Z')

    def xyz_hex(self, basis: str) -> Tuple[HoneycombHex, ...]:
        return {
            'X': self.x_hex,
            'Y': self.y_hex,
            'Z': self.z_hex,
        }[basis]

    def append_hex_based_detector(self,
                                  h: HoneycombHex,
                                  *,
                                  comparison_rule_product: Tuple[Prev, ...],
                                  out_circuit: stim.Circuit,
                                  include_data_qubits: bool,
                                  tracker: MeasurementTracker):
        tracker.append_detector(
            *[
                Prev(m, offset=c.offset)
                for c in comparison_rule_product
                for m in set(h.measurement_qubits) & self.xyz_measurement_qubit_set(c.v)
            ],
            *(h.data_qubits * include_data_qubits),
            coords=[h.center.real, h.center.imag, 0],
            out_circuit=out_circuit,
        )

    def append_step_detectors(self, *,
                              cmp: Optional[ComparisonRule],
                              out_circuit: stim.Circuit,
                              tracker: MeasurementTracker):
        if cmp is None:
            return

        if cmp.kind == 'edge':
            assert cmp.product == (Prev(cmp.filter_basis, 0),)
            for edge in self.xyz_edges(cmp.filter_basis).elements:
                m = edge.measurement_qubit
                tracker.append_detector(
                    m,
                    coords=[m.real, m.imag, 0],
                    out_circuit=out_circuit,
                )
            return
        elif cmp.kind == 'hex':
            m2e = self.measure_to_element_dict

            used_hexes = [*self.xyz_hex(cmp.filter_basis)] + [
                h
                for h in self.boundary_hex_set
                if h.leaf_basis(m2e) == cmp.last_measure_basis and h.basis == cmp.filter_basis
            ]
            for h in used_hexes:
                self.append_hex_based_detector(
                    h,
                    comparison_rule_product=cmp.product,
                    out_circuit=out_circuit,
                    tracker=tracker,
                    include_data_qubits=False,
                )
        else:
            raise NotImplementedError(f'{cmp=!r}')

    @functools.cached_property
    def time_boundary_data_basis(self) -> Optional[str]:
        if self.tested_observable == 'V':
            return 'X'
        if self.tested_observable  == 'H':
            return 'Y'
        if self.tested_observable == 'EPR':
            return None
        raise NotImplementedError(f'{self.tested_observable=!r}')

    @functools.cached_property
    def use_vertical_obs(self) -> bool:
        if self.tested_observable == 'V':
            return True
        if self.tested_observable  == 'H':
            return False
        if self.tested_observable == 'EPR':
            return True
        raise NotImplementedError(f'{self.tested_observable=!r}')

    @functools.cached_property
    def use_horizontal_obs(self) -> bool:
        if self.tested_observable == 'V':
            return False
        if self.tested_observable  == 'H':
            return True
        if self.tested_observable == 'EPR':
            return True
        raise NotImplementedError(f'{self.tested_observable=!r}')

    @functools.cached_property
    def data_qubits(self) -> Tuple[complex, ...]:
        return tuple(sorted(self.data_qubit_set, key=complex_key))

    @functools.cached_property
    def measurement_qubits(self) -> Tuple[complex, ...]:
        return tuple(sorted(self.measurement_qubit_set, key=complex_key))

    def to_stabilizer_plan(self, layout_index: Optional[int]) -> StabilizerPlan:
        return StabilizerPlan(
            elements=tuple([*self.hex_plan.elements, *self.edge_plan.elements]),
            observables=() if layout_index is None else self.observable_plan(layout_index).elements,
        )

    def noisy_circuit(self) -> stim.Circuit:
        from hcb.codes.honeycomb.circuit_maker import HoneycombCircuitMaker
        maker = HoneycombCircuitMaker(layout=self)
        maker.process()
        return maker.final_noisy_circuit()

    def num_data_qubits(self) -> int:
        result = self.data_width * self.data_height
        if result % 2 == 1:
            result -= 1
        return result

    def num_used_qubits(self) -> int:
        if self.noisy_gate_set in ['EM3_v1', 'EM3_v2']:
            return self.num_data_qubits()
        if self.noisy_gate_set in ["SD6", 'SI1000']:
            nd = self.num_data_qubits()
            nm = nd // 2 * 3
            nm += self.data_width
            nm += self.data_height
            nm -= self.data_height // 3
            if self.data_width % 2 == 1 and self.data_height % 6 == 0:
                nm += 1
            return nm + nd
        raise NotImplementedError(self.noisy_gate_set)

    def to_decoding_desc(self, *, decoder: str) -> DecodingProblemDesc:
        style = 'bounded_honeycomb_memory'
        if self.sheared:
            style += '_sheared'
        style += f'_{self.noisy_gate_set}'
        return DecodingProblemDesc(
            data_width=self.data_width,
            data_height=self.data_height,
            code_distance=self.graphlike_code_distance(),
            num_qubits=self.num_used_qubits(),
            rounds=self.rounds,
            noise=self.noise_level,
            circuit_style=style,
            preserved_observable=self.tested_observable,
            decoder=decoder,
        )

    @functools.cached_property
    def ideal_and_noisy_circuit(self) -> Tuple[stim.Circuit, stim.Circuit]:
        from hcb.codes.honeycomb.circuit_maker import HoneycombCircuitMaker
        maker = HoneycombCircuitMaker(layout=self)
        maker.process()
        return (
            # Hack: get consistent result by working around not fusing during circuit concatenation.
            stim.Circuit(str(maker.final_ideal_circuit())),
            stim.Circuit(str(maker.final_noisy_circuit())),
        )

    def to_decoding_problem(self, *, decoder: str) -> DecodingProblem:
        return DecodingProblem(
            circuit_maker=lambda: self.ideal_and_noisy_circuit[1],
            desc=self.to_decoding_desc(decoder=decoder)
        )

    def to_stabilizer_plan_problem(self, *, decoder: str) -> StabilizerPlanProblem:
        ideal, noisy = self.ideal_and_noisy_circuit
        return StabilizerPlanProblem(
            ideal_circuit=ideal,
            noisy_circuit=noisy,
            all_layouts=tuple(
                self.to_stabilizer_plan(k)
                for k in range(5)
            ),
            decoding_problem=DecodingProblem(
                circuit_maker=lambda: noisy,
                desc=self.to_decoding_desc(decoder=decoder)
            ),
        )


==> anc/code/src/hcb/codes/honeycomb/layout_test.py <==
import pytest

from hcb.codes.honeycomb.layout import HoneycombLayout


@pytest.mark.parametrize("code_distance,gate_set,tested_observable", [
    (d, g, o)
    for d in [1, 2, 3, 4, 5, 9, 10, 11]
    for g in ["SI1000", "SD6", "EM3_v2"]
    for o in ['H', 'V', 'EPR']
])
def test_graphlike_code_distances(*,
                                  code_distance: int,
                                  gate_set: str,
                                  tested_observable: str):
    w, h = HoneycombLayout.unsheared_size_for_code_distance(
        distance=code_distance,
        gate_set=gate_set,
    )
    layout = HoneycombLayout(data_width=w,
                             data_height=h,
                             rounds=10,
                             noise_level=0.001,
                             noisy_gate_set=gate_set,
                             tested_observable=tested_observable)
    circuit = layout.noisy_circuit()
    err = circuit.shortest_graphlike_error(ignore_ungraphlike_errors=True)
    allowed = [code_distance]
    if tested_observable == 'H':
        allowed.append(code_distance + 1)
    assert len(err) in allowed
    assert layout.horizontal_graphlike_code_distance() == code_distance
    assert layout.vertical_graphlike_code_distance() in [code_distance, code_distance + 1]
    assert layout.graphlike_code_distance() == code_distance


@pytest.mark.parametrize("w,h,g", [
    (w, h, g)
    for w in [2, 3, 4, 5, 6]
    for h in [3, 6, 9, 12, 15]
    for g in ["SD6", "EM3_v2"]
])
def test_num_data_qubits(w: int, h: int, g: str):
    layout = HoneycombLayout(data_width=w,
                             data_height=h,
                             rounds=10,
                             noise_level=0,
                             noisy_gate_set=g,
                             tested_observable='H')
    assert layout.num_data_qubits() == len(layout.data_qubit_set)


@pytest.mark.parametrize("w,h,g", [
    (w, h, g)
    for w in [2, 3, 4, 5, 6, 7, 8, 9]
    for h in [3, 6, 9, 12, 15, 18, 21]
    for g in ["SD6", "EM3_v2"]
])
def test_num_used_qubits(w: int, h: int, g: str):
    layout = HoneycombLayout(data_width=w,
                             data_height=h,
                             rounds=10,
                             noise_level=0,
                             noisy_gate_set=g,
                             tested_observable='H')
    if g == "EM3_v2":
        assert layout.num_used_qubits() == len(layout.data_qubit_set)
    else:
        assert layout.num_used_qubits() == len(layout.all_qubits_set)


==> anc/code/src/hcb/codes/surface/__init__.py <==
"""
This package contains classes and methods for generating surface code circuits.
"""


==> anc/code/src/hcb/codes/surface/layout.py <==
import collections
import dataclasses
import re
from typing import Dict, Iterable, Optional, List, Tuple

import stim

from hcb.tools.gen.circuit_canvas import LocOp, Loc, complex_key
from hcb.tools.gen.measurement_tracker import MeasurementTracker
from hcb.tools.gen.stabilizer_plan import StabilizerPlan, StabilizerPlanElement

ul, ur, dl, dr = [e * 0.5 for e in [-1 - 1j, +1 - 1j, -1 + 1j, +1 + 1j]]
Order_ZR = [ul, ur, dl, dr]
Order_ᴎR = [ul, dl, ur, dr]
Order_NR = [dl, ul, dr, ur]
Order_SR = [dl, dr, ul, ur]
Order_ZL = Order_ZR[::-1]
Order_ᴎL = Order_ᴎR[::-1]
Order_NL = Order_NR[::-1]
Order_SL = Order_SR[::-1]
EPR_ANCILLA_LOC: complex = -3 - 0j


def checkerboard_basis(c: complex) -> str:
    """Classifies a coordinate as X type or Z type according to a checkerboard pattern."""
    return 'X' if int(c.real + c.imag) & 1 == 0 else 'Z'



def m_around(center: complex,
             basis: str,
             order: Iterable[Optional[complex]],
             *,
             outward: Optional[complex] = None) -> StabilizerPlanElement:
    """Creates a StabilizerPlanElement that measures a stabilizer using a measurement ancilla.

    Args:
        center: The measurement ancilla's position.
        basis: The Pauli basis of the stabilizer's observable.
        order: The qubits of the stabilizer's observable, listed in the order they should be
            interacted with by two qubit operations. This list can also contain None values, which
            don't indicate a qubit but instead indicate a pause; a moment during which no two qubit
            operations are performed as part of measuring this stabilizer.
        outward: Assumes `order` is a four body observable. If specified, removes the two qubits
            that are in the given direction. Must be +1, -1, +1j, -1j, or None.
    """
    if outward is None:
        drop = set()
    elif outward == -1j:
        drop = {ul, ur}
    elif outward == +1:
        drop = {ur, dr}
    elif outward == -1:
        drop = {ul, dl}
    elif outward == +1j:
        drop = {dl, dr}
    else:
        raise NotImplementedError()
    drop.add(None)
    data_order = tuple(None if offset in drop else center + offset for offset in order)
    if len(basis) == 1:
        basis = [basis] * len(data_order)
    else:
        basis = list(basis)
        assert len(basis) == len(data_order)
    return StabilizerPlanElement(
        bases=tuple(basis),
        measurement_qubit=center,
        data_qubit_order=data_order)


def rect_surface_code_plan(*,
                           width: int,
                           height: int,
                           top_left_data_qubit: complex = 0,
                           order_x: Optional[List[Optional[complex]]] = None,
                           order_z: Optional[List[Optional[complex]]] = None,
                           boundary_types: str = "XZXZ",
                           ) -> StabilizerPlan:
    """Creates a stabilizer plan corresponding to a rectangular rotated surface code.

    Args:
        width: The horizontal code distance. The number of data qubits from left to right.
        height: The vertical code distance. The number of data qubits from top to bottom.
        top_left_data_qubit: The data qubit with minimum real and imaginary coordinate.
        order_x: Data qubit touching order of X stabilizer measurements.
        order_z: Data qubit touching order of Z stabilizer measurements.
        boundary_types: Top then right then bottom then left boundary types.
    """
    top_left = top_left_data_qubit + ul
    elements: List[StabilizerPlanElement] = []

    if order_x is None:
        order_x = Order_ZR
    if order_z is None:
        order_z = Order_ᴎR
    top_boundary, right_boundary, bottom_boundary, left_boundary = boundary_types
    order_dict = {'X': order_x, 'Z': order_z}

    # Bulk stabilizers.
    for x in range(1, width):
        for y in range(1, height):
            c = x + 1j*y + top_left
            basis = checkerboard_basis(c)
            elements.append(m_around(c, basis=basis, order=order_dict[basis]))

    # Top boundary.
    for i in range(1, width):
        c = i + top_left
        if checkerboard_basis(c) == top_boundary:
            elements.append(m_around(c, basis=top_boundary, order=order_dict[top_boundary], outward=-1j))

    # Bottom boundary.
    for i in range(1, width):
        c = i + height * 1j + top_left
        if checkerboard_basis(c) == bottom_boundary:
            elements.append(m_around(c, basis=bottom_boundary, order=order_dict[bottom_boundary], outward=+1j))

    # Left boundary.
    for i in range(1, height):
        c = i*1j + top_left
        if checkerboard_basis(c) == left_boundary:
            elements.append(m_around(c, basis=left_boundary, order=order_dict[left_boundary], outward=-1))

    # Right boundary.
    for i in range(1, height):
        c = i*1j + width + top_left
        if checkerboard_basis(c) == right_boundary:
            elements.append(m_around(c, basis=right_boundary, order=order_dict[right_boundary], outward=+1))

    data_usage_counter = collections.Counter([
        q for e in elements for q in e.data_coords_set()
    ])
    clipped_data_qubits = {q for q, c in data_usage_counter.items() if c == 1}

    return StabilizerPlan(tuple(
        e.with_clipped_data_qubits(clipped_data_qubits)
        for e in elements
    ))


@dataclasses.dataclass(frozen=True)
class SingleObservableLocation:
    xs: Tuple[complex, ...]
    ys: Tuple[complex, ...]
    zs: Tuple[complex, ...]

    def all_qs(self) -> Tuple[complex, ...]:
        return self.xs + self.ys + self.zs

    def mpp_targets(self,
                    *,
                    q2i: Dict[complex, int],
                    extra_xs: Tuple[complex, ...] = (),
                    extra_ys: Tuple[complex, ...] = (),
                    extra_zs: Tuple[complex, ...] = (),
                    ) -> List[stim.GateTarget]:
        result = []
        for e in self.xs + extra_xs:
            result.append(stim.target_x(q2i[e]))
            result.append(stim.target_combiner())
        for e in self.ys + extra_ys:
            result.append(stim.target_y(q2i[e]))
            result.append(stim.target_combiner())
        for e in self.zs + extra_zs:
            result.append(stim.target_z(q2i[e]))
            result.append(stim.target_combiner())
        result.pop()
        return result

    def pauli_string(self, *, q2i: Dict[complex, int]) -> stim.PauliString:
        result = stim.PauliString(len(q2i))
        for e in self.xs:
            result[q2i[e]] = 'X'
        for e in self.ys:
            result[q2i[e]] = 'Y'
        for e in self.zs:
            result[q2i[e]] = 'Z'
        return result



@dataclasses.dataclass(frozen=True)
class AllObservableLocations:
    logical_x: SingleObservableLocation
    logical_y: SingleObservableLocation
    logical_z: SingleObservableLocation

    def logical(self, basis: str):
        if basis == "X":
            return self.logical_x
        if basis == "Y":
            return self.logical_y
        if basis == "Z":
            return self.logical_z
        raise NotImplementedError(f"{basis=!r}")


def rect_surface_code_observables(layout: StabilizerPlan) -> AllObservableLocations:
    min_r = min(q.real for q in layout.data_coords_set())
    min_i = min(q.imag for q in layout.data_coords_set())
    set_x = {q for q in layout.data_coords_set() if q.real == min_r}
    set_z = {q for q in layout.data_coords_set() if q.imag == min_i}
    obs_yx = tuple(sorted(set_x - set_z, key=complex_key))
    obs_yy = tuple(sorted(set_x & set_z, key=complex_key))
    obs_yz = tuple(sorted(set_z - set_x, key=complex_key))
    obs_x = tuple(sorted(set_x, key=complex_key))
    obs_z = tuple(sorted(set_z, key=complex_key))
    return AllObservableLocations(
        logical_x=SingleObservableLocation(xs=obs_x, ys=(), zs=()),
        logical_y=SingleObservableLocation(xs=obs_yx, ys=obs_yy, zs=obs_yz),
        logical_z=SingleObservableLocation(xs=(), ys=(), zs=obs_z),
    )


def rect_surface_code_init_circuit(*,
                                   layout: StabilizerPlan,
                                   basis: str,
                                   tracker: MeasurementTracker,
                                   q2i: Dict[complex, int],
                                   ) -> stim.Circuit:
    """Creates a logical initization circuit for the given stabilizer plan.

    The initialization circuit includes the first round of stabilizer measurements.

    Args:
        layout: A stabilizer plan returned by `rect_surface_code_plan`.
        basis: What type of initialization to perform. Allowed values are:
            "transversal_X": fault-tolerant transversal initialization of logical |+_L>.
            "transversal_Z": fault-tolerant transversal initialization of logical |0_L>.
            "frayed_Y": non-fault-tolerant initialization of |i_L>.
            /frayed_EPR_([XYZ])X_([XYZ])Z/: non-fault-tolerant initialization of a logical
                observable times X_ANC and also a second logical observable times Z_ANC.
        tracker: Measurements performed during the initialization will be recorded into this
            tracker.
        q2i: Converts qubit positions into qubit indices for stim.
    """
    canvas = layout.to_canvas()
    dq = layout.sorted_data_coords()
    circuit = stim.Circuit()
    all_obs = rect_surface_code_observables(layout)

    if basis == "transversal_X" or basis == "transversal_Z":
        # Transversal initialization.
        canvas.insert(LocOp(gate="R", targets=tuple(Loc(t=0, p=q) for q in dq)))
        if basis == "transversal_X":
            canvas.insert(LocOp(gate="H", targets=tuple(Loc(t=1, p=q) for q in dq)))
        for e in layout.sorted_elements():
            tracker.add_dummies(e.measurement_qubit, obstacle=e.common_basis() != basis[-1])
        layout.interpret_into_stim_circuit(out_tracker=tracker, q2i=q2i, edited_canvas=canvas, out_circuit=circuit)

    elif match := re.match("frayed_EPR_([XYZ])X_([XYZ])Z", basis):
        obs0 = all_obs.logical(match.group(1))
        obs1 = all_obs.logical(match.group(2))

        # Need-noiseless initialization by direct measurement of stabilizers and observables.
        circuit.append("MPP", obs0.mpp_targets(q2i=q2i, extra_xs=(EPR_ANCILLA_LOC,)))
        circuit.append("OBSERVABLE_INCLUDE", [stim.target_rec(-1)], 0)
        circuit.append("MPP", obs1.mpp_targets(q2i=q2i, extra_zs=(EPR_ANCILLA_LOC,)))
        circuit.append("OBSERVABLE_INCLUDE", [stim.target_rec(-1)], 1)
        layout.do_mpp_measurements(out_circuit=circuit, q2i=q2i, tracker=tracker)

    elif basis == "frayed_Y":
        # Need-noiseless initialization by direct measurement of stabilizers and observables.
        circuit.append("MPP", all_obs.logical_y.mpp_targets(q2i=q2i))
        circuit.append("OBSERVABLE_INCLUDE", [stim.target_rec(-1)], 0)
        layout.do_mpp_measurements(out_circuit=circuit, q2i=q2i, tracker=tracker)

    else:
        raise NotImplementedError(f"{basis=!r}")

    return circuit


def rect_surface_code_measure_circuit(*,
                                      layout: StabilizerPlan,
                                      tracker: MeasurementTracker,
                                      q2i: Dict[complex, int],
                                      basis: str,
                                      include_obs: bool = True,
                                      ) -> stim.Circuit:
    """Creates a logical measurement circuit for the given stabilizer plan.

    The measurement circuit includes the last round of stabilizer measurements.

    Args:
        layout: A stabilizer plan returned by `rect_surface_code_plan`.
        basis: What type of measurement to perform. Allowed values are:
            "transversal_X": fault-tolerant transversal measurement of X_L.
            "transversal_Z": fault-tolerant transversal measurement of Z_L.
            "frayed_Y": non-fault-tolerant measurement of Y_L.
            /frayed_EPR_([XYZ])X_([XYZ])Z/: non-fault-tolerant measurement of a logical observable
                times X_ANC and also a second logical observable times Z_ANC.
        tracker: Measurements performed during the initialization will be recorded into this
            tracker.
        q2i: Converts qubit positions into qubit indices for stim.
        include_obs: Set to False to not add OBSERVABLE_INCLUDE instructions.
    """

    circuit = stim.Circuit()
    canvas = layout.to_canvas()
    max_t = canvas.max_time()
    dq = layout.sorted_data_coords()
    all_obs = rect_surface_code_observables(layout)

    if basis == "transversal_X" or basis == "transversal_Z":
        # Transversal measurement.
        if basis == "transversal_X":
            canvas.insert(LocOp(gate="H", targets=tuple(Loc(t=max_t - 1, p=q) for q in dq)))
        canvas.insert(LocOp(gate="M", targets=tuple(Loc(t=max_t - 0, p=q) for q in dq)))
        layout.interpret_into_stim_circuit(out_circuit=circuit, out_tracker=tracker, q2i=q2i, edited_canvas=canvas)
        for e in layout.sorted_elements():
            if e.common_basis() == basis[-1]:
                tracker.append_detector(*e.used_coords_set(),
                                        out_circuit=circuit,
                                        coords=[e.measurement_qubit.real, e.measurement_qubit.imag, 0])
        obs = all_obs.logical_x if basis == "transversal_X" else all_obs.logical_z
        if include_obs:
            circuit.append(
                "OBSERVABLE_INCLUDE",
                tracker.get_record_targets(*obs.all_qs()),
                0)

    elif match := re.match("frayed_EPR_([XYZ])X_([XYZ])Z", basis):
        obs0 = all_obs.logical(match.group(1))
        obs1 = all_obs.logical(match.group(2))

        # Need-noiseless measurement by direct measurement of stabilizers and observables.
        layout.do_mpp_measurements(
            out_circuit=circuit,
            q2i=q2i,
            tracker=tracker,
            detect_vs_prev=True)

        if include_obs:
            circuit.append("MPP", obs0.mpp_targets(q2i=q2i, extra_xs=(EPR_ANCILLA_LOC,)))
            circuit.append("OBSERVABLE_INCLUDE", [stim.target_rec(-1)], 0)
            circuit.append("MPP", obs1.mpp_targets(q2i=q2i, extra_zs=(EPR_ANCILLA_LOC,)))
            circuit.append("OBSERVABLE_INCLUDE", [stim.target_rec(-1)], 1)
    elif basis == "frayed_Y":
        # Need-noiseless measurement by direct measurement of stabilizers and observables.
        layout.do_mpp_measurements(
            out_circuit=circuit,
            q2i=q2i,
            tracker=tracker,
            detect_vs_prev=True)

        if include_obs:
            circuit.append("MPP", all_obs.logical_y.mpp_targets(q2i=q2i))
            circuit.append("OBSERVABLE_INCLUDE", [stim.target_rec(-1)], 0)
    else:
        raise NotImplementedError(f"{basis=!r}")

    return circuit


def interpret_layer_removing_data_qubits(
        *,
        q2i: Dict[complex, int],
        layout: StabilizerPlan,
        tracker: MeasurementTracker,
        removed_data_qubits: Iterable[complex],
        out_circuit: stim.Circuit,
        removed_basis: str) -> None:
    assert removed_basis in "XZ"
    removed_data_sorted = sorted(removed_data_qubits, key=complex_key)
    removed_data_set = set(removed_data_sorted)
    canvas = layout.to_canvas()
    max_t = canvas.max_time()
    if removed_basis == "X":
        canvas.insert(LocOp(gate="H", targets=tuple(Loc(t=max_t - 1, p=q) for q in removed_data_sorted)))
    canvas.insert(LocOp(gate="M", targets=tuple(Loc(t=max_t - 0, p=q) for q in removed_data_sorted)))
    layout.interpret_into_stim_circuit(out_circuit=out_circuit, out_tracker=tracker, q2i=q2i, edited_canvas=canvas)
    for q in layout.elements:
        if q.common_basis() == removed_basis:
            lost_qubits = q.data_coords_set() & removed_data_set
            if lost_qubits:
                if lost_qubits == q.data_coords_set():
                    tracker.append_detector(*lost_qubits, q.measurement_qubit, out_circuit=out_circuit,
                                            coords=[q.measurement_qubit.real, q.measurement_qubit.imag, 0])
                else:
                    tracker.add_group(*lost_qubits, q.measurement_qubit, group_key=q.measurement_qubit)


==> anc/code/src/hcb/codes/surface/layout_test.py <==
import stim

from hcb.codes.surface.layout import rect_surface_code_plan, AllObservableLocations, SingleObservableLocation, \
    rect_surface_code_observables, rect_surface_code_init_circuit, EPR_ANCILLA_LOC
from hcb.tools.gen.circuit_canvas import indexed_qubits_circuit_dict
from hcb.tools.gen.measurement_tracker import MeasurementTracker


def test_rect_surface_code_observables():
    plan = rect_surface_code_plan(width=3, height=5)
    obs = rect_surface_code_observables(plan)
    assert obs == AllObservableLocations(
        logical_x=SingleObservableLocation(
            xs=(0, 1j, 2j, 3j, 4j),
            ys=(),
            zs=(),
        ),
        logical_y=SingleObservableLocation(
            xs=(1j, 2j, 3j, 4j),
            ys=(0,),
            zs=(1, 2),
        ),
        logical_z=SingleObservableLocation(
            xs=(),
            ys=(),
            zs=(0, 1, 2),
        ),
    )


def test_rect_surface_code_init_circuit_transversal_X():
    plan = rect_surface_code_plan(width=3, height=3)
    _, q2i = indexed_qubits_circuit_dict(plan.used_coords_set())
    tracker = MeasurementTracker()
    circuit = rect_surface_code_init_circuit(layout=plan,
                                             basis="transversal_X",
                                             tracker=tracker,
                                             q2i=q2i)
    assert len(tracker.history) == len(plan.measure_coords_set())
    assert circuit == stim.Circuit("""
        R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16
        TICK
        H 0 1 2 3 4 5 6 7 8 10 12 13 15
        TICK
        CX 0 11 4 14 6 16 12 1 13 3 15 5
        TICK
        CX 1 11 5 14 7 16 12 4 13 6 15 8
        TICK
        CX 1 9 3 11 7 14 10 0 12 2 13 4
        TICK
        CX 2 9 4 11 8 14 10 3 12 5 13 7
        TICK
        H 10 12 13 15
        TICK
        M 9 10 11 12 13 14 15 16
        DETECTOR(0.5, -0.5, 0) rec[-7]
        DETECTOR(0.5, 1.5, 0) rec[-5]
        DETECTOR(1.5, 0.5, 0) rec[-4]
        DETECTOR(1.5, 2.5, 0) rec[-2]
        SHIFT_COORDS(0, 0, 1)
    """)


def test_rect_surface_code_init_circuit_transversal_Z():
    plan = rect_surface_code_plan(width=3, height=3)
    _, q2i = indexed_qubits_circuit_dict(plan.used_coords_set())
    tracker = MeasurementTracker()
    circuit = rect_surface_code_init_circuit(layout=plan,
                                             basis="transversal_Z",
                                             tracker=tracker,
                                             q2i=q2i)
    assert len(tracker.history) == len(plan.measure_coords_set())
    assert circuit == stim.Circuit("""
        R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16
        TICK
        H 10 12 13 15
        TICK
        CX 0 11 4 14 6 16 12 1 13 3 15 5
        TICK
        CX 1 11 5 14 7 16 12 4 13 6 15 8
        TICK
        CX 1 9 3 11 7 14 10 0 12 2 13 4
        TICK
        CX 2 9 4 11 8 14 10 3 12 5 13 7
        TICK
        H 10 12 13 15
        TICK
        M 9 10 11 12 13 14 15 16
        DETECTOR(-0.5, 1.5, 0) rec[-8]
        DETECTOR(0.5, 0.5, 0) rec[-6]
        DETECTOR(1.5, 1.5, 0) rec[-3]
        DETECTOR(2.5, 0.5, 0) rec[-1]
        SHIFT_COORDS(0, 0, 1)
    """)


def test_rect_surface_code_init_circuit_frayed_Y():
    plan = rect_surface_code_plan(width=3, height=3)
    _, q2i = indexed_qubits_circuit_dict(plan.used_coords_set())
    tracker = MeasurementTracker()
    circuit = rect_surface_code_init_circuit(layout=plan,
                                             basis="frayed_Y",
                                             tracker=tracker,
                                             q2i=q2i)
    assert len(tracker.history) == len(plan.measure_coords_set())
    assert circuit == stim.Circuit("""
        MPP X1*X2*Y0*Z3*Z6
        OBSERVABLE_INCLUDE(0) rec[-1]
        MPP Z1*Z2 X0*X3 Z0*Z1*Z3*Z4 X1*X4*X2*X5 X3*X6*X4*X7 Z4*Z5*Z7*Z8 X5*X8 Z6*Z7
    """)


def test_rect_surface_code_init_circuit_frayed_EPR_XX_ZZ():
    plan = rect_surface_code_plan(width=3, height=3)
    _, q2i = indexed_qubits_circuit_dict(plan.used_coords_set() | {EPR_ANCILLA_LOC})
    tracker = MeasurementTracker()
    circuit = rect_surface_code_init_circuit(layout=plan,
                                             basis="frayed_EPR_XX_ZZ",
                                             tracker=tracker,
                                             q2i=q2i)
    assert len(tracker.history) == len(plan.measure_coords_set())
    assert circuit == stim.Circuit("""
        MPP X1*X2*X3*X0
        OBSERVABLE_INCLUDE(0) rec[-1]
        MPP Z1*Z4*Z7*Z0
        OBSERVABLE_INCLUDE(1) rec[-1]
        MPP Z2*Z3 X1*X4 Z1*Z2*Z4*Z5 X2*X5*X3*X6 X4*X7*X5*X8 Z5*Z6*Z8*Z9 X6*X9 Z7*Z8
    """)


def test_rect_surface_code_init_circuit_frayed_EPR_YX_ZZ():
    plan = rect_surface_code_plan(width=3, height=3)
    _, q2i = indexed_qubits_circuit_dict(plan.used_coords_set() | {EPR_ANCILLA_LOC})
    tracker = MeasurementTracker()
    circuit = rect_surface_code_init_circuit(layout=plan,
                                             basis="frayed_EPR_YX_ZZ",
                                             tracker=tracker,
                                             q2i=q2i)
    assert len(tracker.history) == len(plan.measure_coords_set())
    assert circuit == stim.Circuit("""
        MPP X2*X3*X0*Y1*Z4*Z7
        OBSERVABLE_INCLUDE(0) rec[-1]
        MPP Z1*Z4*Z7*Z0
        OBSERVABLE_INCLUDE(1) rec[-1]
        MPP Z2*Z3 X1*X4 Z1*Z2*Z4*Z5 X2*X5*X3*X6 X4*X7*X5*X8 Z5*Z6*Z8*Z9 X6*X9 Z7*Z8
    """)


==> anc/code/src/hcb/codes/surface/memory.py <==
import stim

from hcb.tools.gen.circuit_canvas import indexed_qubits_circuit_dict
from hcb.tools.analysis.collecting import (
    DecodingProblem,
    DecodingProblemDesc,
)
from hcb.codes.surface.layout import (
    rect_surface_code_plan,
    rect_surface_code_measure_circuit,
    rect_surface_code_init_circuit,
    EPR_ANCILLA_LOC,
)
from hcb.codes.surface.stabilizer_plan_problem import StabilizerPlanProblem
from hcb.tools.gen.measurement_tracker import MeasurementTracker
from hcb.tools.gen.noise import NoiseModel


def generate_surface_code_memory_problem(*,
                                         distance: int,
                                         rounds: int,
                                         noise: float,
                                         basis: str,
                                         decoder: str) -> StabilizerPlanProblem:
    """Generates a simulated memory experiment.

    A memory experiment prepares a logical qubit and then preserves it through some number of rounds.

    Args:
        distance: The width and height of the patch of data qubits.
        rounds: The number of times to measure each measurement qubit.
        noise: The noise strength.
        basis: What logical state to prepare and measure. Can be:
            transversal_X: Fault tolerant preparation and measurement of |+>.
            transversal_Z: Fault tolerant preparation and measurement of |0>.
            frayed_Y: Unphysical noiseless preparation and measurement of |i>. There is still noise
                during the intermediate rounds.
            frayed_EPR_XX_ZZ: Unphysical noiseless preparation and measurement of |00> + |11>
                entangled with a noiseless ancilla. There is still noise during the intermediate
                rounds.
        decoder: The decoder to use for correcting errors.
    """
    assert basis in ["transversal_X", "transversal_Z", "frayed_Y", "frayed_EPR_XX_ZZ"]
    tracker = MeasurementTracker()
    layout_1 = rect_surface_code_plan(width=distance, height=distance)
    all_layouts = (layout_1,)
    body_rounds = rounds - (2 if "transversal" in basis else 0)
    all_data_coords = {
        q
        for plan in all_layouts
        for q in plan.data_coords_set()
    }
    all_used_coords = {
        q
        for plan in all_layouts
        for q in plan.used_coords_set()
    }
    if "EPR" in basis:
        all_used_coords.add(EPR_ANCILLA_LOC)

    # Generate circuit parts.
    head, q2i = indexed_qubits_circuit_dict(all_used_coords)
    head += rect_surface_code_init_circuit(layout=layout_1,
                                           tracker=tracker,
                                           q2i=q2i,
                                           basis=basis)
    body = stim.Circuit("TICK")
    body += layout_1.interpret_into_stim_circuit(out_tracker=tracker, q2i=q2i)
    body *= body_rounds
    tail = rect_surface_code_measure_circuit(layout=layout_1,
                                             tracker=tracker,
                                             q2i=q2i,
                                             basis=basis)

    # Add noise.
    if "frayed" not in basis:
        body = head + body + tail
        head.clear()
        tail.clear()
    ideal_circuit = head + body + tail
    noisy_qubits = {i for q, i in q2i.items() if q != EPR_ANCILLA_LOC}
    noisy_circuit = head + NoiseModel.SD6(noise).noisy_circuit(body, qs=noisy_qubits) + tail

    decoding_problem = DecodingProblem(
        circuit_maker=lambda: noisy_circuit,
        desc=DecodingProblemDesc(
            data_width=len({q.real for q in all_data_coords}),
            data_height=len({q.imag for q in all_data_coords}),
            code_distance=distance,
            num_qubits=len(all_used_coords),
            rounds=rounds,
            noise=noise,
            circuit_style=f"surface_code_memory",
            preserved_observable=basis,
            decoder=decoder,
        ),
    )

    return StabilizerPlanProblem(
        ideal_circuit=ideal_circuit,
        noisy_circuit=noisy_circuit,
        all_layouts=all_layouts,
        decoding_problem=decoding_problem,
    )


==> anc/code/src/hcb/codes/surface/memory_test.py <==
import stim

from hcb.codes import generate_surface_code_memory_problem
from hcb.tools.analysis.collecting import DecodingProblemDesc


def test_generate_surface_code_memory_problem_transversal_Z():
    problem = generate_surface_code_memory_problem(
        distance=3,
        rounds=12,
        noise=0.001,
        basis="transversal_Z",
        decoder='pymatching',
    )

    assert len(problem.all_layouts) == 1
    assert problem.decoding_problem.desc == DecodingProblemDesc(
        data_width=3,
        data_height=3,
        code_distance=3,
        num_qubits=17,
        rounds=12,
        noise=0.001,
        circuit_style='surface_code_memory',
        preserved_observable='transversal_Z',
        decoder='pymatching',
    )
    assert problem.graphlike_code_distance() == 3
    assert 900 < problem.sample_correct_count(1000) < 1000


def test_generate_surface_code_memory_problem_transversal_X():
    problem = generate_surface_code_memory_problem(
        distance=3,
        rounds=12,
        noise=0.001,
        basis="transversal_X",
        decoder='pymatching',
    )

    assert len(problem.all_layouts) == 1
    assert problem.decoding_problem.desc == DecodingProblemDesc(
        data_width=3,
        data_height=3,
        code_distance=3,
        num_qubits=17,
        rounds=12,
        noise=0.001,
        circuit_style='surface_code_memory',
        preserved_observable='transversal_X',
        decoder='pymatching',
    )
    assert 900 < problem.sample_correct_count(1000) < 1000


def test_generate_surface_code_memory_problem_frayed_EPR_XX_ZZ():
    problem = generate_surface_code_memory_problem(
        distance=3,
        rounds=12,
        noise=0.001,
        basis="frayed_EPR_XX_ZZ",
        decoder='pymatching',
    )

    assert len(problem.all_layouts) == 1
    assert len(problem.noisy_circuit.detector_error_model(decompose_errors=True).shortest_graphlike_error()) == 3
    assert problem.decoding_problem.desc == DecodingProblemDesc(
        data_width=3,
        data_height=3,
        code_distance=3,
        num_qubits=18,
        rounds=12,
        noise=0.001,
        circuit_style='surface_code_memory',
        preserved_observable='frayed_EPR_XX_ZZ',
        decoder='pymatching',
    )
    assert 900 < problem.sample_correct_count(1000) < 1000


def test_generate_surface_code_memory_problem_frayed_Y():
    problem = generate_surface_code_memory_problem(
        distance=3,
        rounds=12,
        noise=0.001,
        basis="frayed_Y",
        decoder='pymatching',
    )

    assert len(problem.all_layouts) == 1
    assert problem.decoding_problem.desc == DecodingProblemDesc(
        data_width=3,
        data_height=3,
        code_distance=3,
        num_qubits=17,
        rounds=12,
        noise=0.001,
        circuit_style='surface_code_memory',
        preserved_observable='frayed_Y',
        decoder='pymatching',
    )
    assert 900 < problem.sample_correct_count(1000) < 1000


def test_generate_memory_exact_circuit():
    assert generate_surface_code_memory_problem(
        distance=3,
        rounds=12,
        noise=0.001,
        basis="transversal_Z",
        decoder='pymatching',
    ).noisy_circuit == stim.Circuit("""
        QUBIT_COORDS(0, 0) 0
        QUBIT_COORDS(0, 1) 1
        QUBIT_COORDS(0, 2) 2
        QUBIT_COORDS(1, 0) 3
        QUBIT_COORDS(1, 1) 4
        QUBIT_COORDS(1, 2) 5
        QUBIT_COORDS(2, 0) 6
        QUBIT_COORDS(2, 1) 7
        QUBIT_COORDS(2, 2) 8
        QUBIT_COORDS(-0.5, 1.5) 9
        QUBIT_COORDS(0.5, -0.5) 10
        QUBIT_COORDS(0.5, 0.5) 11
        QUBIT_COORDS(0.5, 1.5) 12
        QUBIT_COORDS(1.5, 0.5) 13
        QUBIT_COORDS(1.5, 1.5) 14
        QUBIT_COORDS(1.5, 2.5) 15
        QUBIT_COORDS(2.5, 0.5) 16
        R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16
        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16
        TICK
        H 10 12 13 15
        DEPOLARIZE1(0.001) 10 12 13 15 0 1 2 3 4 5 6 7 8 9 11 14 16
        TICK
        CX 0 11 4 14 6 16 12 1 13 3 15 5
        DEPOLARIZE2(0.001) 0 11 4 14 6 16 12 1 13 3 15 5
        DEPOLARIZE1(0.001) 2 7 8 9 10
        TICK
        CX 1 11 5 14 7 16 12 4 13 6 15 8
        DEPOLARIZE2(0.001) 1 11 5 14 7 16 12 4 13 6 15 8
        DEPOLARIZE1(0.001) 0 2 3 9 10
        TICK
        CX 1 9 3 11 7 14 10 0 12 2 13 4
        DEPOLARIZE2(0.001) 1 9 3 11 7 14 10 0 12 2 13 4
        DEPOLARIZE1(0.001) 5 6 8 15 16
        TICK
        CX 2 9 4 11 8 14 10 3 12 5 13 7
        DEPOLARIZE2(0.001) 2 9 4 11 8 14 10 3 12 5 13 7
        DEPOLARIZE1(0.001) 0 1 6 15 16
        TICK
        H 10 12 13 15
        DEPOLARIZE1(0.001) 10 12 13 15 0 1 2 3 4 5 6 7 8 9 11 14 16
        TICK
        X_ERROR(0.001) 9 10 11 12 13 14 15 16
        M 9 10 11 12 13 14 15 16
        DETECTOR(-0.5, 1.5, 0) rec[-8]
        DETECTOR(0.5, 0.5, 0) rec[-6]
        DETECTOR(1.5, 1.5, 0) rec[-3]
        DETECTOR(2.5, 0.5, 0) rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8
        REPEAT 10 {
            TICK
            R 9 10 11 12 13 14 15 16
            X_ERROR(0.001) 9 10 11 12 13 14 15 16
            DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8
            TICK
            H 10 12 13 15
            DEPOLARIZE1(0.001) 10 12 13 15 0 1 2 3 4 5 6 7 8 9 11 14 16
            TICK
            CX 0 11 4 14 6 16 12 1 13 3 15 5
            DEPOLARIZE2(0.001) 0 11 4 14 6 16 12 1 13 3 15 5
            DEPOLARIZE1(0.001) 2 7 8 9 10
            TICK
            CX 1 11 5 14 7 16 12 4 13 6 15 8
            DEPOLARIZE2(0.001) 1 11 5 14 7 16 12 4 13 6 15 8
            DEPOLARIZE1(0.001) 0 2 3 9 10
            TICK
            CX 1 9 3 11 7 14 10 0 12 2 13 4
            DEPOLARIZE2(0.001) 1 9 3 11 7 14 10 0 12 2 13 4
            DEPOLARIZE1(0.001) 5 6 8 15 16
            TICK
            CX 2 9 4 11 8 14 10 3 12 5 13 7
            DEPOLARIZE2(0.001) 2 9 4 11 8 14 10 3 12 5 13 7
            DEPOLARIZE1(0.001) 0 1 6 15 16
            TICK
            H 10 12 13 15
            DEPOLARIZE1(0.001) 10 12 13 15 0 1 2 3 4 5 6 7 8 9 11 14 16
            TICK
            X_ERROR(0.001) 9 10 11 12 13 14 15 16
            M 9 10 11 12 13 14 15 16
            DETECTOR(-0.5, 1.5, 0) rec[-16] rec[-8]
            DETECTOR(0.5, -0.5, 0) rec[-15] rec[-7]
            DETECTOR(0.5, 0.5, 0) rec[-14] rec[-6]
            DETECTOR(0.5, 1.5, 0) rec[-13] rec[-5]
            DETECTOR(1.5, 0.5, 0) rec[-12] rec[-4]
            DETECTOR(1.5, 1.5, 0) rec[-11] rec[-3]
            DETECTOR(1.5, 2.5, 0) rec[-10] rec[-2]
            DETECTOR(2.5, 0.5, 0) rec[-9] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8
        }
        R 9 10 11 12 13 14 15 16
        X_ERROR(0.001) 9 10 11 12 13 14 15 16
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8
        TICK
        H 10 12 13 15
        DEPOLARIZE1(0.001) 10 12 13 15 0 1 2 3 4 5 6 7 8 9 11 14 16
        TICK
        CX 0 11 4 14 6 16 12 1 13 3 15 5
        DEPOLARIZE2(0.001) 0 11 4 14 6 16 12 1 13 3 15 5
        DEPOLARIZE1(0.001) 2 7 8 9 10
        TICK
        CX 1 11 5 14 7 16 12 4 13 6 15 8
        DEPOLARIZE2(0.001) 1 11 5 14 7 16 12 4 13 6 15 8
        DEPOLARIZE1(0.001) 0 2 3 9 10
        TICK
        CX 1 9 3 11 7 14 10 0 12 2 13 4
        DEPOLARIZE2(0.001) 1 9 3 11 7 14 10 0 12 2 13 4
        DEPOLARIZE1(0.001) 5 6 8 15 16
        TICK
        CX 2 9 4 11 8 14 10 3 12 5 13 7
        DEPOLARIZE2(0.001) 2 9 4 11 8 14 10 3 12 5 13 7
        DEPOLARIZE1(0.001) 0 1 6 15 16
        TICK
        H 10 12 13 15
        DEPOLARIZE1(0.001) 10 12 13 15 0 1 2 3 4 5 6 7 8 9 11 14 16
        TICK
        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16
        M 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16
        DETECTOR(-0.5, 1.5, 0) rec[-25] rec[-8]
        DETECTOR(0.5, -0.5, 0) rec[-24] rec[-7]
        DETECTOR(0.5, 0.5, 0) rec[-23] rec[-6]
        DETECTOR(0.5, 1.5, 0) rec[-22] rec[-5]
        DETECTOR(1.5, 0.5, 0) rec[-21] rec[-4]
        DETECTOR(1.5, 1.5, 0) rec[-20] rec[-3]
        DETECTOR(1.5, 2.5, 0) rec[-19] rec[-2]
        DETECTOR(2.5, 0.5, 0) rec[-18] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DETECTOR(-0.5, 1.5, 0) rec[-16] rec[-15] rec[-8]
        DETECTOR(0.5, 0.5, 0) rec[-17] rec[-16] rec[-14] rec[-13] rec[-6]
        DETECTOR(1.5, 1.5, 0) rec[-13] rec[-12] rec[-10] rec[-9] rec[-3]
        DETECTOR(2.5, 0.5, 0) rec[-11] rec[-10] rec[-1]
        OBSERVABLE_INCLUDE(0) rec[-17] rec[-14] rec[-11]
    """)


==> anc/code/src/hcb/codes/surface/stabilizer_plan_problem.py <==
import dataclasses
import pathlib
from typing import Tuple, Union

import stim

from hcb.tools.gen.viewer import stim_circuit_html_viewer
from hcb.tools.analysis.collecting import DecodingProblem
from hcb.tools.gen.stabilizer_plan import StabilizerPlan


def _print_wrote(path: pathlib.Path) -> None:
    text = str(path).replace('\\', '/')
    print(f"wrote file:///{text}")


@dataclasses.dataclass
class StabilizerPlanProblem:
    """A decoding problem with some additional debugging information for visualization."""
    ideal_circuit: stim.Circuit
    noisy_circuit: stim.Circuit
    all_layouts: Tuple[StabilizerPlan, ...]
    decoding_problem: DecodingProblem

    def sample_correct_count(self, shots: int) -> int:
        return self.decoding_problem.sample_correct_count(shots)

    def graphlike_code_distance(self) -> int:
        return len(self.noisy_circuit.shortest_graphlike_error(ignore_ungraphlike_errors=True))

    def write_debug_files(self, out_dir: Union[str, pathlib.Path]) -> None:
        out_dir = pathlib.Path(out_dir)
        path = out_dir / "stabilizer_configurations.svg"
        with open(path, "w") as f:
            print(StabilizerPlan.svg(*self.all_layouts), file=f)
        _print_wrote(path)

        path = out_dir / "circuit.stim"
        with open(path, "w") as f:
            print(self.ideal_circuit, file=f)
        _print_wrote(path)

        path = out_dir / "noisy_circuit.stim"
        with open(path, "w") as f:
            print(self.noisy_circuit, file=f)
        _print_wrote(path)

        path = out_dir / "circuit_layers.html"
        with open(path, 'w') as f:
            print(stim_circuit_html_viewer(self.noisy_circuit,
                                           width=500,
                                           height=800), file=f)
        _print_wrote(path)

        path = out_dir / "model.dem"
        det_model = self.noisy_circuit.detector_error_model(decompose_errors=True)
        with open(path, "w") as f:
            print(det_model, file=f)
        _print_wrote(path)

        kept = stim.Circuit()
        for instruction in self.ideal_circuit:
            if isinstance(instruction, stim.CircuitInstruction) and instruction.name == "MPP":
                continue
            kept.append(instruction)
        import stimcirq
        cirq_circuit = stimcirq.stim_circuit_to_cirq_circuit(kept)
        import cirq_web
        path = out_dir / "circuit_viewer.html"
        cirq_web.Circuit3D(cirq_circuit).generate_html_file(file_name=str(path))
        _print_wrote(path)


==> anc/code/src/hcb/tools/__init__.py <==
"""
This package contains classes and methods for working with generic stim circuits.
"""


==> anc/code/src/hcb/tools/analysis/__init__.py <==
"""
This package contains classes and methods for sampling/decoding/plotting generic stim circuits.
"""


==> anc/code/src/hcb/tools/analysis/collecting.py <==
import csv
import dataclasses
import math
import pathlib
import threading
import time
from typing import Optional, Tuple, Dict, List, Callable, Union, Iterable, TypeVar, Sequence

import numpy as np
import stim

from .decoding import sample_decode_count_correct
from .probability_util import log_binomial, binary_search

CSV_HEADER = ",".join([
    "data_width",
    "data_height",
    "rounds",
    "noise",
    "circuit_style",
    "preserved_observable",
    "code_distance",
    "num_qubits",
    "num_shots",
    "num_correct",
    "total_processing_seconds",
    "decoder",
    "version",
])
CSV_HEADER_VERSION = 2


@dataclasses.dataclass(frozen=True, unsafe_hash=True, order=True)
class DecodingProblemDesc:
    # noinspection PyUnresolvedReferences
    """Succinct data summarizing a decoding problem.

    Attributes:
        data_width: The width of the grid of data qubits.
        data_height: The height of the grid of data qubits.
        code_distance: Number of physical errors required to cause a logical error.
        num_qubits: Total number of noisy qubits in the system.
        rounds: The number of times measurement qubits are measured.
        noise: The strength of noise being applied.
        circuit_style: Names the circuit being run.
        preserved_observable: Names the observable being preserved against noise.
        decoder: The name of the decoder used to correct errors.
    """
    data_width: int
    data_height: int
    code_distance: int
    num_qubits: int
    rounds: int
    noise: float
    circuit_style: str
    preserved_observable: str
    decoder: str

    def with_changes(self,
                     *,
                     data_width: Optional[int] = None,
                     data_height: Optional[int] = None,
                     code_distance: Optional[int] = None,
                     num_qubits: Optional[int] = None,
                     rounds: Optional[int] = None,
                     noise: Optional[float] = None,
                     circuit_style: Optional[str] = None,
                     preserved_observable: Optional[str] = None,
                     decoder: Optional[str] = None,
    ) -> 'DecodingProblemDesc':
        return DecodingProblemDesc(
            data_width=self.data_width if data_width is None else data_width,
            data_height=self.data_height if data_height is None else data_height,
            code_distance=self.code_distance if code_distance is None else code_distance,
            num_qubits=self.num_qubits if num_qubits is None else num_qubits,
            rounds=self.rounds if rounds is None else rounds,
            noise=self.noise if noise is None else noise,
            circuit_style=self.circuit_style if circuit_style is None else circuit_style,
            preserved_observable=self.preserved_observable if preserved_observable is None else preserved_observable,
            decoder=self.decoder if decoder is None else decoder,
        )


@dataclasses.dataclass
class DecodingProblem:
    # noinspection PyUnresolvedReferences
    """Defines a decoding problem to sample from.

    Attributes:
        desc: Identifying information about the problem.
        circuit_maker: Produces a stim circuit with annotated noise and detectors.
    """
    desc: DecodingProblemDesc
    circuit_maker: Callable[[], stim.Circuit]

    def sample_correct_count(self, shots: int) -> int:
        return sample_decode_count_correct(
            num_shots=shots,
            circuit=self.circuit_maker(),
            decoder=self.desc.decoder,
        )



class WorkManager:
    def __init__(self, num_threads: int):
        self.lock = threading.Lock()
        self.available = threading.Semaphore(value=num_threads)
        self.exceptions = []

    def has_failed(self) -> bool:
        with self.lock:
            return bool(self.exceptions)


def collect_simulated_experiment_data(problems: Iterable[DecodingProblem],
                                      *,
                                      start_batch_size: int,
                                      max_shots: int,
                                      max_batch_size: Optional[int] = None,
                                      max_errors: int,
                                      num_threads: int = 1,
                                      out_path: Optional[Union[str, pathlib.Path]],
                                      alt_in_paths: Sequence[str] = (),
                                      merge_mode: str):
    """
    Args:
        problems: The decoding problems to collect sample data from.
        start_batch_size: The minimum number of samples to take from each case.

            This property effectively controls the quality of estimates of error rates when the true
            error is close to 50%

        max_shots: The maximum cutoff number of samples to take from each case.

            This property effectively controls the "noise floor" below which error rates cannot
            be estimated well. For example, setting this to 1e6 means that error rates below
            5e-5 will have estimates with large similar-relative-likelihood regions.

            This property overrides all the properties that ask for more samples until some
            statistical requirement is met.
        max_errors: More samples will be taken until the number of logical errors seen
            is at least this large. Set to 10 or 100 for fast estimates. Set to 1000 or 10000 for
            good statistical estimates of low probability errors.
        out_path: Where to write the CSV sample statistic data. Setting this to none doesn't write
            to file; only writes to stdout.
        alt_in_paths: Files to read initial CSV stats data from. This CSV data is included when
            deciding when to stop collecting (similar to out_path when using saturate mode).
        max_batch_size: Defaults to unused. If set, then at most this many shots are collected at one
            time.
        merge_mode: Determines how new data and previous data are combined.
            "replace": Deletes previous data. Generates new data until the new data, by itself,
                meets the requested statistical requirements.
            "saturate": Generates new data until the new data, combined with previous data, meets
                the requested statistical requirements.
            "append": Ignores previous data. Generates new data until the new data, by itself, meets
                the requested statistical requirements.
        num_threads: Number of threads to use for parallel collection. This presumes you're using
            a C++ decoder that's safe to invoke separately across multiple threads.
    """
    print(CSV_HEADER, flush=True)
    all_input_paths_including_saturate_out = list(alt_in_paths)
    if out_path is not None:
        if merge_mode == "replace" or not pathlib.Path(out_path).exists():
            with open(out_path, "w") as f:
                print(CSV_HEADER, file=f)
        if merge_mode == "saturate":
            all_input_paths_including_saturate_out.append(out_path)
    previous_data = MultiStats.from_recorded_data(*all_input_paths_including_saturate_out)

    if max_batch_size is None:
        max_batch_size = max_shots

    lock = threading.Lock()
    def line_writer(line: str) -> None:
        with lock:
            if out_path is not None:
                with open(out_path, "a") as f:
                    print(line, file=f)
            print(line, flush=True)

    manager = WorkManager(num_threads=num_threads)
    try:
        for problem in problems:
            if manager.has_failed():
                break
            manager.available.acquire()
            threaded_collect_for_problem(
                problem=problem,
                prev_data=previous_data.data.get(problem.desc, CaseStats()),
                start_batch_size=start_batch_size,
                max_batch_size=max_batch_size,
                max_errors=max_errors,
                max_shots=max_shots,
                line_writer=line_writer,
                manager=manager,
            )
        for k in range(num_threads):
            manager.available.acquire()
    except BaseException as ex:
        with manager.lock:
            manager.exceptions.append(ex)
        raise
    if manager.has_failed():
        raise manager.exceptions[0]


def threaded_collect_for_problem(*,
                                 problem: DecodingProblem,
                                 prev_data: 'CaseStats',
                                 start_batch_size: int,
                                 max_batch_size: Optional[int],
                                 max_errors: int,
                                 max_shots: int,
                                 line_writer: Callable[[str], None],
                                 manager: WorkManager):
    def run():
        try:
            collect_for_problem(
                problem=problem,
                prev_data=prev_data,
                start_batch_size=start_batch_size,
                max_batch_size=max_batch_size,
                max_errors=max_errors,
                max_shots=max_shots,
                line_writer=line_writer,
                manager=manager,
            )
        except BaseException as ex:
            with manager.lock:
                manager.exceptions.append(ex)
            raise
        finally:
            manager.available.release()

    threading.Thread(target=run).start()


def collect_for_problem(*,
                        problem: DecodingProblem,
                        prev_data: 'CaseStats',
                        start_batch_size: int,
                        max_batch_size: Optional[int],
                        max_errors: int,
                        max_shots: int,
                        line_writer: Callable[[str], None],
                        manager: WorkManager):
    new_data = prev_data.copy()
    num_next_shots = start_batch_size
    if max_batch_size is not None and max_batch_size < start_batch_size:
        num_next_shots = max_batch_size
    while new_data.num_errors < max_errors and new_data.num_shots < max_shots and not manager.has_failed():
        num_next_shots = min(num_next_shots, max_batch_size, max_shots - new_data.num_shots)

        t0 = time.monotonic()
        num_correct = sample_decode_count_correct(
            num_shots=num_next_shots,
            circuit=problem.circuit_maker(),
            decoder=problem.desc.decoder,
        )
        t1 = time.monotonic()
        record = ",".join(str(e) for e in [
            problem.desc.data_width,
            problem.desc.data_height,
            problem.desc.rounds,
            problem.desc.noise,
            problem.desc.circuit_style,
            problem.desc.preserved_observable,
            problem.desc.code_distance,
            problem.desc.num_qubits,
            num_next_shots,
            num_correct,
            t1 - t0,
            problem.desc.decoder,
            CSV_HEADER_VERSION,
        ])
        if manager.has_failed():
            # Don't write more results after KeyboardInterrupt.
            return
        line_writer(record)

        new_data.num_shots += num_next_shots
        new_data.num_correct += num_correct
        new_data.total_processing_seconds += t1 - t0
        num_next_shots *= 2


def collect_detection_fraction_data(problems: Iterable[DecodingProblem],
                                    *,
                                    shots: int,
                                    out_path: Optional[Union[str, pathlib.Path]],
                                    discard_previous_data: bool):
    print(CSV_HEADER, flush=True)
    if out_path is not None:
        if discard_previous_data or not pathlib.Path(out_path).exists():
            with open(out_path, "w") as f:
                print(CSV_HEADER, file=f)

    for problem in problems:
        t0 = time.monotonic()
        samples = problem.circuit_maker().compile_detector_sampler().sample(shots)
        num_detections = np.count_nonzero(samples)
        num_samples = math.prod(samples.shape)
        t1 = time.monotonic()
        record = ",".join(str(e) for e in [
            problem.desc.data_width,
            problem.desc.data_height,
            problem.desc.rounds,
            problem.desc.noise,
            problem.desc.circuit_style,
            "-",
            problem.desc.code_distance,
            problem.desc.num_qubits,
            num_samples,
            num_samples - num_detections,
            t1 - t0,
            "detection_fraction",
            CSV_HEADER_VERSION,
        ])
        if out_path is not None:
            with open(out_path, "a") as f:
                print(record, file=f)
        print(record, flush=True)


@dataclasses.dataclass
class CaseStats:
    num_shots: int = 0
    num_correct: int = 0
    total_processing_seconds: float = 0

    def copy(self) -> 'CaseStats':
        return CaseStats(num_shots=self.num_shots,
                         num_correct=self.num_correct,
                         total_processing_seconds=self.total_processing_seconds)

    def to_csv_line(self, desc: DecodingProblemDesc) -> str:
        return (
            f"{desc.data_width},"
            f"{desc.data_height},"
            f"{desc.rounds},"
            f"{desc.noise},"
            f"{desc.circuit_style},"
            f"{desc.preserved_observable},"
            f"{desc.code_distance},"
            f"{desc.num_qubits},"
            f"{self.num_shots},"
            f"{self.num_correct},"
            f"{self.total_processing_seconds},"
            f"{desc.decoder},"
            f"{CSV_HEADER_VERSION}"
        )

    def extrapolate_intersection(self, other: 'CaseStats') -> 'CaseStats':
        p0 = self.logical_error_rate
        p1 = other.logical_error_rate
        p01 = 1 - (1 - p0) * (1 - p1)
        n = min(self.num_shots, other.num_shots)
        c = int(n * (1 - p01))
        return CaseStats(
            num_shots=n,
            num_correct=c,
            total_processing_seconds=self.total_processing_seconds + other.total_processing_seconds,
        )

    @property
    def num_errors(self) -> int:
        return self.num_shots - self.num_correct

    def likely_error_rate_bounds(self, *, desired_ratio_vs_max_likelihood: float) -> Tuple[float, float]:
        """Compute relative-likelihood bounds.

        Returns the min/max error rates whose Bayes factors are within the given ratio of the maximum
        likelihood estimate.
        """
        actual_errors = self.num_shots - self.num_correct
        log_max_likelihood = log_binomial(p=actual_errors / self.num_shots, n=self.num_shots, hits=actual_errors)
        target_log_likelihood = log_max_likelihood + math.log(desired_ratio_vs_max_likelihood)
        acc = 100
        low = binary_search(
            func=lambda exp_err: log_binomial(p=exp_err / (acc * self.num_shots), n=self.num_shots, hits=actual_errors),
            target=target_log_likelihood,
            min_x=0,
            max_x=actual_errors * acc) / acc
        high = binary_search(
            func=lambda exp_err: -log_binomial(p=exp_err / (acc * self.num_shots), n=self.num_shots, hits=actual_errors),
            target=-target_log_likelihood,
            min_x=actual_errors * acc,
            max_x=self.num_shots * acc) / acc
        return low / self.num_shots, high / self.num_shots

    @property
    def logical_error_rate(self) -> float:
        if self.num_shots == 0:
            return 1
        return (self.num_shots - self.num_correct) / self.num_shots


TKey = TypeVar('TKey')


@dataclasses.dataclass
class MultiStats:
    data: Dict[DecodingProblemDesc, CaseStats] = dataclasses.field(default_factory=dict)

    def to_csv(self) -> str:
        lines = [CSV_HEADER]
        ks = sorted(self.data.keys(),
                    key=lambda e: (
                        e.circuit_style,
                        e.preserved_observable,
                        e.noise,
                        e.code_distance,
                        e.rounds,
                        e.num_qubits,
                        e.data_width,
                        e.data_height,
                        e.decoder,
                    ))
        for k in ks:
            v = self.data[k]
            lines.append(v.to_csv_line(k))
        return '\n'.join(lines) + '\n'

    def grouped_by(self,
                   key: Callable[[DecodingProblemDesc], TKey],
                   *,
                   reverse: bool = False) -> Dict[TKey, 'MultiStats']:
        groups = {}
        for k, v in self.data.items():
            group = key(k)
            groups.setdefault(group, MultiStats({})).data[k] = v
        return {k: groups[k] for k in sorted(groups.keys(), reverse=reverse)}

    def merged_total(self) -> 'CaseStats':
        d = CaseStats()
        for v in self.data.values():
            d.num_shots += v.num_shots
            d.num_correct += v.num_correct
            d.total_processing_seconds += v.total_processing_seconds
        return d

    def filter(self, predicate: Callable[[DecodingProblemDesc], bool]) -> 'MultiStats':
        result = MultiStats({})
        for k, v in self.data.items():
            if predicate(k):
                result.data[k] = v
        return result

    def after_discarding_degenerates(self) -> 'MultiStats':
        result = MultiStats({})
        for k, v in self.data.items():
            if v.num_correct != v.num_shots and v.num_correct != 0:
                result.data[k] = v
        return result

    def to_xs_ys(self,
                 *,
                 x_func: Callable[[DecodingProblemDesc], float],
                 y_func: Callable[[CaseStats], float],
                 ) -> Tuple[List[float], List[float]]:
        xs = []
        ys = []
        for x, group_stats in self.grouped_by(x_func).items():
            if len(group_stats.data) != 1:
                raise ValueError(f"x_func key had multiple items: {x}: {group_stats!r}")
            (_, v), = group_stats.data.items()
            xs.append(x)
            ys.append(y_func(v))
        return xs, ys


    @staticmethod
    def from_recorded_data(*paths: Union[str, pathlib.Path]) -> 'MultiStats':
        result = MultiStats({})
        for path in paths:
            with open(path, "r") as f:
                for row in csv.DictReader(f):
                    key = DecodingProblemDesc(
                        code_distance=int(row["code_distance"]),
                        num_qubits=int(row["num_qubits"]),
                        data_width=int(row["data_width"]),
                        data_height=int(row["data_height"]),
                        rounds=int(row["rounds"]),
                        noise=float(row["noise"]),
                        circuit_style=row["circuit_style"],
                        preserved_observable=row["preserved_observable"],
                        decoder=row["decoder"],
                    )
                    val = result.data.setdefault(key, CaseStats())
                    val.num_shots += int(row["num_shots"])
                    val.num_correct += int(row["num_correct"])
                    val.total_processing_seconds += float(row["total_processing_seconds"])
        return result


==> anc/code/src/hcb/tools/analysis/collecting_test.py <==
import tempfile

import numpy as np
import pytest
import stim

from hcb.tools.analysis.collecting import (
    collect_simulated_experiment_data, CaseStats, DecodingProblem, MultiStats,
    DecodingProblemDesc,
)
from .plotting import plot_data
from .probability_util import log_binomial


def surface_code_problem(noise: float, d: int) -> DecodingProblem:
    return DecodingProblem(
        circuit_maker=lambda: stim.Circuit.generated(
            "surface_code:rotated_memory_x",
            distance=d,
            rounds=d * 3,
            after_clifford_depolarization=noise,
        ),
        desc=DecodingProblemDesc(
            data_width=d,
            data_height=d,
            code_distance=d,
            num_qubits=2 * d * d - 1,
            rounds=3 * d,
            noise=noise,
            circuit_style=f"surface_code_test",
            preserved_observable="X",
            decoder="pymatching"
        ),
    )


def test_collect_and_plot():
    with tempfile.TemporaryDirectory() as d:
        f = d + "/tmp.csv"
        collect_simulated_experiment_data(
            [
                surface_code_problem(
                    noise=p,
                    d=d,
                )
                for p in [1e-4, 1e-3]
                for d in [3, 5]
            ],
            out_path=f,
            merge_mode="replace",
            start_batch_size=10,
            max_shots=10,
            max_errors=1,
        )

        plot_data(MultiStats.from_recorded_data(f), show=False, out_path=d + "/tmp.png", title="Test")


def test_likely_error_rate_bounds_shrink_towards_half():
    np.testing.assert_allclose(
        CaseStats(num_shots=10 ** 5, num_correct=10 ** 5 / 2).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.494122, 0.505878),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        CaseStats(num_shots=10 ** 4, num_correct=10 ** 4 / 2).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.481422, 0.518578),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        CaseStats(num_shots=10 ** 4, num_correct=10 ** 4 / 2).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-2),
        (0.48483, 0.51517),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        CaseStats(num_shots=1000, num_correct=500).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.44143, 0.55857),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        CaseStats(num_shots=100, num_correct=50).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.3204, 0.6796),
        rtol=1e-4,
    )


@pytest.mark.parametrize("n,c,ratio", [
    (100, 50, 1e-1),
    (100, 50, 1e-2),
    (100, 50, 1e-3),
    (1000, 500, 1e-3),
    (10**6, 100, 1e-3),
    (10**6, 100, 1e-2),
])
def test_likely_error_rate_bounds_vs_log_binomial(n: int, c: int, ratio: float):

    a, b = CaseStats(num_shots=n, num_correct=c).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=ratio)

    raw = log_binomial(p=(n - c) / n, n=n, hits=n - c)
    low = log_binomial(p=a, n=n, hits=n - c)
    high = log_binomial(p=b, n=n, hits=n - c)
    np.testing.assert_allclose(
        np.exp(low - raw),
        ratio,
        rtol=1e-2,
    )
    np.testing.assert_allclose(
        np.exp(high - raw),
        ratio,
        rtol=1e-2,
    )


==> anc/code/src/hcb/tools/analysis/decoding.py <==
import pathlib
import sys
from typing import Callable, List, Optional
import math
import subprocess
import tempfile

import networkx as nx
import numpy as np
import pymatching
import stim


def sample_decode_count_correct(*,
                                circuit: stim.Circuit,
                                model_circuit: Optional[stim.Circuit] = None,
                                num_shots: int,
                                decoder: str) -> int:
    """Counts how many times a decoder correctly predicts the logical frame of simulated runs.

    Args:
        circuit: The circuit to sample from and decode results for.
        model_circuit: The circuit to use to generate the error model. Defaults to be the same thing as
            the circuit being sampled from.
        num_shots: The number of sample shots to take from the cirucit.
        decoder: The name of the decoder to use. Allowed values are:
            "pymatching": Use pymatching.
            "internal": Use an internal decoder at `src/internal_decoder.binary` (not publically available).
            "internal_correlated": Use the internal decoder and tell it to do correlated decoding.
    """
    if decoder == "pymatching":
        use_internal_decoder = False
        use_correlated_decoding = False
    elif decoder == "internal":
        use_internal_decoder = True
        use_correlated_decoding = False
    elif decoder == "internal_correlated":
        use_internal_decoder = True
        use_correlated_decoding = True
    else:
        raise NotImplementedError(f"{decoder=!r}")

    num_dets = circuit.num_detectors
    num_obs = circuit.num_observables
    if model_circuit is None:
        model_circuit = circuit
    else:
        assert model_circuit.num_detectors == num_dets
        assert model_circuit.num_observables == num_obs

    # Sample some runs with known solutions.
    bit_packed_det_obs_samples = circuit.compile_detector_sampler().sample_bit_packed(num_shots, append_observables=True)
    if num_obs == 0:
        bit_packed_det_samples = bit_packed_det_obs_samples
        obs_samples = np.zeros(shape=(bit_packed_det_samples.shape[0], 0), dtype=np.bool8)
    else:
        num_det_bytes = (num_dets + 7) // 8
        num_obs_bytes = (num_dets % 8 + num_obs + 7) // 8
        obs_samples = bit_packed_det_obs_samples[:, -num_obs_bytes:]
        obs_samples = np.unpackbits(obs_samples, axis=1, count=num_obs_bytes * 8, bitorder='little')
        obs_samples = obs_samples[:, num_dets % 8:][:, :num_obs]
        bit_packed_det_samples = bit_packed_det_obs_samples[:, :num_det_bytes]
        rem = num_dets % 8
        if rem:
            bit_packed_det_samples[:, -1] &= np.uint8((1 << rem) - 1)
    assert obs_samples.shape[0] == bit_packed_det_samples.shape[0]
    assert obs_samples.shape[1] == num_obs
    assert bit_packed_det_samples.shape[1] == (num_dets + 7) // 8

    # Have the decoder produce the solution from the symptoms.
    decode_method = decode_using_internal_decoder if use_internal_decoder else decode_using_pymatching
    predictions = decode_method(
        bit_packed_det_samples=bit_packed_det_samples,
        circuit=model_circuit,
        use_correlated_decoding=use_correlated_decoding,
    )

    # Count how many solutions were completely correct.
    assert predictions.shape == obs_samples.shape
    all_corrects = np.all(predictions == obs_samples, axis=1)
    return np.count_nonzero(all_corrects)


def decode_using_pymatching(circuit: stim.Circuit,
                            bit_packed_det_samples: np.ndarray,
                            use_correlated_decoding: bool,
                            ) -> np.ndarray:
    """Collect statistics on how often logical errors occur when correcting using detections."""
    if use_correlated_decoding:
        raise NotImplementedError("pymatching doesn't support correlated decoding")

    error_model = circuit.detector_error_model(decompose_errors=True)
    matching_graph = detector_error_model_to_pymatching_graph(error_model)

    num_shots = bit_packed_det_samples.shape[0]
    num_obs = circuit.num_observables
    num_dets = circuit.num_detectors
    assert bit_packed_det_samples.shape[1] == (num_dets + 7) // 8

    predictions = np.zeros(shape=(num_shots, num_obs), dtype=np.bool8)
    for k in range(num_shots):
        expanded_det = np.unpackbits(bit_packed_det_samples[k], count=num_dets, bitorder='little')
        expanded_det = np.resize(expanded_det, num_dets + 1)
        expanded_det[-1] = 0
        predictions[k] = matching_graph.decode(expanded_det)
    return predictions


def internal_decoder_path() -> Optional[str]:
    src_directory = pathlib.Path(__file__).parent.parent.parent.parent.parent.resolve()
    decoder_path = src_directory / "lib" / "internal_decoder.binary"
    if decoder_path.exists():
        return decoder_path
    return None


def repro_output_path() -> pathlib.Path:
    return pathlib.Path(__file__).parent.parent.parent.parent.parent.resolve() / 'out'


def decode_using_internal_decoder(circuit: stim.Circuit,
                                  bit_packed_det_samples: np.ndarray,
                                  use_correlated_decoding: bool,
                                  ) -> np.ndarray:
    num_shots = bit_packed_det_samples.shape[0]
    num_obs = circuit.num_observables
    assert bit_packed_det_samples.shape[1] == (circuit.num_detectors + 7) // 8
    error_model = circuit.detector_error_model(decompose_errors=True)

    with tempfile.TemporaryDirectory() as d:
        dem_file = f"{d}/model.dem"
        dets_file = f"{d}/dets.b8"
        out_file = f"{d}/predictions.01"

        with open(dem_file, "w") as f:
            print(error_model, file=f)
        with open(dets_file, "wb") as f:
            bit_packed_det_samples.tofile(f)

        path = internal_decoder_path()
        if path is None:
            raise RuntimeError(
                "You need an `internal_decoder.binary` file in the working directory to "
                "use `decoder=internal` or `decoder=internal_correlated`.")

        command = (f"{path} "
                   f"-mode fi_match_from_dem "
                   f"-dets_format b8 "
                   f"-dem_fname '{dem_file}' "
                   f"-dets_fname '{dets_file}' "
                   f"-ignore_distance_1_errors "
                   f"-out '{out_file}'")
        if use_correlated_decoding:
            command += " -cheap_corr -edge_corr -node_corr"
        try:
            subprocess.check_output(command, shell=True)
        except:
            with open(dem_file) as f:
                with open(repro_output_path() / "repro_model.dem", "w") as f2:
                    print(f.read(), file=f2)
            with open(dets_file, 'rb') as f:
                with open(repro_output_path() / "repro_dets.b8", "wb") as f2:
                    f2.write(f.read())
            with open(repro_output_path() / "repro_circuit.stim", "w") as f2:
                print(circuit, file=f2)
            print(f"Wrote case to `repro.dem`, `repro.dets`, and `repro.stim`.\n"
                  f"Command line was: {command}", file=sys.stderr)
            raise

        predictions = np.zeros(shape=(num_shots, num_obs), dtype=np.bool8)
        with open(out_file, "r") as f:
            for shot in range(num_shots):
                for obs_index in range(num_obs):
                    c = f.read(1)
                    assert c in '01'
                    predictions[shot, obs_index] = c == '1'
                assert f.read(1) == '\n'

        return predictions


def iter_flatten_model(model: stim.DetectorErrorModel,
                       handle_error: Callable[[float, List[int], List[int]], None],
                       handle_detector_coords: Callable[[int, np.ndarray], None]):
    det_offset = 0
    coords_offset = np.zeros(100, dtype=np.float64)

    def _helper(m: stim.DetectorErrorModel, reps: int):
        nonlocal det_offset
        nonlocal coords_offset
        for _ in range(reps):
            for instruction in m:
                if isinstance(instruction, stim.DemRepeatBlock):
                    _helper(instruction.body_copy(), instruction.repeat_count)
                elif isinstance(instruction, stim.DemInstruction):
                    if instruction.type == "error":
                        dets: List[int] = []
                        frames: List[int] = []
                        t: stim.DemTarget
                        p = instruction.args_copy()[0]
                        for t in instruction.targets_copy():
                            if t.is_relative_detector_id():
                                dets.append(t.val + det_offset)
                            elif t.is_logical_observable_id():
                                frames.append(t.val)
                            elif t.is_separator():
                                # Treat each component of a decomposed error as an independent error.
                                # (Ideally we could configure some sort of correlated analysis; oh well.)
                                handle_error(p, dets, frames)
                                frames = []
                                dets = []
                        # Handle last component.
                        handle_error(p, dets, frames)
                    elif instruction.type == "shift_detectors":
                        det_offset += instruction.targets_copy()[0]
                        a = np.array(instruction.args_copy())
                        coords_offset[:len(a)] += a
                    elif instruction.type == "detector":
                        a = np.array(instruction.args_copy())
                        for t in instruction.targets_copy():
                            handle_detector_coords(t.val + det_offset, a + coords_offset[:len(a)])
                    elif instruction.type == "logical_observable":
                        pass
                    else:
                        raise NotImplementedError()
                else:
                    raise NotImplementedError()
    _helper(model, 1)


def detector_error_model_to_nx_graph(model: stim.DetectorErrorModel) -> nx.Graph:
    """Convert a stim error model into a NetworkX graph."""

    g = nx.Graph()
    boundary_node = model.num_detectors
    g.add_node(boundary_node, is_boundary=True, coords=[-1, -1, -1])

    def handle_error(p: float, dets: List[int], frame_changes: List[int]):
        if p == 0:
            return
        if len(dets) == 0:
            # No symptoms for this error.
            # Code probably has distance 1.
            # Accept it and keep going, though of course decoding will probably perform terribly.
            return
        if len(dets) == 1:
            dets = [dets[0], boundary_node]
        if len(dets) > 2:
            raise NotImplementedError(
                f"Error with more than 2 symptoms can't become an edge or boundary edge: {dets!r}.")
        if g.has_edge(*dets):
            edge_data = g.get_edge_data(*dets)
            old_p = edge_data["error_probability"]
            old_frame_changes = edge_data["qubit_id"]
            # If frame changes differ, the code has distance 2; just keep whichever was first.
            if set(old_frame_changes) == set(frame_changes):
                p = p * (1 - old_p) + old_p * (1 - p)
                g.remove_edge(*dets)
        g.add_edge(*dets, weight=math.log((1 - p) / p), qubit_id=frame_changes, error_probability=p)

    def handle_detector_coords(detector: int, coords: np.ndarray):
        g.add_node(detector, coords=coords)

    iter_flatten_model(model, handle_error=handle_error, handle_detector_coords=handle_detector_coords)

    return g


def detector_error_model_to_pymatching_graph(model: stim.DetectorErrorModel) -> pymatching.Matching:
    """Convert a stim error model into a pymatching graph."""
    g = detector_error_model_to_nx_graph(model)
    num_detectors = model.num_detectors
    num_observables = model.num_observables

    # Add spandrels to the graph to ensure pymatching will accept it.
    # - Make sure there's only one connected component.
    # - Make sure no detector nodes are skipped.
    # - Make sure no observable nodes are skipped.
    for k in range(num_detectors):
        g.add_node(k)
    g.add_node(num_detectors + 1)
    for k in range(num_detectors + 1):
        g.add_edge(k, num_detectors + 1, weight=9999999999)
    g.add_edge(num_detectors, num_detectors + 1, weight=9999999999, qubit_id=list(range(num_observables)))

    return pymatching.Matching(g)


==> anc/code/src/hcb/tools/analysis/decoding_test.py <==
import stim

from .decoding import sample_decode_count_correct


def test_pymatching_runs():
    num_correct = sample_decode_count_correct(
        num_shots=1000,
        circuit=stim.Circuit.generated(
            "surface_code:rotated_memory_x",
            distance=3,
            rounds=15,
            after_clifford_depolarization=0.001,
        ),
        decoder="pymatching",
    )
    assert 950 <= num_correct <= 1000


==> anc/code/src/hcb/tools/analysis/plotting.py <==
import math
from typing import Optional, Tuple

import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import matplotlib.colors as mcolors

from hcb.tools.analysis.collecting import MultiStats, DecodingProblemDesc


def total_error_to_per_piece_error(error_rate: float, pieces: int) -> float:
    """Convert from total error rate to per-round error rate."""
    if error_rate > 0.5:
        return 1 - total_error_to_per_piece_error(1 - error_rate, pieces)
    assert 0 <= error_rate <= 0.5
    randomize_rate = 2*error_rate
    round_randomize_rate = 1 - (1 - randomize_rate)**(1 / pieces)
    round_error_rate = round_randomize_rate / 2
    return round_error_rate


def plot_data(data: MultiStats,
              *,
              title: str,
              out_path: Optional[str] = None,
              show: bool = False,
              fig: plt.Figure = None,
              ax: plt.Axes = None,
              legend: bool = True,
              marker_offset=0,
              x_min: float = 1e-4,
              x_max: float = 1e-2,
              y_max: float = 0.5,
              y_min: float = 1e-6) -> Tuple[plt.Figure, plt.Axes]:
    if out_path is None and show is None and ax is None:
        show = True

    assert (fig is None) == (ax is None)
    if fig is None:
        fig = plt.figure()
        ax = fig.add_subplot()

    markers = "ov*sp^<>8PhH+xXDd|" * 100
    colors = list(mcolors.TABLEAU_COLORS) * 3
    order = 0
    d: DecodingProblemDesc
    grouped = data.grouped_by(lambda e: e.with_changes(noise=0))
    group_keys = sorted(grouped.keys(), key=lambda e: (e.circuit_style, e.code_distance))
    for key in group_keys:
        vals = grouped[key]
        cells = int(math.ceil(key.rounds))
        def cor(p: float) -> float:
            return p
            #return total_error_to_per_piece_error(p, pieces=cells)

        xs = []
        ys = []
        x_bounds = []
        ys_low = []
        ys_high = []

        v2 = {k.noise: v for k, v in vals.data.items()}
        for noise in sorted(v2.keys()):
            shot_data = v2[noise]
            # Show curve going through max likelihood estimate, unless it's at zero error.
            if shot_data.num_correct < shot_data.num_shots:
                xs.append(noise)
                ys.append(cor(shot_data.logical_error_rate))
            # Show relative-likelihood-above-1e-3 error bars as a colored region.
            low, high = shot_data.likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3)
            x_bounds.append(noise)
            ys_low.append(cor(low))
            ys_high.append(cor(high))
        label = f"{key.circuit_style} {key.data_width}x{key.data_height}"
        ax.plot(xs, ys, label=label, marker=markers[order + marker_offset], zorder=100 - order, color=colors[order + marker_offset])
        ax.fill_between(x_bounds, ys_low, ys_high, alpha=0.3, color=colors[order + marker_offset])
        order += 1

    if data and legend:
        ax.legend(loc="lower right")
    ax.loglog()

    def format_tick(p: float) -> str:
        assert p > 0
        k = 0
        while p < 1:
            p *= 10
            k += 1
        assert p - int(p) < 1e-4
        return f"{int(p)}e-{k}"
    ticks_x = [0.5] * (x_max >= 0.5) + [k*10**-p for k in [1] for p in range(1, 10) if x_min <= k*10**-p <= x_max]
    ticks_y = [0.5] * (y_max >= 0.5) + [k*10**-p for k in [1] for p in range(1, 10) if y_min <= k*10**-p <= y_max]
    ax.set_ylabel("Logical Error Rate")
    ax.set_xlabel("Physical Error Rate")
    ax.set_xlim(x_min, x_max)
    ax.set_ylim(y_min, y_max)
    ax.set_title(title)
    ax.grid()
    ax.set_xticks([x for x in ticks_x])
    ax.set_yticks([y for y in ticks_y])
    ax.set_xticklabels([format_tick(x) for x in ticks_x], rotation=70)
    ax.set_yticklabels([format_tick(y) for y in ticks_y])
    ax.xaxis.set_minor_formatter(FuncFormatter(lambda *args: ""))
    ax.yaxis.set_minor_formatter(FuncFormatter(lambda *args: ""))
    if out_path is not None:
        fig.tight_layout()
        fig.savefig(out_path)
    if show:
        plt.show()

    return fig, ax


==> anc/code/src/hcb/tools/analysis/plotting_test.py <==
import pytest

import numpy as np

from .plotting import total_error_to_per_piece_error


def test_total_error_to_per_piece_error():
    np.testing.assert_allclose(
        total_error_to_per_piece_error(5e-9, 50),
        1e-10,
        rtol=1e-5,
    )
    np.testing.assert_allclose(
        total_error_to_per_piece_error(5e-4, 10**5),
        5e-9,
        rtol=1e-3,
    )


@pytest.mark.parametrize('p_round,n_iter', [
    (0.45, 0),
    (0.45, 1),
    (0.1, 0),
    (0.1, 1),
    (0.1, 2),
    (0.01, 0),
    (0.01, 1),
    (0.01, 2),
    (0.01, 3),
    (0.01, 4),
    (0.001, 5),
])
def test_total_error_to_per_piece_error_vs_folding(p_round: float, n_iter: int):
    p_total = p_round
    n = 1
    for _ in range(n_iter):
        p_total = 2 * p_total * (1 - p_total)
        n *= 2
    p_round_recovered = total_error_to_per_piece_error(p_total, n)
    np.testing.assert_allclose(
        p_round_recovered,
        p_round,
        rtol=1e-4,
    )


==> anc/code/src/hcb/tools/analysis/probability_util.py <==
import math
from typing import Union, Callable, Sequence, Tuple

import numpy as np
from scipy.stats import linregress
from scipy.optimize import leastsq
from scipy.stats._stats_mstats_common import LinregressResult


def log_binomial(*, p: Union[float, np.ndarray], n: int, hits: int) -> Union[float, np.ndarray]:
    r"""Approximates $\ln(P(hits = B(n, p)))$; the natural logarithm of a binomial distribution.

    All computations are done in log space to ensure intermediate values can be represented as
    floating point numbers without underflowing to 0 or overflowing to infinity. This is necessary
    when computing likelihoods over many samples. For example, if 80% of a million samples are hits,
    the maximum likelihood estimate is p=0.8. But even this optimal estimate assigns a prior
    probability of roughly 10^-217322 for seeing *exactly* 80% hits out of a million (whereas the
    smallest representable double is roughly 10^-324).

    This method can be broadcast over multiple hypothesis probabilities.

    Args:
        p: The independent probability of a hit occurring for each sample. This can also be an array
            of probabilities, in which case the function is broadcast over the array.
        n: The number of samples that were taken.
        hits: The number of hits that were observed amongst the samples that were taken.

    Returns:
        $\ln(P(hits = B(n, p)))$
    """
    # Clamp probabilities into the valid [0, 1] range (in case float error put them outside it).
    p_clipped = np.clip(p, 0, 1)

    result = np.zeros(shape=p_clipped.shape, dtype=np.float32)
    misses = n - hits

    # Handle p=0 and p=1 cases separately, to avoid arithmetic warnings.
    if hits:
        result[p_clipped == 0] = -np.inf
    if misses:
        result[p_clipped == 1] = -np.inf

    # Multiply p**hits and (1-p)**misses onto the total, in log space.
    result[p_clipped != 0] += np.log(p_clipped[p_clipped != 0]) * hits
    result[p_clipped != 1] += np.log1p(-p_clipped[p_clipped != 1]) * misses

    # Multiply (n choose hits) onto the total, in log space.
    log_n_choose_hits = log_factorial(n) - log_factorial(misses) - log_factorial(hits)
    result += log_n_choose_hits

    return result


def log_factorial(n: int) -> float:
    r"""Approximates $\ln(n!)$; the natural logarithm of a factorial.

    Uses Stirling's approximation for large n.
    """
    if n < 20:
        return sum(math.log(k) for k in range(1, n + 1))
    return (n + 0.5) * math.log(n) - n + math.log(2 * np.pi) / 2


def binary_search(*, func: Callable[[int], float], min_x: int, max_x: int, target: float) -> int:
    """Performs an approximate granular binary search over a monotonically ascending function."""
    while max_x > min_x + 1:
        med_x = (min_x + max_x) // 2
        out = func(med_x)
        if out < target:
            min_x = med_x
        elif out > target:
            max_x = med_x
        else:
            return med_x
    fmax = func(max_x)
    fmin = func(min_x)
    dmax = 0 if fmax == target else fmax - target
    dmin = 0 if fmin == target else fmin - target
    return max_x if abs(dmax) < abs(dmin) else min_x


def binary_intercept(*, func: Callable[[float], float], start_x: float, step: float, target_y: float, atol: float) -> float:
    """Performs an approximate granular binary search over a monotonically ascending function."""
    start_y = func(start_x)
    if abs(start_y - target_y) <= atol:
        return start_x
    while (func(start_x + step) >= target_y) == (start_y >= target_y):
        step *= 2
        if np.isinf(step) or step == 0:
            raise ValueError("Failed.")
    xs = [start_x, start_x + step]
    min_x = min(xs)
    max_x = max(xs)
    increasing = func(min_x) < func(max_x)

    while True:
        med_x = (min_x + max_x) / 2
        med_y = func(med_x)
        if abs(med_y - target_y) <= atol:
            return med_x
        assert med_x not in [min_x, max_x]
        if (med_y < target_y) == increasing:
            min_x = med_x
        else:
            max_x = med_x


def least_squares_cost(*, xs: np.ndarray, ys: np.ndarray, intercept: float, slope: float) -> float:
    assert len(xs.shape) == 1
    assert xs.shape == ys.shape
    return np.sum((intercept + slope*xs - ys)**2)


def least_squares_through_point(*, xs: np.ndarray, ys: np.ndarray, required_x: float, required_y: float) -> LinregressResult:
    xs2 = xs - required_x
    ys2 = ys - required_y

    def err(slope: float) -> float:
        return least_squares_cost(xs=xs2, ys=ys2, intercept=0, slope=slope)

    (best_slope,), _ = leastsq(func=err, x0=0.0)
    intercept = required_y - required_x * best_slope
    return LinregressResult(best_slope, intercept, None, None, None, intercept_stderr=False)


def least_squares_with_slope(*, xs: np.ndarray, ys: np.ndarray, required_slope: float) -> LinregressResult:
    def err(intercept: float) -> float:
        return least_squares_cost(xs=xs, ys=ys, intercept=intercept, slope=required_slope)

    (best_intercept,), _ = leastsq(func=err, x0=0.0)
    return LinregressResult(required_slope, best_intercept, None, None, None, intercept_stderr=False)


def least_squares_output_range(*,
                               xs: Sequence[float],
                               ys: Sequence[float],
                               target_x: float,
                               cost_increase: float) -> Tuple[float, float, float]:
    xs = np.array(xs, dtype=np.float64)
    ys = np.array(ys, dtype=np.float64)
    fit = linregress(xs, ys)
    base_cost = least_squares_cost(xs=xs, ys=ys, intercept=fit.intercept, slope=fit.slope)
    base_y = float(fit.intercept + target_x * fit.slope)

    def cost_for_y(y2: float) -> float:
        fit2 = least_squares_through_point(xs=xs, ys=ys, required_x=target_x, required_y=y2)
        return least_squares_cost(xs=xs, ys=ys, intercept=fit2.intercept, slope=fit2.slope)

    low_y = binary_intercept(start_x=base_y, step=-1, target_y=base_cost + cost_increase, func=cost_for_y, atol=1e-5)
    high_y = binary_intercept(start_x=base_y, step=1, target_y=base_cost + cost_increase, func=cost_for_y, atol=1e-5)
    return low_y, base_y, high_y


def least_squares_slope_range(*,
                              xs: Sequence[float],
                              ys: Sequence[float],
                              cost_increase: float) -> Tuple[float, float, float]:
    xs = np.array(xs, dtype=np.float64)
    ys = np.array(ys, dtype=np.float64)
    fit = linregress(xs, ys)
    base_cost = least_squares_cost(xs=xs, ys=ys, intercept=fit.intercept, slope=fit.slope)

    def cost_for_slope(slope: float) -> float:
        fit2 = least_squares_with_slope(xs=xs, ys=ys, required_slope=slope)
        return least_squares_cost(xs=xs, ys=ys, intercept=fit2.intercept, slope=fit2.slope)

    low_slope = binary_intercept(start_x=fit.slope, step=-1, target_y=base_cost + cost_increase, func=cost_for_slope, atol=1e-5)
    high_slope = binary_intercept(start_x=fit.slope, step=1, target_y=base_cost + cost_increase, func=cost_for_slope, atol=1e-5)
    return low_slope, fit.slope, high_slope


==> anc/code/src/hcb/tools/analysis/probability_util_test.py <==
import math
from typing import Union

import numpy as np
import pytest

from .probability_util import (
    binary_search, log_binomial, log_factorial, least_squares_output_range, least_squares_slope_range,
    binary_intercept, least_squares_through_point,
)


@pytest.mark.parametrize(
    "arg,result",
    {
        0: 0,
        1: 0,
        2: math.log(2),
        3: math.log(2) + math.log(3),
        # These values were taken from wolfram alpha:
        10: 15.1044125730755152952257093292510,
        100: 363.73937555556349014407999336965,
        1000: 5912.128178488163348878130886725,
        10000: 82108.9278368143534553850300635,
        100000: 1051299.2218991218651292781082,
    }.items(),
)
def test_log_factorial(arg, result):
    np.testing.assert_allclose(log_factorial(arg), result, rtol=1e-5)


@pytest.mark.parametrize(
    "n,p,hits,result",
    [
        (1, 0.5, 0, np.log(0.5)),
        (1, 0.5, 1, np.log(0.5)),
        (1, 0.1, 0, np.log(0.9)),
        (1, 0.1, 1, np.log(0.1)),
        (2, [0, 1, 0.1, 0.5], 0, [0, -np.inf, np.log(0.9 ** 2), np.log(0.25)]),
        (2, [0, 1, 0.1, 0.5], 1, [-np.inf, -np.inf, np.log(0.1 * 0.9 * 2), np.log(0.5)]),
        (2, [0, 1, 0.1, 0.5], 2, [-np.inf, 0, np.log(0.1 ** 2), np.log(0.25)]),
        # Magic number comes from PDF[BinomialDistribution[10^10, 10^-6], 10000] on wolfram alpha.
        (10 ** 10, 10 ** -6, 10 ** 4, np.log(0.0039893915536591)),
        # Corner cases.
        (1, 0.0, 0, 0),
        (1, 0.0, 1, -np.inf),
        (1, 1.0, 0, -np.inf),
        (1, 1.0, 1, 0),
        # Array broadcast.
        (2, np.array([0.0, 0.5, 1.0]), 0, np.array([0.0, np.log(0.25), -np.inf])),
        (2, np.array([0.0, 0.5, 1.0]), 1, np.array([-np.inf, np.log(0.5), -np.inf])),
        (2, np.array([0.0, 0.5, 1.0]), 2, np.array([-np.inf, np.log(0.25), 0.0])),
    ],
)
def test_log_binomial(
    n: int, p: Union[float, np.ndarray], hits: int, result: Union[float, np.ndarray]
) -> None:
    np.testing.assert_allclose(log_binomial(n=n, p=p, hits=hits), result, rtol=1e-2)


def test_binary_search():
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=100.1) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=100) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=99.9) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=90) == 9
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=92) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=-100) == 0
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=10**300) == 10**100


def test_least_squares_through_point():
    fit = least_squares_through_point(
        xs=np.array([1, 2, 3]),
        ys=np.array([2, 3, 4]),
        required_x=1,
        required_y=2)
    np.testing.assert_allclose(fit.slope, 1)
    np.testing.assert_allclose(fit.intercept, 1)

    fit = least_squares_through_point(
        xs=np.array([1, 2, 3]),
        ys=np.array([2, 3, 4]),
        required_x=1,
        required_y=1)
    np.testing.assert_allclose(fit.slope, 1.6, rtol=1e-5)
    np.testing.assert_allclose(fit.intercept, -0.6, atol=1e-5)


def test_binary_intercept():
    t = binary_intercept(func=lambda x: x**2, start_x=5, step=1, target_y=82.3, atol=0.01)
    assert t > 0 and abs(t**2 - 82.3) <= 0.01
    t = binary_intercept(func=lambda x: -x**2, start_x=5, step=1, target_y=-82.3, atol=0.01)
    assert t > 0 and abs(t**2 - 82.3) <= 0.01
    t = binary_intercept(func=lambda x: x**2, start_x=0, step=-1, target_y=82.3, atol=0.01)
    assert t < 0 and abs(t**2 - 82.3) <= 0.01
    t = binary_intercept(func=lambda x: -x**2, start_x=0, step=-1, target_y=-82.3, atol=0.2)
    assert t < 0 and abs(t**2 - 82.3) <= 0.2


def test_least_squares_output_range():
    low, mid, high = least_squares_output_range(
        xs=[1, 2, 3],
        ys=[1, 5, 9],
        target_x=100,
        cost_increase=1,
    )
    assert 300 < low < 390 < mid < 410 < high < 500


def test_least_squares_slope_range():
    low, mid, high = least_squares_slope_range(
        xs=[1, 2, 3],
        ys=[1, 5, 9],
        cost_increase=1,
    )
    np.testing.assert_allclose(mid, 4)
    assert 3 < low < 3.5 < mid < 4.5 < high < 5


==> anc/code/src/hcb/tools/gen/__init__.py <==
"""
This package contains classes and methods for generating generic stim circuits.
"""


==> anc/code/src/hcb/tools/gen/circuit_canvas.py <==
import collections
import dataclasses
from typing import List, DefaultDict, Any, Tuple, Dict, Union, Iterable, Set

import stim


@dataclasses.dataclass(frozen=True, unsafe_hash=True)
class Loc:
    """A spacetime location that an operation can occur at.

    Attributes:
        t: The time of the operation. Must be a whole number.
        p: The 2d location of the qubit targeted by the operation, represented as a complex number. The real and
            imaginary parts are the two coordinates, and do not have to be whole numbers.
    """
    t: int = 0
    p: complex = 0j

    def __lt__(self, other) -> bool:
        return (self.t, complex_key(self.p)) < (other.t, complex_key(other.p))

    def __add__(self, other: 'Loc') -> 'Loc':
        return Loc(t=self.t + other.t, p=self.p + other.p)


@dataclasses.dataclass(frozen=True, unsafe_hash=True)
class LocOp:
    """An operation with an associate spacetime location."""
    gate: str
    targets: Tuple[Loc, ...] = ()

    def __add__(self, offset: 'Loc') -> 'LocOp':
        return LocOp(gate=self.gate,
                     targets=tuple(t + offset for t in self.targets))


@dataclasses.dataclass
class CircuitCanvas:
    """A circuit represented as a dictionary from spacetime location to operation.

    Circuit canvases make it cheap to detect if an operation is at a location, but expensive to determine things like
    "what is the next operation after this one".
    """

    ops: Dict[Loc, LocOp] = dataclasses.field(default_factory=dict)

    def clear(self) -> None:
        """Resets the circuit contents to empty."""
        self.ops.clear()

    def min_time(self) -> int:
        """Determines the time of the earliest operation in the circuit."""
        return min((k.t for k in self.ops.keys()), default=-1)

    def max_time(self) -> int:
        """Determines the time of the latest operation in the circuit."""
        return max((k.t for k in self.ops.keys()), default=-1)

    @staticmethod
    def from_ops(ops: List[LocOp]) -> 'CircuitCanvas':
        """Creates a circuit canvas containing each spacetime operation from the given list."""
        result = CircuitCanvas()
        for op in ops:
            result.insert(op)
        return result
    
    def insert(self, op: LocOp) -> None:
        """Adds an operation to the canvas. There must not be an operation at the operation's location."""
        for loc in op.targets:
            assert loc not in self.ops
            self.ops[loc] = op

    def offset_by(self, offset: Loc) -> 'CircuitCanvas':
        """Returns a copy of the circuit canvas, but with all operation locations shifted by a given offset."""
        return CircuitCanvas(ops={
            k + offset: v + offset for k, v in self.ops.items()
        })

    def copy(self) -> 'CircuitCanvas':
        """Returns a copy of the circuit canvas that can be independently edited."""
        return CircuitCanvas(
            ops={k: v for k, v in self.ops.items()},
        )

    def __or__(self, other: Union['CircuitCanvas', LocOp]) -> 'CircuitCanvas':
        """Returns the conflict-free overlay of two circuit canvases.

        The union has all operations from both canvases.
        Wherever the canvases have overlapping operations, those operations must be identical.
        """
        return self.copy().__ior__(other)

    def __ior__(self, other: Union['CircuitCanvas', LocOp]) -> 'CircuitCanvas':
        """Overlays the given canvas over the receiving canvas, ensuring there are no conflicts.

        The result has all operations from both canvases.
        Wherever the canvases have overlapping operations, those operations must be identical.
        """
        if isinstance(other, LocOp):
            self.insert(other)
            return self
        elif isinstance(other, CircuitCanvas):
            for k, v in other.ops.items():
                assert k not in self.ops, f"{k!r} has {self.ops[k]!r} can't take {v!r}"
                self.ops[k] = v
            return self
        else:
            raise NotImplementedError()

    def used_coords_set(self) -> Set[complex]:
        """Returns the set of all locations targeted by any operation in the canvas."""
        return {k.p for k in self.ops.keys()}

    def to_stim_circuit(self, *, q2i: Dict[complex, int]) -> stim.Circuit:
        """Converts the canvas circuit into a stim circuit."""

        num_t = max((k.t for k in self.ops.keys()), default=-1) + 1
        
        circuit = stim.Circuit()

        moments: List[DefaultDict[str, List[int]]] = [collections.defaultdict(list) for _ in range(num_t)]

        for loc in sorted(self.ops.keys()):
            op_at = self.ops[loc]
            if op_at.targets[0] == loc:
                moments[loc.t][op_at.gate].extend(q2i[q.p] for q in op_at.targets)

        for t in range(num_t):
            if t:
                circuit.append("TICK")
            for gate in sorted(moments[t].keys()):
                circuit.append(gate, moments[t][gate])

        return circuit


def indexed_qubits_circuit_dict(positions: Iterable[complex]) -> Tuple[stim.Circuit, Dict[complex, int]]:
    """Assigns integer indices to the given positions.

    Args:
        positions: An iterable of unique complex numbers corresponding to qubit locations.

    Returns:
        A (circuit, dictionary) tuple.
        The circuit is a stim circuit containing QUBIT_COORDS instructions describing the qubits.
        The dictionary maps each complex value to its integer index.
    """
    q2i = {q: i for i, q in enumerate(sorted(positions, key=complex_key))}
    circuit = stim.Circuit()
    for q, i in q2i.items():
        circuit.append("QUBIT_COORDS", [i], [q.real, q.imag])
    return circuit, q2i


def complex_key(c: complex) -> Any:
    """Defines a sorting order for complex numbers."""
    return c.real != int(c.real), c.real, c.imag


==> anc/code/src/hcb/tools/gen/circuit_canvas_test.py <==
import stim

from hcb.tools.gen.circuit_canvas import Loc, LocOp, CircuitCanvas


def test_canvas():
    c = CircuitCanvas()
    c.insert(LocOp('H', (Loc(5, 1j),)))
    assert c.to_stim_circuit(q2i={1j: 2}) == stim.Circuit("""
        TICK
        TICK
        TICK
        TICK
        TICK
        H 2
    """)


==> anc/code/src/hcb/tools/gen/measurement_tracker.py <==
"""This file contains a helper class for indexing measurements for stim."""

import collections
from typing import List, Any, FrozenSet, Iterable, DefaultDict, Optional, TypeVar, Generic, Union

import stim


T = TypeVar("T")


class Prev(Generic[T]):
    """A special class that indicates 'the previous measurement' to MeasurementTracker."""
    def __init__(self, v: Union[T, 'Prev[T]'], offset: int = 1):
        self.v: T
        self.offset: int
        if isinstance(v, Prev):
            self.v = v.v
            self.offset = offset + v.offset
        else:
            self.v = v
            self.offset = offset

    def __eq__(self, other):
        if not isinstance(other, Prev):
            return NotImplemented
        return self.v == other.v and self.offset == other.offset

    def __ne__(self, other):
        return not (self == other)

    def __hash__(self):
        return hash((self.v, self.offset))

    def __add__(self, other: Any) -> 'Prev[Any]':
        return Prev(self.v + other, self.offset)

    def __repr__(self):
        return f"Prev({self.v!r}, offset={self.offset!r})"


class MeasurementTracker:
    """Tracks measurements and groups of measurements, for producing stim record targets."""
    def __init__(self):
        self.history: DefaultDict[Any, List[Optional[FrozenSet[int]]]] = collections.defaultdict(list)
        self.t = 0

    def add_measurements(self, *keys: Any):
        for key in keys:
            assert key is not None
            assert not isinstance(key, Prev)
            self.history[key].append(frozenset([self.t]))
            self.t += 1

    def add_dummies(self, *keys: Any, obstacle: bool = False):
        v = None if obstacle else frozenset()
        for key in keys:
            assert key is not None
            assert not isinstance(key, Prev)
            self.history[key].append(v)

    def add_group(self, *keys: Any, group_key: Any):
        assert not isinstance(group_key, Prev)
        assert group_key is not None
        self.history[group_key].append(self.measurement_time_set(*keys))

    def measurement_time_set(self, *keys: Any) -> Optional[FrozenSet[int]]:
        result = frozenset()
        for k in keys:
            t = 1
            if isinstance(k, Prev):
                t += k.offset
                k = k.v
            h = self.history[k]
            assert t <= len(h), f"Didn't add a dummy or an obstacle for {k!r}"
            v = self.history[k][-t]
            if v is None:
                return None
            result ^= v
        return result

    def get_record_targets(self,
                        *keys: Any,
                        for_time_after_measurement: Any = None) -> Optional[List[int]]:
        t0 = self.t
        if for_time_after_measurement is not None:
            t0, = self.history[for_time_after_measurement][-1]
            t0 += 1
        times = self.measurement_time_set(*keys)
        if times is None:
            return None
        return [stim.target_rec(t - t0) for t in sorted(times)]

    def append_detector(self,
                        *keys: Any,
                        out_circuit: stim.Circuit,
                        for_time_after_measurement: Any = None,
                        coords: Iterable[float] = ()):
        targets = self.get_record_targets(*keys, for_time_after_measurement=for_time_after_measurement)
        if targets is None:
            return
        out_circuit.append("DETECTOR", targets, coords)


==> anc/code/src/hcb/tools/gen/measurement_tracker_test.py <==
import pytest

from .measurement_tracker import MeasurementTracker, Prev


def test_measurement_tracker_compare_measurement_over_time():
    m = MeasurementTracker()
    with pytest.raises(AssertionError):
        _ = m.measurement_time_set('a')
    with pytest.raises(AssertionError):
        _ = m.measurement_time_set(Prev('a'))

    m.add_measurements('a')
    assert m.measurement_time_set('a') == {0}
    with pytest.raises(AssertionError):
        _ = m.measurement_time_set(Prev('a'))

    m.add_measurements('a')
    assert m.measurement_time_set('a') == {1}
    assert m.measurement_time_set(Prev('a')) == {0}
    assert m.measurement_time_set('a', Prev('a')) == {0, 1}
    assert m.measurement_time_set('a', 'a', Prev('a')) == {0}


def test_measurement_tracker_dummy():
    m = MeasurementTracker()
    m.add_dummies('a')
    m.add_dummies('b', obstacle=True)
    m.add_measurements('c')
    assert m.measurement_time_set('a') == set()
    assert m.measurement_time_set('b') is None
    assert m.measurement_time_set('c') == {0}
    assert m.measurement_time_set('a', 'b') is None
    assert m.measurement_time_set('c', 'b') is None
    assert m.measurement_time_set('a', 'c') == {0}
    assert m.measurement_time_set('a', 'b', 'c') is None


==> anc/code/src/hcb/tools/gen/noise.py <==
import dataclasses
from typing import Optional, Dict, Set, Tuple, Sequence, List

import stim

ANY_CLIFFORD_1_OPS = {"C_XYZ", "C_ZYX", "H", "H_YZ", "I"}
ANY_CLIFFORD_2_OPS = {"CX", "CY", "CZ", "XCX", "XCY", "XCZ", "YCX", "YCY", "YCZ"}
RESET_OPS = {"R", "RX", "RY"}
MEASURE_OPS = {"M", "MX", "MY"}
ANNOTATION_OPS = {"OBSERVABLE_INCLUDE", "DETECTOR", "SHIFT_COORDS", "QUBIT_COORDS", "TICK"}


@dataclasses.dataclass(frozen=True)
class NoiseModel:
    idle: float
    measure_reset_idle: float
    noisy_gates: Dict[str, float]
    any_clifford_1: Optional[float] = None
    any_clifford_2: Optional[float] = None
    use_correlated_parity_measurement_errors: bool = False

    @staticmethod
    def SD6(p: float) -> 'NoiseModel':
        return NoiseModel(
            any_clifford_1=p,
            idle=p,
            measure_reset_idle=0,
            noisy_gates={
                "CX": p,
                "R": p,
                "M": p,
            },
        )

    @staticmethod
    def PC3(p: float) -> 'NoiseModel':
        return NoiseModel(
            any_clifford_1=p,
            any_clifford_2=p,
            idle=p,
            measure_reset_idle=0,
            noisy_gates={
                "R": p,
                "M": p,
            },
        )

    @staticmethod
    def EM3_v1(p: float) -> 'NoiseModel':
        """EM3 but with measurement flip errors independent of measurement target depolarization error."""
        return NoiseModel(
            idle=p,
            measure_reset_idle=0,
            any_clifford_1=p,
            noisy_gates={
                "R": p,
                "M": p,
                "MPP": p,
            },
        )

    @staticmethod
    def EM3_v2(p: float) -> 'NoiseModel':
        """EM3 with measurement flip errors correlated with measurement target depolarization error."""
        return NoiseModel(
            any_clifford_1=0,
            any_clifford_2=0,
            idle=p,
            measure_reset_idle=0,
            use_correlated_parity_measurement_errors=True,
            noisy_gates={
                "R": p/2,
                "M": p/2,
                "MPP": p,
            },
        )

    @staticmethod
    def SI1000(p: float) -> 'NoiseModel':
        return NoiseModel(
            any_clifford_1=p / 10,
            idle=p / 10,
            measure_reset_idle=2 * p,
            noisy_gates={
                "CZ": p,
                "R": 2 * p,
                "M": 5 * p,
            },
        )

    def noisy_op(self, op: stim.CircuitInstruction, p: float, ancilla: int) -> Tuple[stim.Circuit, stim.Circuit, stim.Circuit]:
        pre = stim.Circuit()
        mid = stim.Circuit()
        post = stim.Circuit()
        targets = op.targets_copy()
        args = op.gate_args_copy()
        if p > 0:
            if op.name in ANY_CLIFFORD_1_OPS:
                post.append("DEPOLARIZE1", targets, p)
            elif op.name in ANY_CLIFFORD_2_OPS:
                post.append("DEPOLARIZE2", targets, p)
            elif op.name in RESET_OPS or op.name in MEASURE_OPS:
                if op.name in RESET_OPS:
                    post.append("Z_ERROR" if op.name.endswith("X") else "X_ERROR", targets, p)
                if op.name in MEASURE_OPS:
                    pre.append("Z_ERROR" if op.name.endswith("X") else "X_ERROR", targets, p)
            elif op.name == "MPP":
                groups = group_mpp_targets(targets)
                assert all(len(g) in [1, 2] for g in groups)
                assert args == [] or args == [0]

                if self.use_correlated_parity_measurement_errors:
                    for g in groups:
                        if len(g) == 2:
                            a, b = g
                            mid += parity_measurement_with_correlated_measurement_noise(
                                t1=a,
                                t2=b,
                                ancilla=ancilla,
                                mix_probability=p)
                        else:
                            assert len(g) == 1
                            if g[0].is_x_target:
                                pre.append("Z_ERROR", g[0].value, p)
                            else:
                                pre.append("X_ERROR", g[0].value, p)
                            mid.append("MPP", g, p)
                    return pre, mid, post
                else:
                    singlets = [t.value for g in groups if len(g) == 1 for t in g]
                    pairs = [t.value for g in groups if len(g) == 2 for t in g]
                    if singlets:
                        pre.append("DEPOLARIZE1", singlets, p)
                    if pairs:
                        pre.append("DEPOLARIZE2", pairs, p)
                    args = [p]

            else:
                raise NotImplementedError(repr(op))
        mid.append(op.name, targets, args)
        return pre, mid, post

    def noisy_circuit(self,
                      circuit: stim.Circuit,
                      *,
                      qs: Optional[Set[int]] = None,
                      ) -> stim.Circuit:
        result = stim.Circuit()
        ancilla = circuit.num_qubits + 10

        current_moment_pre = stim.Circuit()
        current_moment_mid = stim.Circuit()
        current_moment_post = stim.Circuit()
        used_qubits: Set[int] = set()
        measured_or_reset_qubits: Set[int] = set()
        if qs is None:
            qs = set(range(circuit.num_qubits))

        def flush():
            nonlocal result
            if not current_moment_mid:
                return

            # Apply idle depolarization rules.
            idle_qubits = sorted(qs - used_qubits)
            if used_qubits and idle_qubits and self.idle > 0:
                current_moment_post.append("DEPOLARIZE1", idle_qubits, self.idle)
            idle_qubits = sorted(qs - measured_or_reset_qubits)
            if measured_or_reset_qubits and idle_qubits and self.measure_reset_idle > 0:
                current_moment_post.append("DEPOLARIZE1", idle_qubits, self.measure_reset_idle)

            # Move current noisy moment into result.
            result += current_moment_pre
            result += current_moment_mid
            result += current_moment_post
            used_qubits.clear()
            current_moment_pre.clear()
            current_moment_mid.clear()
            current_moment_post.clear()
            measured_or_reset_qubits.clear()

        for op in circuit:
            if isinstance(op, stim.CircuitRepeatBlock):
                flush()
                result += self.noisy_circuit(op.body_copy(), qs=qs) * op.repeat_count
            elif isinstance(op, stim.CircuitInstruction):
                if op.name == "TICK":
                    flush()
                    result.append("TICK", [])
                    continue

                if op.name in self.noisy_gates:
                    p = self.noisy_gates[op.name]
                elif self.any_clifford_1 is not None and op.name in ANY_CLIFFORD_1_OPS:
                    p = self.any_clifford_1
                elif self.any_clifford_2 is not None and op.name in ANY_CLIFFORD_2_OPS:
                    p = self.any_clifford_2
                elif op.name in ANNOTATION_OPS:
                    p = 0
                else:
                    raise NotImplementedError(repr(op))
                pre, mid, post = self.noisy_op(op, p, ancilla)
                current_moment_pre += pre
                current_moment_mid += mid
                current_moment_post += post

                # Ensure the circuit is not touching qubits multiple times per tick.
                touched_qubits = {
                    t.value
                    for t in op.targets_copy()
                    if t.is_x_target or t.is_y_target or t.is_z_target or t.is_qubit_target
                }
                if op.name in ANNOTATION_OPS:
                    touched_qubits.clear()
                assert touched_qubits.isdisjoint(used_qubits), "OVERLAPPING OPERATIONS IN:\n" + repr(current_moment_pre + current_moment_mid + current_moment_post)
                used_qubits |= touched_qubits
                if op.name in MEASURE_OPS or op.name in RESET_OPS:
                    measured_or_reset_qubits |= touched_qubits
            else:
                raise NotImplementedError(repr(op))
        flush()

        return result


def mix_probability_to_independent_component_probability(mix_probability: float, n: float) -> float:
    """Converts the probability of applying a full mixing channel to independent component probabilities.

    If each component is applied independently with the returned component probability, the overall effect
    is identical to, with probability `mix_probability`, uniformly picking one of the components to apply.

    Not that, unlike in other places in the code, the all-identity case is one of the components that can
    be picked when applying the error case.
    """
    return 0.5 - 0.5 * (1 - mix_probability) ** (1 / 2 ** (n - 1))


def parity_measurement_with_correlated_measurement_noise(
        *,
        t1: stim.GateTarget,
        t2: stim.GateTarget,
        ancilla: int,
        mix_probability: float) -> stim.Circuit:
    """Performs a noisy parity measurement.

    With probability mix_probability, applies a random element from

        {I1,X1,Y1,Z1}*{I2,X2,Y2,Z2}*{no flip, flip}

    Note that, unlike in other places in the code, the all-identity term is one of the possible
    samples when the error occurs.
    """

    ind_p = mix_probability_to_independent_component_probability(mix_probability, 5)

    # Generate all possible combinations of (non-identity) channels.  Assumes triple of targets
    # with last element corresponding to measure qubit.
    circuit = stim.Circuit()
    circuit.append('R', [ancilla])
    if t1.is_x_target:
        circuit.append('XCX', [t1.value, ancilla])
    if t1.is_y_target:
        circuit.append('YCX', [t1.value, ancilla])
    if t1.is_z_target:
        circuit.append('ZCX', [t1.value, ancilla])
    if t2.is_x_target:
        circuit.append('XCX', [t2.value, ancilla])
    if t2.is_y_target:
        circuit.append('YCX', [t2.value, ancilla])
    if t2.is_z_target:
        circuit.append('ZCX', [t2.value, ancilla])

    first_targets = ["I", stim.target_x(t1.value), stim.target_y(t1.value), stim.target_z(t1.value)]
    second_targets = ["I", stim.target_x(t2.value), stim.target_y(t2.value), stim.target_z(t2.value)]
    measure_targets = ["I", stim.target_x(ancilla)]

    errors = []
    for first_target in first_targets:
        for second_target in second_targets:
            for measure_target in measure_targets:
                error = []
                if first_target != "I":
                    error.append(first_target)
                if second_target != "I":
                    error.append(second_target)
                if measure_target != "I":
                    error.append(measure_target)

                if len(error) > 0:
                    errors.append(error)

    for error in errors:
        circuit.append("CORRELATED_ERROR", error, ind_p)

    circuit.append('M', [ancilla])

    return circuit


def group_mpp_targets(targets: Sequence[stim.GateTarget]) -> List[List[stim.GateTarget]]:
    groups = []
    start = 0
    while start < len(targets):
        end = start + 1
        while end < len(targets) and targets[end].is_combiner:
            end += 2
        groups.append(list(targets[start:end:2]))
        start = end
    return groups


==> anc/code/src/hcb/tools/gen/noise_test.py <==
import pytest
import stim
import numpy as np

from .noise import NoiseModel, mix_probability_to_independent_component_probability, group_mpp_targets


def test_sd6():
    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
    """)) == stim.Circuit("""
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        CX 1 2
    """)) == stim.Circuit("""
        CX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        CX 1 2
        TICK
    """)) == stim.Circuit("""
        CX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0
        TICK
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        CX 1 2
        TICK
        H 2
    """)) == stim.Circuit("""
        CX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0
        TICK
        H 2
        DEPOLARIZE1(0.125) 2 0 1
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        M 1
    """)) == stim.Circuit("""
        X_ERROR(0.125) 1
        M 1
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        R 1
    """)) == stim.Circuit("""
        R 1
        X_ERROR(0.125) 1
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        R 2
        TICK
        REPEAT 100 {
            CX 0 1
            TICK
        }
    """)) == stim.Circuit("""
        R 2
        X_ERROR(0.125) 2
        DEPOLARIZE1(0.125) 0 1
        TICK
        REPEAT 100 {
            CX 0 1
            DEPOLARIZE2(0.125) 0 1
            DEPOLARIZE1(0.125) 2
            TICK
        }
    """)
    with pytest.raises(NotImplementedError):
        NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
            MPP X1*X2
        """))


def test_em3():
    assert NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
    """)) == stim.Circuit("""
    """)

    with pytest.raises(NotImplementedError):
        NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
            CX 1 2
        """))

    assert NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
        MPP X1*X2
    """)) == stim.Circuit("""
        DEPOLARIZE2(0.125) 1 2
        MPP(0.125) X1*X2
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
        R 1
        TICK
        MPP X1*X2
    """)) == stim.Circuit("""
        R 1
        X_ERROR(0.125) 1
        DEPOLARIZE1(0.125) 0 2
        TICK
        DEPOLARIZE2(0.125) 1 2
        MPP(0.125) X1*X2
        DEPOLARIZE1(0.125) 0
    """)


def test_si7():
    assert NoiseModel.SI1000(0.001).noisy_circuit(stim.Circuit("""
        QUBIT_COORDS(2, 3) 0
    """)) == stim.Circuit("""
        QUBIT_COORDS(2, 3) 0
    """)

    assert NoiseModel.SI1000(0.001).noisy_circuit(stim.Circuit("""
        C_XYZ 1
        TICK
        CZ 1 2
        TICK
        M 3
        TICK
        R 2
    """)) == stim.Circuit("""
        C_XYZ 1
        DEPOLARIZE1(0.0001) 1 0 2 3
        TICK
        CZ 1 2
        DEPOLARIZE2(0.001) 1 2
        DEPOLARIZE1(0.0001) 0 3
        TICK
        X_ERROR(0.005) 3
        M 3
        DEPOLARIZE1(0.0001) 0 1 2
        DEPOLARIZE1(0.002) 0 1 2
        TICK
        R 2
        X_ERROR(0.002) 2
        DEPOLARIZE1(0.0001) 0 1 3
        DEPOLARIZE1(0.002) 0 1 3
    """)


def test_pc3():
    assert NoiseModel.PC3(0.125).noisy_circuit(stim.Circuit("""
    """)) == stim.Circuit("""
    """)

    assert NoiseModel.PC3(0.125).noisy_circuit(stim.Circuit("""
        C_XYZ 1
        TICK
        XCX 1 2
        TICK
        M 3
        TICK
        R 2
    """)) == stim.Circuit("""
        C_XYZ 1
        DEPOLARIZE1(0.125) 1 0 2 3
        TICK
        XCX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0 3
        TICK
        X_ERROR(0.125) 3
        M 3
        DEPOLARIZE1(0.125) 0 1 2
        TICK
        R 2
        X_ERROR(0.125) 2
        DEPOLARIZE1(0.125) 0 1 3
    """)


def test_mix_probability_to_independent_component_probability():

    def independent_samples_distribution(p: float, n: int) -> np.ndarray:
        dist = np.zeros(2**n, dtype=np.float64)
        dist[0] = 1
        for k in range(1, 2**n):
            for src in range(2**n):
                dst = src ^ k
                if src < dst:
                    a, b = dist[src], dist[dst]
                    a2 = a * (1 - p) + b * p
                    b2 = b * (1 - p) + a * p
                    dist[src], dist[dst] = a2, b2
        return dist

    p = 0.1
    actual_dist = independent_samples_distribution(mix_probability_to_independent_component_probability(p, 5), 5)
    expected_dist = [1 - p + p/32] + [p/32]*31
    np.testing.assert_allclose(actual_dist, expected_dist)


def test_group_mpp_targets():
    x = lambda i: stim.GateTarget(stim.target_x(i))
    y = lambda i: stim.GateTarget(stim.target_y(i))
    z = lambda i: stim.GateTarget(stim.target_z(i))
    assert group_mpp_targets(stim.Circuit("MPP X0*X1 X5*Y6*Z3 X1 X2 Y6*Y7")[0].targets_copy()) == [
        [x(0), x(1)],
        [x(5), y(6), z(3)],
        [x(1)],
        [x(2)],
        [y(6), y(7)],
    ]


==> anc/code/src/hcb/tools/gen/stabilizer_plan.py <==
import dataclasses
import math
from typing import List, Tuple, Dict, Iterable, Optional, Set, Any, AbstractSet

import stim

from hcb.tools.gen.circuit_canvas import CircuitCanvas, Loc, LocOp, complex_key
from hcb.tools.gen.measurement_tracker import MeasurementTracker, Prev
from hcb.tools.gen.viewer import tag_str

ALL_MEASURE_OPS = {"M", "MX", "MY", "MZ", "MR", "MRX", "MRY", "MRZ"}


def append_mpp(*,
               basis: str = "",
               targets: Iterable[complex] = (),
               q2i: Dict[complex, int],
               out_circuit: stim.Circuit,
               xs: Iterable[complex] = (),
               ys: Iterable[complex] = (),
               zs: Iterable[complex] = (),
               noise: float = 0) -> None:
    targets = tuple(targets)
    if set(xs) & set(zs):
        common = set(xs) & set(zs)
        ys = tuple(ys) + tuple(x for x in xs if x in common)
        xs = [x for x in xs if x not in common]
        zs = [z for z in zs if z not in common]
    if targets:
        assert basis in "XYZ"
        if basis == "X":
            xs += targets
        if basis == "Y":
            ys += targets
        if basis == "Z":
            zs += targets

    int_targets = []
    for q in xs:
        int_targets.append(stim.target_x(q2i[q]))
        int_targets.append(stim.target_combiner())
    for q in ys:
        int_targets.append(stim.target_y(q2i[q]))
        int_targets.append(stim.target_combiner())
    for q in zs:
        int_targets.append(stim.target_z(q2i[q]))
        int_targets.append(stim.target_combiner())
    int_targets.pop()

    out_circuit.append("MPP", int_targets, noise if noise else [])


@dataclasses.dataclass(frozen=True, unsafe_hash=True)
class StabilizerPlanElement:
    """A stabilizer and information on how to go about measuring it.

    A stabilizer configuration is just a collection of these elements.

    Attributes:
        basis: The basis of the stabilizer to measure. Must be "X" or "Z".
        measurement_qubit: The ancillary qubit the data qubits are being xored into.
        data_qubit_order: The data qubits to xor into the measurement qubit, in the order they should xored into it.
            The list may contain None values, which are not a data qubit but rather an indication that there should be
            a one moment delay until the next data qubit is xored into the measurement qubit.
    """

    bases: Tuple[str, ...]
    measurement_qubit: complex
    data_qubit_order: Tuple[Optional[complex], ...]
    measurement_qubit_is_artificial: bool = False

    def __post_init__(self):
        assert isinstance(self.bases, tuple)
        assert len(self.bases) == len(self.data_qubit_order)

    def with_clipped_data_qubits(self, clipped_data_qubits: AbstractSet[complex]) -> 'StabilizerPlanElement':
        return StabilizerPlanElement(
            bases=self.bases,
            measurement_qubit=self.measurement_qubit,
            data_qubit_order=tuple(None if q in clipped_data_qubits else q for q in self.data_qubit_order),
        )

    def offset_by(self, offset: complex) -> 'StabilizerPlanElement':
        return StabilizerPlanElement(
            bases=self.bases,
            measurement_qubit=self.measurement_qubit + offset,
            data_qubit_order=tuple(e + offset for e in self.data_qubit_order),
        )

    def xyz_data_coords(self) -> Tuple[complex, ...]:
        return tuple(
            q
            for b, q in zip(self.bases, self.data_qubit_order)
            if b in 'XYZ'
        )

    def append_mpp(self, *, out_circuit: stim.Circuit, q2i: Dict[complex, int], noise: float = 0):
        append_mpp(out_circuit=out_circuit,
                   xs=[q for q, b in zip(self.data_qubit_order, self.bases) if q is not None and b == "X"],
                   ys=[q for q, b in zip(self.data_qubit_order, self.bases) if q is not None and b == "Y"],
                   zs=[q for q, b in zip(self.data_qubit_order, self.bases) if q is not None and b == "Z"],
                   q2i=q2i,
                   noise=noise)

    def is_leaf(self) -> bool:
        return sum(bool(e is not None) for e in self.data_qubit_order) == 1

    def data_coords_set(self) -> Set[complex]:
        return {e for e in self.data_qubit_order if e is not None}

    def used_coords_set(self) -> Set[complex]:
        if self.measurement_qubit_is_artificial:
            return self.data_coords_set()
        return self.data_coords_set() | {self.measurement_qubit}

    def common_basis(self) -> Optional[str]:
        s = {b for q, b in zip(self.data_qubit_order, self.bases) if q is not None}
        if len(s) == 1:
            b, = s
            return b
        return None

    def operations_to_canvas(self) -> CircuitCanvas:
        """Returns a circuit canvas containing a circuit that measures this stabilizer."""
        c = self.common_basis()
        rev = -1 if c == "X" else +1
        result = CircuitCanvas()
        mq = self.measurement_qubit

        t = 0
        result.insert(LocOp(gate="R", targets=(Loc(t=t, p=mq),)))
        t += 1
        if c == "X":
            result.insert(LocOp(gate="H", targets=(Loc(t=t, p=mq),)))
        t += 1
        for k, data_qubit in enumerate(self.data_qubit_order):
            if data_qubit is not None:
                if c:
                    result.insert(LocOp(gate="CX", targets=(Loc(t=t, p=data_qubit), Loc(t=t, p=mq))[::rev]))
                else:
                    result.insert(LocOp(gate=f"{self.bases[k]}CX", targets=(Loc(t=t, p=data_qubit), Loc(t=t, p=mq))[::rev]))
            t += 1
        if c == "X":
            result.insert(LocOp(gate="H", targets=(Loc(t=t, p=mq),)))
        t += 1
        result.insert(LocOp(gate="M", targets=(Loc(t=t, p=mq),)))
        return result


@dataclasses.dataclass(frozen=True)
class StabilizerPlan:
    """A configuration of stabilizers to measure simultaneously.

    The plan corresponds to a circuit where all the stabilizer elements' circuits are overlayed.
    It is not verified that the element circuits don't interfere with each other (eg. bad interleaving of the operations
    to measure their respective stabilizers).
    """
    elements: Tuple[StabilizerPlanElement, ...]
    observables: Tuple[StabilizerPlanElement, ...] = ()

    def used_coords_set(self) -> Set[complex]:
        result = set()
        for e in self.elements:
            result |= e.used_coords_set()
        for e in self.observables:
            result |= e.used_coords_set()
        return result

    def do_mpp_measurements(self,
                            *,
                            out_circuit: stim.Circuit = None,
                            initial_detect_vs_exceptions: Optional[Dict[Any, Optional[List[Any]]]] = None,
                            reset_xs: Iterable[complex] = (),
                            reset_ys: Iterable[complex] = (),
                            reset_zs: Iterable[complex] = (),
                            q2i: Dict[complex, int],
                            tracker: MeasurementTracker,
                            noise: float = 0,
                            detect_vs_prev: bool = False,
                            tick: bool = False,
                            reps: int = 1) -> stim.Circuit:
        assert reps >= 0 and isinstance(reps, int)
        if initial_detect_vs_exceptions is None:
            initial_detect_vs_exceptions = {}

        body = stim.Circuit()
        reset_xs = tuple(sorted(reset_xs, key=complex_key))
        reset_ys = tuple(sorted(reset_ys, key=complex_key))
        reset_zs = tuple(sorted(reset_zs, key=complex_key))
        if reset_xs or reset_ys or reset_zs:
            body.append("R", [q2i[q] for q in reset_xs + reset_ys + reset_zs])
            if noise:
                body.append("DEPOLARIZE1", sorted(q2i.values()), noise)
            if tick:
                body.append("TICK")
        if reset_xs or reset_ys:
            body.append("H", [q2i[q] for q in reset_xs])
            body.append("H_YZ", [q2i[q] for q in reset_ys])
            if noise:
                body.append("DEPOLARIZE1", sorted(q2i.values()), noise)
            if tick:
                body.append("TICK")

        if reps == 0:
            if out_circuit is not None:
                out_circuit += body
            return body

        for e in self.sorted_elements():
            e.append_mpp(out_circuit=body, q2i=q2i, noise=noise)
            tracker.add_measurements(e.measurement_qubit)
        if detect_vs_prev or initial_detect_vs_exceptions:
            for e in self.sorted_elements():
                m = e.measurement_qubit
                comparisons = initial_detect_vs_exceptions.get(m, [Prev(m)])
                if comparisons is None:
                    continue
                assert isinstance(comparisons, list), f"Vs exception must be a list but got {comparisons!r} for {m!r}"
                tracker.append_detector(m, *comparisons,
                                        out_circuit=body,
                                        coords=[m.real, m.imag, 0])
        if noise:
            body.append("DEPOLARIZE1", sorted(q2i.values()), noise)
        if tick:
            body.append("TICK")
            body.append("SHIFT_COORDS", [], [0, 0, 1])

        if reps > 1:
            if initial_detect_vs_exceptions:
                body += self.do_mpp_measurements(detect_vs_prev=detect_vs_prev,
                                                 tick=tick,
                                                 noise=noise,
                                                 q2i=q2i,
                                                 tracker=tracker) * (reps - 1)
            else:
                body *= reps

        if out_circuit is not None:
            out_circuit += body
        return body

    def data_coords_set(self) -> Set[complex]:
        result = set()
        for e in self.elements:
            for q in e.data_qubit_order:
                if q is not None:
                    result.add(q)
        return result

    def measure_coords_set(self) -> Set[complex]:
        return {e.measurement_qubit for e in self.elements if not e.measurement_qubit_is_artificial}

    def sorted_data_coords(self) -> List[complex]:
        return sorted(self.data_coords_set(), key=complex_key)

    def sorted_elements(self) -> List[StabilizerPlanElement]:
        return sorted(self.elements, key=lambda v: complex_key(v.measurement_qubit))

    def to_canvas(self) -> CircuitCanvas:
        canvas = CircuitCanvas()
        se = self.sorted_elements()
        for e in se:
            canvas |= e.operations_to_canvas()
        return canvas

    def interpret_into_stim_circuit(self,
                                    *,
                                    edited_canvas: Optional[CircuitCanvas] = None,
                                    out_circuit: Optional[stim.Circuit] = None,
                                    out_tracker: MeasurementTracker,
                                    q2i: Dict[complex, int],
                                    dont_add_detectors: bool = False) -> stim.Circuit:
        if out_circuit is None:
            out_circuit = stim.Circuit()
        if edited_canvas is None:
            edited_canvas = self.to_canvas()
        for loc in sorted(edited_canvas.ops.keys()):
            val = edited_canvas.ops[loc]
            if val.gate in ALL_MEASURE_OPS and val.targets[0] == loc:
                out_tracker.add_measurements(*[q.p for q in val.targets])
        out_circuit += edited_canvas.to_stim_circuit(q2i=q2i)
        if not dont_add_detectors:
            for e in self.sorted_elements():
                out_tracker.append_detector(e.measurement_qubit,
                                            Prev(e.measurement_qubit),
                                            out_circuit=out_circuit,
                                            coords=[e.measurement_qubit.real, e.measurement_qubit.imag, 0])
        out_circuit.append("SHIFT_COORDS", [], [0, 0, 1])
        return out_circuit

    def bounding_box(self) -> Tuple[complex, complex]:
        min_r = min((e.real for e in self.used_coords_set()), default=0)
        min_i = min((e.imag for e in self.used_coords_set()), default=0)
        max_r = max((e.real for e in self.used_coords_set()), default=0)
        max_i = max((e.imag for e in self.used_coords_set()), default=0)
        min_r -= 1
        max_r += 1
        min_i -= 1
        max_i += 1
        min_r = min(0, min_r)
        min_i = min(0, min_i)
        return min_r + min_i * 1j, max_r + max_i * 1j

    def svg(*plans: 'StabilizerPlan',
            canvas_height: int = 500,
            show_order: bool = True) -> str:
        """Returns a picture of the stabilizers measured by this plan.

        In the picture, black and red polygons correspond to X and Z stabilizers.
        """
        boxes = [plan.bounding_box() for plan in plans]
        box_width = max(((b - a).real for a, b in boxes), default=0)
        box_width *= 1.1
        height = max(((b - a).imag for a, b in boxes), default=0)
        width = box_width * len(plans)
        scale_factor = canvas_height / max(height, 1)
        canvas_width = int(math.ceil(canvas_height * (width / height)))

        def transform_pt(plan_i: int, pt: complex) -> complex:
            min_ri = boxes[plan_i][0]
            pt -= min_ri
            pt += box_width * plan_i
            pt *= scale_factor
            return pt

        def transform_dif(dif: complex) -> complex:
            return dif * scale_factor

        def pt(plan_i: int, q: complex) -> str:
            return f"{transform_pt(plan_i, q).real},{transform_pt(plan_i, q).imag}"

        def dt(q: complex) -> str:
            return f"{transform_dif(q).real},{transform_dif(q).imag}"

        lines = [f"""<svg viewBox="0 0 {canvas_width} {canvas_height}" xmlns="http://www.w3.org/2000/svg">"""]

        # Draw each plan element as a polygon.
        clip_path_id = 0
        BASE_COLORS = {"X": '#FFB0B0', "Z": '#B0B0FF', "Y": '#B0FFB0', None: "gray", '_': "black"}
        STRONG_BASE_COLORS = {"X": 'red', "Z": 'blue', "Y": 'green', None: "gray", '_': "black"}
        OBS_COLORS = ['#8000FF', '#FF8000']
        post_lines = []
        for plan_i, plan in enumerate(plans):
            for e in plan.elements:
                c = e.measurement_qubit
                dq = sorted(e.data_coords_set(), key=lambda p: math.atan2(p.imag - c.imag, p.real - c.real))
                common_basis = e.common_basis()
                fill_color = BASE_COLORS[common_basis]
                strong_fill_color = STRONG_BASE_COLORS[common_basis]

                # Reduce degenerate triangle to a semi circle.
                if len(dq) == 3:
                    for k in range(3):
                        if abs(dq[k-1] - (dq[k-2] + dq[k]) / 2) < 1e-4:
                            dq = [dq[k-2], dq[k]]
                            dq = sorted(dq, key=lambda p: math.atan2(p.imag - c.imag, p.real - c.real))
                            break


                if len(dq) == 1:
                    a, = dq
                    b = c
                    lines.append(f'<path '
                                 f'd="M{pt(plan_i, a)} '
                                 f'{pt(plan_i, b)}" '
                                 f'stroke-width="{abs(transform_dif(0.2))}" '
                                 f'stroke="{strong_fill_color}" '
                                 f'fill="none" />')
                elif len(dq) == 2:
                    a, b = dq
                    da = a - c
                    db = b - c
                    dab = math.atan2(da.imag, da.real) - math.atan2(db.imag, db.real)
                    dab %= math.pi * 2
                    if dab < math.pi:
                        a, b = b, a

                    c = (a + b) / 2
                    if abs(c - e.measurement_qubit) < 1e-4:
                        lines.append(f'<path '
                                     f'd="M{pt(plan_i, a)} '
                                     f'{pt(plan_i, b)}" '
                                     f'stroke-width="{abs(transform_dif(0.2))}" '
                                     f'stroke="{strong_fill_color}" '
                                     f'fill="none" />')
                    else:
                        lines.append(f'<path '
                                     f'd="M{pt(plan_i, a)} '
                                     f'a1,1 '
                                     f'0 0,0 '
                                     f'{dt(b - a)}" '
                                     f'fill="{fill_color}" '
                                     f'stroke-width="{abs(transform_dif(0.05))}" '
                                     f'stroke="black" />')
                else:
                    x = f'<path d="M{pt(plan_i, dq[-1])}'
                    for q in dq:
                        x += ' ' + pt(plan_i, q)
                    x += '"'
                    lines.append(f'{x} fill="{fill_color}" stroke="none" />')
                    post_lines.append(f'{x} stroke="black" stroke-width="{abs(transform_dif(0.05))}" fill="none" />')
                    if common_basis is None:
                        clip_path_id += 1
                        lines.append(f'<clipPath id="clipPath{clip_path_id}">')
                        lines.append(f'    {x} />')
                        lines.append(f'</clipPath>')
                        for k, q in enumerate(dq):
                            v = transform_pt(plan_i, q)
                            lines.append(f'<circle '
                                         f'clip-path="url(#clipPath{clip_path_id})" '
                                         f'cx="{v.real}" '
                                         f'cy="{v.imag}" '
                                         f'r="{abs(transform_dif(0.3))}" '
                                         f'fill="{BASE_COLORS[e.bases[k]]}" '
                                         f'stroke="none" />')
        lines += post_lines

        # Draw each element's measurement order as a zig zag arrow.
        if show_order:
            for plan_i, plan in enumerate(plans):
                for e in plan.elements:
                    c = e.measurement_qubit
                    if len(e.data_coords_set()) == 3:
                        c = 0
                        for q in e.data_coords_set():
                            c += q
                        c /= len(e.data_coords_set())
                    used = False

                    x = f'<path d="M'
                    arrow_color = "white"
                    delay = 0
                    prev = None
                    for q in e.data_qubit_order:
                        if q is not None:
                            v = q * 0.6 + c * 0.4
                            x += pt(plan_i, v) + ' '
                            v = transform_pt(plan_i, v)
                            if not used:
                                lines.append(f'<circle cx="{v.real}" cy="{v.imag}" r="2" fill="{arrow_color}" />')
                                used = True
                            for d in range(delay):
                                if prev is None:
                                    prev = v
                                v2 = (prev + v) / 2
                                lines.append(f'<circle cx="{v2.real}" cy="{v2.imag}" r="{d*2+4}" stroke="yellow" fill="none" />')
                            delay = 0
                            prev = v
                        else:
                            delay += 1
                    x = x.strip()
                    x += f'" fill="none" stroke="{arrow_color}" />'
                    lines.append(x)

        for plan_i, p in enumerate(plans):
            all_coords = {q for e in p.elements for q in e.data_coords_set()}
            for q in all_coords:
                xy = transform_pt(plan_i, q)
                lines.append(f'<circle '
                             f'cx="{xy.real}" '
                             f'cy="{xy.imag}" '
                             f'r="{abs(transform_dif(0.1))}" '
                             f'stroke-width="{abs(transform_dif(0.05))}" '
                             f'stroke="black" '
                             f'fill="black" />')
            all_coords = {e.measurement_qubit for e in p.elements if not e.measurement_qubit_is_artificial}
            for q in all_coords:
                xy = transform_pt(plan_i, q)
                lines.append(f'<circle '
                             f'cx="{xy.real}" '
                             f'cy="{xy.imag}" '
                             f'r="{abs(transform_dif(0.1))}" '
                             f'stroke="black" '
                             f'stroke-width="{abs(transform_dif(0.05))}" '
                             f'fill="white" />')

        for plan_i, p in enumerate(plans):
            for obs_i, obs in enumerate(p.observables):
                path_text = '<path d="M'
                for q, b in zip(obs.data_qubit_order, obs.bases):
                    path_text += pt(plan_i, q + (1 + 1j)*0.1*obs_i) + ' '
                path_text += f'" stroke-width="{abs(transform_dif(0.3))}" stroke="{OBS_COLORS[obs_i]}" opacity="0.9" fill="none" />'
                lines.append(path_text)
        for plan_i, p in enumerate(plans):
            for obs_i, obs in enumerate(p.observables):
                for q, b in zip(obs.data_qubit_order[1:-1], obs.bases[1:-1]):
                    c = transform_pt(plan_i, q + (1 + 1j)*0.1*obs_i)
                    r = abs(transform_dif(0.2 + 0j))
                    lines.append(tag_str(
                        "circle",
                        cx=c.real,
                        cy=c.imag,
                        r=r,
                        fill=STRONG_BASE_COLORS[b],
                        stroke="black"))

        # Draw coordinates.
        all_used_coords = {q for p in plans for e in p.elements for q in e.used_coords_set()}
        xs = {c.real for c in all_used_coords}
        ys = {c.imag for c in all_used_coords}
        for plan_i, p in enumerate(plans):
            for x in xs:
                if x != int(x):
                    continue
                c = transform_pt(plan_i, x + boxes[plan_i][0].imag*1j)
                lines.append(tag_str(
                    "text",
                     x=c.real,
                     y=c.imag,
                     fill="black",
                     content=str(int(x)) if x == int(x) else str(x),
                     text_anchor="middle",
                     dominant_baseline="auto",
                     font_size=12))
            for y in ys:
                if y != int(y):
                    continue
                c = transform_pt(plan_i, y*1j + boxes[plan_i][0].real)
                lines.append(tag_str(
                    "text",
                     x=c.real,
                     y=c.imag,
                     fill="black",
                     content=(str(int(y)) if y == int(y) else str(y)),
                     text_anchor="start",
                     alignment_baseline="middle",
                     font_size=12))

        lines.append("</svg>")
        return "\n".join(lines)


==> anc/code/src/hcb/tools/gen/viewer.py <==
import base64
import collections
import dataclasses
import random
import sys
from typing import Tuple, Dict, List, Set, Optional, Union

import stim


PITCH = 48 * 2
DIAM = 32
RAD = DIAM / 2
NOISY_GATES = {"X_ERROR", "Y_ERROR", "Z_ERROR", "E", "ELSE_CORRELATED_ERROR", "DEPOLARIZE1", "DEPOLARIZE2"}


def rand_color() -> str:
    color = '#'
    for _ in range(6):
        color += "0123456789abcdef"[random.randint(0, 15)]
    return color


MEASUREMENT_NAMES = {"M", "MX", "MY", "MR", "MRX", "MRY"}


@dataclasses.dataclass
class GateStyle:
    label: str
    fill_color: str
    text_color: str


def _init_gate_box_labels() -> Dict[str, GateStyle]:
    result = {}
    result['I'] = GateStyle(label='I', fill_color='white', text_color='gray')
    for name in ["X", "Y", "Z"]:
        result[name] = GateStyle(label=name, fill_color='white', text_color='black')
    for name in ["R", "M", "RX", "RY", "MX", "MY", "MR", "MRX", "MRY"]:
        result[name] = GateStyle(label=name, fill_color='black', text_color='white')
    for name in ["H", "H_YZ", "H_XY", "S", "SQRT_X", "SQRT_Y", "S_DAG", "SQRT_X_DAG", "SQRT_Y_DAG"]:
        name = name.replace("SQRT_", "√")
        name = name.replace("_DAG", "⁻¹")
        a, b = name.split("_") if "_" in name else (name, "")
        result[name] = GateStyle(label=a + b.lower(), fill_color='yellow', text_color='black')
    for name in ["C_XYZ", "C_ZYX"]:
        result[name] = GateStyle(label=name[0] + name[2:].lower(), fill_color='teal', text_color='black')
    return result

GATE_BOX_LABELS = _init_gate_box_labels()
TWO_QUBIT_GATE_STYLES = {
    "CX": ("Z", "X"),
    "CY": ("Z", "Y"),
    "CZ": ("Z", "Z"),
    "XCX": ("X", "X"),
    "XCY": ("X", "Y"),
    "XCZ": ("X", "Z"),
    "YCX": ("Y", "X"),
    "YCY": ("Y", "Y"),
    "YCZ": ("Y", "Z"),
    "SWAP": ("SWAP", "SWAP"),
}


def tag_str(tag, *, content: Union[bool, str] = False, **kwargs) -> str:
    parts = [f"<{tag}"]
    for k, v in kwargs.items():
        parts.append(f"{k.replace('_', '-')}={str(v)!r}")
    instr = " ".join(parts)
    if not content:
        instr += " />"
    elif isinstance(content, str):
        instr += f">{content}</{tag}>"
    elif content is True:
        instr += ">"
    else:
        raise NotImplementedError(repr(content))

    return instr

class _SvgLayer:
    def __init__(self):
        self.svg_instructions: List[str] = []
        self.q2i_dict: Dict[int, Tuple[float, float]] = {}
        self.used_indices: Set[int] = set()
        self.used_positions: Set[Tuple[float, float]] = set()
        self.measurement_positions: Dict[int, Tuple[float, float]] = {}

    def add(self, tag, *, content: Union[bool, str] = False, **kwargs) -> None:
        self.svg_instructions.append("    " + tag_str(tag, content=content, **kwargs))

    def bounds(self) -> Tuple[float, float, float, float]:
        min_y = min(e for _, e in self.used_positions)
        max_y = max(e for _, e in self.used_positions)
        min_x = min(e for e, _ in self.used_positions)
        max_x = max(e for e, _ in self.used_positions)
        min_x -= PITCH
        min_y -= PITCH
        max_x += PITCH
        max_y += PITCH
        return min_x, min_y, max_x, max_y

    def add_idles(self, all_used_positions: Set[Tuple[int, int]]):
        for x, y in all_used_positions - self.used_positions:
            self.add("circle", cx=x, cy=y, r=5, fill="gray", stroke="black")
        self.used_positions |= all_used_positions
        min_x, min_y, max_x, max_y = self.bounds()
        xs = {e for e, _ in self.used_positions}
        ys = {e for _, e in self.used_positions}
        for x in xs:
            x2 = x
            x2 /= PITCH
            if x2 == int(x2):
                x2 = int(x2)
            self.add("text",
                     x=x,
                     y=max_y - 5,
                     fill="black",
                     content=str(x2),
                     text_anchor="middle",
                     dominant_baseline="auto",
                     font_size=24)
        for y in ys:
            y2 = y
            y2 /= PITCH
            if y2 == int(y2):
                y2 = int(y2)
            self.add("text",
                     x=min_x + 5,
                     y=y,
                     fill="black",
                     content=str(y2),
                     text_anchor="left",
                     alignment_baseline="middle",
                     font_size=24)

    def svg(self,
            *,
            id: Optional[str] = None,
            as_img_with_data_uri: bool = False,
            width: int,
            height: int) -> str:
        min_x, min_y, max_x, max_y = self.bounds()
        kwargs = {} if id is None or as_img_with_data_uri else {'id': id}
        svg = "\n".join([
            tag_str("svg",
                    xmlns="http://www.w3.org/2000/svg",
                    viewBox=f"{min_x} {min_y} {max_x - min_x} {max_y - min_y}",
                    width=width,
                    height=height,
                    content=True,
                    **kwargs),
            *self.svg_instructions,
            "</svg>",
        ])
        if as_img_with_data_uri:
            kwargs = {} if id is None else {'id': id}
            svg = tag_str("img",
                          width=width,
                          height=height,
                          **kwargs,
                          src="data:image/svg+xml;base64," + base64.standard_b64encode(svg.encode('ascii')).decode('ascii'))
            svg = svg.replace("/>", ">")
        return svg


class _SvgState:
    def __init__(self):
        self.layers: List[_SvgLayer] = [_SvgLayer()]
        self.coord_shift: List[int] = [0, 0]
        self.measurement_layer_indices: List[int] = []
        self.detector_index = 0
        self.measurement_marks = collections.Counter()
        self.highlighted_detectors = set()

    def tick(self) -> None:
        self.layers.append(_SvgLayer())
        self.layers[-1].q2i_dict = dict(self.layers[-2].q2i_dict)

    def q2i(self, i: int) -> Tuple[float, float]:
        x, y = self.layers[-1].q2i_dict.setdefault(i, (i, 0))
        pt = x * PITCH, y * PITCH
        self.layers[-1].used_indices.add(i)
        self.layers[-1].used_positions.add(pt)
        return pt

    def add(self, tag, *, content="", **kwargs) -> None:
        self.layers[-1].add(tag, content=content, **kwargs)

    def add_box(self, x: float, y: float, text: str, *, fill="white", text_color="black"):
        self.add("rect", x=x - RAD, y=y - RAD, width=DIAM, height=DIAM, fill=fill, stroke="black")
        self.add("text",
                 x=x,
                 y=y,
                 fill=text_color,
                 content=text,
                 font_size=32 if len(text) == 1 else 24 if len(text) == 2 else 18,
                 text_anchor="middle",
                 alignment_baseline="central")

    def add_measurement(self, target: stim.GateTarget) -> None:
        assert target.is_qubit_target or target.is_x_target or target.is_y_target or target.is_z_target
        m_index = len(self.measurement_layer_indices)
        self.measurement_layer_indices.append(len(self.layers) - 1)
        self.layers[-1].measurement_positions[m_index] = self.q2i(target.value)

    def mark_measurements(self, targets: List[stim.GateTarget], obs_index: Optional[int] = None) -> None:
        if obs_index is None:
            name = f"D{self.detector_index}"
            color = "black"
            if self.detector_index in self.highlighted_detectors:
                color = "red"
            self.detector_index += 1
        else:
            color = "blue"
            name = f"L{obs_index}"
        for t in targets:
            m_index = len(self.measurement_layer_indices) + t.value
            if m_index < 0:
                print("Attempted to mark a measurement before the beginning of time.\n"
                      "Skipping this mark.", file=sys.stderr)
                continue
            assert m_index >= 0, m_index
            assert t.is_measurement_record_target
            layer = self.layers[self.measurement_layer_indices[m_index]]
            x, y = layer.measurement_positions[m_index]
            if color == "red":
                layer.add("rect", x=x - RAD, y=y - RAD, width=DIAM, height=DIAM, fill="red", stroke="black")
            x += RAD + 1
            y -= RAD
            y += self.measurement_marks[m_index] * 15
            self.measurement_marks[m_index] += 1
            layer.add("text",
                      x=x,
                      y=y,
                      fill=color,
                      content=name,
                      text_anchor="left",
                      alignment_baseline="hanging",
                      font_size=16)


def _draw_endpoint(x: float, y: float, style: str, *, out: _SvgState) -> None:
    add = out.add
    if style == "X":
        add("circle", cx=x, cy=y, r=RAD, stroke="black", fill="white")
        add("line", x1=x - RAD, x2=x + RAD, y1=y, y2=y, stroke="black")
        add("line", x1=x, x2=x, y1=y - RAD, y2=y + RAD, stroke="black")
    elif style == "Y":
        s = 0.5**0.5
        add("circle", cx=x, cy=y, r=RAD, stroke="black", fill="white")
        add("line", x1=x, x2=x, y1=y, y2=y + RAD, stroke="black")
        add("line", x1=x, x2=x - RAD * s, y1=y, y2=y - RAD * s, stroke="black")
        add("line", x1=x, x2=x + RAD * s, y1=y, y2=y - RAD * s, stroke="black")
    elif style == "Z":
        add("circle", cx=x, cy=y, r=RAD, fill="black")
    elif style == "SWAP":
        r = RAD / 3
        add("line", x1=x - r, x2=x + r, y1=y - r, y2=y + r, stroke="black")
        add("line", x1=x - r, x2=x + r, y1=y + r, y2=y - r, stroke="black")
    else:
        raise NotImplementedError(style)


def _draw_2q(instruction: stim.CircuitInstruction, *, out: _SvgState) -> None:
    style1, style2 = TWO_QUBIT_GATE_STYLES[instruction.name]
    targets = instruction.targets_copy()
    add = out.add
    q2i = out.q2i

    assert len(targets) % 2 == 0
    for k in range(0, len(targets), 2):
        t1 = targets[k]
        t2 = targets[k + 1]
        assert t1.is_qubit_target
        assert t2.is_qubit_target
        x1, y1 = q2i(t1.value)
        x2, y2 = q2i(t2.value)
        add("line", x1=x1, x2=x2, y1=y1, y2=y2, stroke="black")
        _draw_endpoint(x1, y1, style1, out=out)
        _draw_endpoint(x2, y2, style2, out=out)


def _draw_mpp(instruction: stim.CircuitInstruction, *, out: _SvgState) -> None:
    targets = instruction.targets_copy()
    add = out.add
    add_box = out.add_box
    q2i = out.q2i

    chunks = []
    start = 0
    end = 1
    while start < len(targets):
        while end < len(targets) and targets[end].is_combiner:
            end += 2
        chunks.append(targets[start:end:2])
        start = end
        end = start + 1
    for chunk in chunks:
        out.add_measurement(chunk[0])
        tx, ty = 0, 0
        for t in chunk:
            x, y = q2i(t.value)
            tx += x
            ty += y
        tx /= len(chunk)
        ty /= len(chunk)
        color = rand_color()
        no_text = False
        if all(t.is_x_target for t in chunk):
            color = 'red'
            no_text = True
        if all(t.is_y_target for t in chunk):
            color = 'green'
            no_text = True
        if all(t.is_z_target for t in chunk):
            color = 'blue'
            no_text = True
        for t in chunk:
            x, y = q2i(t.value)
            add("line", x1=x, x2=tx, y1=y, y2=ty, stroke=color, stroke_width=8)
        for k, c in enumerate(chunk):
            if c.is_x_target:
                text = "PX"
            elif c.is_y_target:
                text = "PY"
            elif c.is_z_target:
                text = "PZ"
            else:
                raise NotImplementedError(repr(c))
            x, y = q2i(c.value)
            add_box(x * 0.9 + tx * 0.1, y * 0.9 + ty * 0.1, text * (1 - int(no_text)), fill=color)


def _draw_1q(instruction: stim.CircuitInstruction, *, out: _SvgState):
    targets = instruction.targets_copy()
    if instruction.name in MEASUREMENT_NAMES:
        for t in targets:
            out.add_measurement(t)
    for t in targets:
        assert t.is_qubit_target
        x, y = out.q2i(t.value)
        style = GATE_BOX_LABELS[instruction.name]
        out.add_box(x, y, style.label, fill=style.fill_color, text_color=style.text_color)


def _stim_circuit_to_svg_helper(circuit: stim.Circuit, state: _SvgState) -> None:
    for instruction in circuit:
        if isinstance(instruction, stim.CircuitRepeatBlock):
            body = instruction.body_copy()
            for _ in range(instruction.repeat_count):
                _stim_circuit_to_svg_helper(body, state)
        elif isinstance(instruction, stim.CircuitInstruction):
            targets: List[stim.GateTarget] = instruction.targets_copy()
            if instruction.name == "QUBIT_COORDS":
                pos = instruction.gate_args_copy()
                for t in instruction.targets_copy():
                    assert t.is_qubit_target
                    if len(pos) == 1:
                        pos = (pos[0], 0)
                    state.layers[-1].q2i_dict[t.value] = (pos[0] + state.coord_shift[0], pos[1] + state.coord_shift[1])
            elif instruction.name == "SHIFT_COORDS":
                pos = instruction.gate_args_copy()
                if len(pos) >= 1:
                    state.coord_shift[0] += pos[0]
                if len(pos) >= 2:
                    state.coord_shift[1] += pos[1]
            elif instruction.name in GATE_BOX_LABELS:
                _draw_1q(instruction, out=state)
            elif instruction.name in TWO_QUBIT_GATE_STYLES:
                _draw_2q(instruction, out=state)
            elif instruction.name == "TICK":
                state.tick()
            elif instruction.name == "MPP":
                _draw_mpp(instruction, out=state)
            elif instruction.name == 'DETECTOR':
                state.mark_measurements(targets, obs_index=None)
            elif instruction.name == 'OBSERVABLE_INCLUDE':
                state.mark_measurements(targets, obs_index=int(instruction.gate_args_copy()[0]))
            elif instruction.name in NOISY_GATES:
                pass
            else:
                raise NotImplementedError(repr(instruction))
        else:
            raise NotImplementedError(repr(instruction))


def stim_circuit_html_viewer(circuit: stim.Circuit,
                             *,
                             width: int,
                             height: int) -> str:
    state = _SvgState()
    try:
        d: stim.DetectorErrorModel = circuit.detector_error_model(decompose_errors=True)
        g = d.shortest_graphlike_error()
        for instruction in g:
            for target in instruction.targets_copy():
                if target.is_relative_detector_id():
                    state.highlighted_detectors.add(target.val)
    except:
        try:
            d: stim.DetectorErrorModel = circuit.detector_error_model(decompose_errors=False)
            g = d.shortest_graphlike_error(ignore_ungraphlike_errors=True)
            for instruction in g:
                for target in instruction.targets_copy():
                    if target.is_relative_detector_id():
                        state.highlighted_detectors.add(target.val)
        except:
            pass

    _stim_circuit_to_svg_helper(circuit, state)
    all_pos = {pt for layer in state.layers for pt in layer.used_positions}
    while state.layers and not state.layers[-1].svg_instructions:
        state.layers.pop()
    for layer in state.layers:
        layer.add_idles(all_pos)

    result = ["""
<div id="step">Loading...</div>
<button id="btnPrev">Previous Layer (hotkey: a)</button>
<button id="btnNext">Next Layer (hotkey: d)</button>
<div></div>
"""]
    for k, layer in enumerate(state.layers):
        result.append(layer.svg(id=f"layer{k}", as_img_with_data_uri=True, width=width, height=height) + '\n\n')
    result.append("""
<script>
    let layer_index = -1;
    let layers = [];
    while (true) {
        let svg = document.getElementById('layer' + layers.length);
        if (svg === null) {
            break;
        }
        layers.push(svg);
    }
    
    function handleLayerIndexChange() {
        if (layer_index < -1) {
            layer_index = -1;
        }
        if (layer_index >= layers.length) {
            layer_index = layers.length - 1;
        }
        let shown = [];
        let hidden = [];

        let layerName = layer_index >= 0 ? layer_index + 1 : "all";
        document.getElementById('step').innerHTML = "Layer: " + layerName + "/" + layers.length;
        for (let k = 0; k < layers.length; k++) {
            let svg = layers[k];
            if (layer_index === k || layer_index === -1) {
                shown.push(svg);
                svg.style.border = "1px solid black";
                svg.style.opacity = 1;
            } else if (layer_index + 1 === k) {
                if (window.innerWidth >= svg.width * 2 + 50) {
                    shown.push(svg);
                    svg.style.border = "";
                    svg.style.opacity = 0.5;
                } else {
                    hidden.push(svg);
                }
            } else {
                hidden.push(svg);
            }
        }
        
        // Always show before hiding, to avoid scrollbar jumps.
        for (let svg of shown) {
            svg.style.display = "";
        }
        for (let svg of hidden) {
            svg.style.display = "none";
        }
    }
    document.getElementById("btnPrev").addEventListener("click", ev => {
        layer_index -= 1;
        handleLayerIndexChange();
    });
    document.getElementById("btnNext").addEventListener("click", ev => {
        layer_index += 1;
        handleLayerIndexChange();
    });
    document.addEventListener('keydown', ev => {
        if (ev.code == "KeyA" && !ev.getModifierState("Control")) {
            layer_index -= 1;
            ev.preventDefault();
            handleLayerIndexChange();
        } else if (ev.code == "KeyD") {
            layer_index += 1;
            ev.preventDefault();
            handleLayerIndexChange();
        }
    });

    handleLayerIndexChange();
</script>
    """)
    return "".join(result)


==> anc/detection_fractions.csv <==
data_width,data_height,rounds,noise,circuit_style,preserved_observable,code_distance,num_qubits,num_shots,num_correct,total_processing_seconds,decoder,version
4,9,12,0.0001,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,230120,0.035426635993644595,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1808610,0.10946362500544637,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5382518,0.24504524003714323,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,13114975,0.44134153897175565,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,26023206,0.6650596820400096,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,229793,0.0343834439991042,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1805618,0.10721861699130386,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5374143,0.2140188820194453,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,13093092,0.3970349280280061,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,25980269,0.6382540430058725,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,229543,0.046047059004195035,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1803271,0.11791728303069249,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5365448,0.2479928369866684,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,13072142,0.44920367799932137,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,25935696,0.754176115966402,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,228962,0.0381195800146088,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1798091,0.11942351702600718,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5347773,0.2671956460108049,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,13029876,0.45204431703314185,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,25850433,0.7470239870017394,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,228473,0.050559438997879624,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1792361,0.12056607200065628,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5331251,0.2690033410326578,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,12986363,0.5005459920503199,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,25764900,0.6663919109851122,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,227543,0.05324027803726494,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1784398,0.13532590301474556,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5305890,0.31067822402110323,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,12922752,0.5219765739748254,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,25638057,0.7751416499959305,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,226114,0.04196180799044669,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1770614,0.14905562199419364,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5264883,0.22835180797846988,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,12818390,0.41445670096436515,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,25424940,0.7014882839866914,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,224545,0.036801384994760156,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1757878,0.15891268098494038,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5222512,0.3416954980348237,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,12716062,0.43706296297023073,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,25220013,0.9618504099780694,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,221929,0.03968566399998963,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1733371,0.11726186802843586,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,5144919,0.2660887170350179,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,12520098,0.43975808698451146,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,24821286,0.7424394559930079,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,216909,0.03997010097373277,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1683763,0.10834331798832864,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,4995856,0.22467426396906376,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,12142281,0.41646261396817863,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,24064306,0.8247207900276408,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,211571,0.05593632801901549,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1640184,0.14735112199559808,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,4854967,0.31654179404722527,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,11792722,0.6256235490436666,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,23363590,1.0135771870263852,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,205013,0.05055487196659669,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1578549,0.16220042400527745,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,4663388,0.29760862700641155,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,11314724,0.5408993749879301,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,22410565,0.7629349959897809,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,195049,0.03969539800891653,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1489170,0.12061972595984116,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,4389627,0.25355678296182305,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,10632255,0.6011156449676491,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,21017992,0.8813458269578405,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,186641,0.039062325027771294,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1412266,0.11969396698987111,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,4156618,0.24846868898021057,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,10056345,0.5079477950348519,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,19875466,0.8357072100043297,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_EM3_v1,-,4,100,230400,172410,0.04239537101238966,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_EM3_v1,-,8,380,1811456,1294545,0.12269851000746712,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v1,-,12,748,5391360,3793599,0.26573469198774546,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_EM3_v1,-,16,1358,13136896,9170404,0.502256230043713,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_EM3_v1,-,20,2148,26067968,18104531,0.8012831050436944,detection_fraction,2
4,9,12,0.0001,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,230204,0.18733365298248827,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1809818,0.7853456500452012,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5386547,1.69237001799047,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,13125030,3.1129326359950937,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,26045214,4.897194196993951,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,230057,0.17740274302195758,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1808329,0.7682660599821247,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5381994,1.5740334470174275,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,13113544,3.3484403969487175,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,26021320,5.333964442019351,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,229840,0.19669789803447202,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1806549,0.8252158830291592,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5376811,1.7642007379909046,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,13101934,3.3689691280014813,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,25998426,5.423289378988557,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,229390,0.24361549702007324,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1803400,0.8760527120321058,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5367434,1.7491763139842078,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,13079489,3.2103352139820345,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,25951188,5.243786211009137,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,229056,0.18829992698738351,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1800215,0.9049721620394848,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5358229,1.853558242029976,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,13055028,3.7274740469874814,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,25904920,6.725407583988272,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,228495,0.20665408996865153,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1796063,0.8749587489874102,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5343398,1.8195870659546927,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,13020847,3.442119734012522,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,25838837,5.707610372977797,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,227458,0.18089393299305812,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1787615,0.7697342309984379,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5320328,1.596283785009291,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,12965149,3.0230538159958087,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,25724091,5.504182289994787,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,226675,0.21170681598596275,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1780144,0.9038232329767197,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5297564,1.9249487250344828,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,12905377,2.955902778019663,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,25611302,4.884631968976464,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,224925,0.20487402996513993,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1764087,0.88746107701445,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5251120,1.6935527479508892,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,12794507,3.01634442305658,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,25387166,4.8732721349806525,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,221234,0.1806839290075004,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1734793,0.7875211329665035,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5163963,1.633829029975459,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,12577225,3.097707123029977,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,24957200,5.0919253479805775,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,217811,0.25461849599378183,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1707492,1.0076518529676832,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,5077731,1.9658820630284026,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,12369238,2.9889461640268564,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,24540516,4.82774045295082,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,212815,0.22675391903612763,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1665917,0.7625400950200856,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,4953974,1.6116267599863932,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,12071988,3.2324098219978623,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,23952797,5.762709002010524,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,205003,0.18316876498283818,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1604110,0.762731411959976,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,4766403,1.6382783830049448,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,11611996,3.493814945977647,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,23041946,4.889597847010009,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,198020,0.21482568403007463,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1547622,0.8114455480244942,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,4596709,1.7286487789824605,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,11196309,3.6248568830196746,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,22211173,4.844183273962699,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_EM3_v2,-,4,100,230400,185908,0.18537810200359672,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_EM3_v2,-,8,380,1811456,1447901,0.8654122890438884,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v2,-,12,748,5391360,4300129,1.5270004229969345,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_EM3_v2,-,16,1358,13136896,10476886,3.4792036279686727,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_EM3_v2,-,20,2148,26067968,20780371,5.086877052031923,detection_fraction,2
4,9,12,0.0001,bounded_honeycomb_memory_SD6,-,4,100,230400,229612,0.062121456023305655,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_SD6,-,8,380,1811456,1803833,0.16890629701083526,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_SD6,-,12,748,5391360,5366476,0.2805888950242661,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_SD6,-,16,1358,13136896,13073605,0.5670701079652645,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_SD6,-,20,2148,26067968,25942708,0.8505717299995013,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_SD6,-,4,100,230400,228723,0.05799258901970461,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_SD6,-,8,380,1811456,1795931,0.13934161700308323,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_SD6,-,12,748,5391360,5341734,0.2761166050331667,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_SD6,-,16,1358,13136896,13014152,0.6164912519743666,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_SD6,-,20,2148,26067968,25818839,0.8467472110060044,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_SD6,-,4,100,230400,228006,0.045221594045870006,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_SD6,-,8,380,1811456,1788078,0.14292737405048683,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_SD6,-,12,748,5391360,5318878,0.28619875898584723,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_SD6,-,16,1358,13136896,12952776,0.6048073570127599,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_SD6,-,20,2148,26067968,25696858,0.818415163026657,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_SD6,-,4,100,230400,226530,0.07163992297137156,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_SD6,-,8,380,1811456,1773189,0.17035308701451868,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_SD6,-,12,748,5391360,5271800,0.2851967760361731,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_SD6,-,16,1358,13136896,12833081,0.5036030089831911,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_SD6,-,20,2148,26067968,25454425,0.8930525999749079,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_SD6,-,4,100,230400,224711,0.05547357100294903,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_SD6,-,8,380,1811456,1758734,0.14222694595810026,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_SD6,-,12,748,5391360,5224405,0.2834256769856438,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_SD6,-,16,1358,13136896,12716647,0.6569284180295654,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_SD6,-,20,2148,26067968,25220321,0.8733881329535507,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_SD6,-,4,100,230400,222694,0.06425869499798864,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_SD6,-,8,380,1811456,1737904,0.20667178195435554,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_SD6,-,12,748,5391360,5157326,0.2865284680156037,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_SD6,-,16,1358,13136896,12544257,0.520090350008104,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_SD6,-,20,2148,26067968,24874470,0.8843156339717098,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_SD6,-,4,100,230400,218861,0.04861638299189508,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_SD6,-,8,380,1811456,1702847,0.1558363209478557,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_SD6,-,12,748,5391360,5050419,0.3748787440126762,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_SD6,-,16,1358,13136896,12276643,0.6583009799942374,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_SD6,-,20,2148,26067968,24323756,0.9381587730022147,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_SD6,-,4,100,230400,215694,0.05323554202914238,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_SD6,-,8,380,1811456,1668805,0.14127497497247532,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_SD6,-,12,748,5391360,4945722,0.29842317500151694,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_SD6,-,16,1358,13136896,12018370,0.5306856060051359,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_SD6,-,20,2148,26067968,23804369,0.8388358390075155,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_SD6,-,4,100,230400,208742,0.04609775001881644,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_SD6,-,8,380,1811456,1608785,0.1468905300134793,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_SD6,-,12,748,5391360,4758595,0.2912398399785161,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_SD6,-,16,1358,13136896,11539351,0.5421362339984626,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_SD6,-,20,2148,26067968,22846594,0.8864594860351644,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_SD6,-,4,100,230400,197754,0.05031180998776108,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_SD6,-,8,380,1811456,1504566,0.18535429704934359,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_SD6,-,12,748,5391360,4430254,0.3086043680086732,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_SD6,-,16,1358,13136896,10725865,0.5757395760156214,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_SD6,-,20,2148,26067968,21208186,0.9628364680102095,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_SD6,-,4,100,230400,187809,0.0467612289940007,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_SD6,-,8,380,1811456,1416570,0.15186866599833593,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_SD6,-,12,748,5391360,4162959,0.3138235100195743,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_SD6,-,16,1358,13136896,10061479,0.6002744209836237,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_SD6,-,20,2148,26067968,19869209,0.9937884339597076,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_SD6,-,4,100,230400,176491,0.05226088600466028,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_SD6,-,8,380,1811456,1316882,0.16935491503681988,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_SD6,-,12,748,5391360,3850281,0.37944045499898493,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_SD6,-,16,1358,13136896,9288854,0.8032316349563189,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_SD6,-,20,2148,26067968,18327578,1.2690025659976527,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_SD6,-,4,100,230400,161490,0.06686537194764242,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_SD6,-,8,380,1811456,1195787,0.22483736800495535,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_SD6,-,12,748,5391360,3489208,0.5450308619765565,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_SD6,-,16,1358,13136896,8408928,0.9821701900218613,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_SD6,-,20,2148,26067968,16568321,1.2610166240483522,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_SD6,-,4,100,230400,151367,0.06403809000039473,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_SD6,-,8,380,1811456,1117481,0.20548213401343673,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_SD6,-,12,748,5391360,3259260,0.5058128269738518,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_SD6,-,16,1358,13136896,7851405,1.0050507900305092,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_SD6,-,20,2148,26067968,15463717,1.5304035219596699,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_SD6,-,4,100,230400,138248,0.05677209701389074,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_SD6,-,8,380,1811456,1027295,0.1894025260116905,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_SD6,-,12,748,5391360,3000204,0.4456939939991571,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_SD6,-,16,1358,13136896,7238141,1.0210093919886276,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_SD6,-,20,2148,26067968,14272905,1.572141090000514,detection_fraction,2
4,9,12,0.0001,bounded_honeycomb_memory_SI1000,-,4,100,230400,228658,0.05802159901941195,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1794321,0.16499612998450175,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_SI1000,-,12,748,5391360,5337416,0.33358684804989025,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,13000889,0.6696635060361587,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,25793478,0.9812573450035416,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_SI1000,-,4,100,230400,226827,0.0520688840188086,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1777669,0.16881577501771972,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_SI1000,-,12,748,5391360,5284757,0.33410203497624025,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,12867264,0.5959700150415301,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,25523972,0.9424823760055006,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_SI1000,-,4,100,230400,225142,0.05452400801004842,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1761833,0.16028337698662654,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_SI1000,-,12,748,5391360,5234289,0.32103468698915094,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,12739868,0.5790997680160217,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,25263033,0.9361201060237363,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_SI1000,-,4,100,230400,221935,0.08637924096547067,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1729568,0.1736204480403103,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_SI1000,-,12,748,5391360,5132146,0.504460799973458,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,12488435,0.6042000759625807,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,24753946,1.0868916569743305,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_SI1000,-,4,100,230400,218787,0.06308271799935028,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1699044,0.21290454705012962,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_SI1000,-,12,748,5391360,5037322,0.36968604201683775,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,12248687,0.6704927990213037,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,24269849,1.046149656001944,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_SI1000,-,4,100,230400,213999,0.065782540012151,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1656134,0.18706378299975768,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_SI1000,-,12,748,5391360,4903323,0.3453667589928955,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,11907971,0.6910317100118846,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,23584833,1.121824875997845,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_SI1000,-,4,100,230400,207277,0.0597547460347414,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1591124,0.16351050097728148,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_SI1000,-,12,748,5391360,4696577,0.32987978303572163,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,11391301,0.6026339799864218,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,22543529,1.0332966219866648,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_SI1000,-,4,100,230400,200349,0.06256619998021051,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1532464,0.1663978309952654,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_SI1000,-,12,748,5391360,4510145,0.34067113703349605,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,10929431,0.6636227950220928,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,21613748,1.0045565890031867,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_SI1000,-,4,100,230400,189041,0.057760905008763075,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1430979,0.18187222897540778,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_SI1000,-,12,748,5391360,4199050,0.5544516050140373,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,10148549,0.7195901960367337,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,20051357,1.1396160480217077,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_SI1000,-,4,100,230400,171886,0.05867756198858842,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1280262,0.17831552599091083,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_SI1000,-,12,748,5391360,3741714,0.4384982010233216,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,9018029,0.8135061810025945,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,17776207,1.296420209982898,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_SI1000,-,4,100,230400,160011,0.054603914031758904,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1179662,0.18411611096234992,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_SI1000,-,12,748,5391360,3436690,0.37825101002817973,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,8277521,0.7242617860320024,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,16305443,1.2464013310382143,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_SI1000,-,4,100,230400,147366,0.10145849199034274,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1083888,0.3294970670249313,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_SI1000,-,12,748,5391360,3158720,0.5098928589723073,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,7603034,0.9286897020065226,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,14977282,1.5830241230432875,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_SI1000,-,4,100,230400,134811,0.05708978796610609,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_SI1000,-,8,380,1811456,1000831,0.2042574990191497,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_SI1000,-,12,748,5391360,2925435,0.4390950580127537,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,7059077,0.8727975679794326,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,13927765,1.7777852949802764,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_SI1000,-,4,100,230400,127763,0.061184501042589545,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_SI1000,-,8,380,1811456,961613,0.22387764300219715,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_SI1000,-,12,748,5391360,2821376,0.4836433879681863,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,6827746,1.011441235023085,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,13484284,1.7642553499899805,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_SI1000,-,4,100,230400,121430,0.060437648033257574,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_SI1000,-,8,380,1811456,928566,0.2470641640247777,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_SI1000,-,12,748,5391360,2741872,0.5595749850035645,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_SI1000,-,16,1358,13136896,6658647,1.7735043339780532,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_SI1000,-,20,2148,26067968,13178453,2.2723116310080513,detection_fraction,2
4,9,12,0.0001,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,230108,0.03360692295245826,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1808899,0.11273578100372106,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5382889,0.22989780898205936,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,13115235,0.4422615950461477,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,26023705,0.6502659699763171,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,229750,0.03478739398997277,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1806078,0.10662952496204525,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5373761,0.26255590899381787,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,13093699,0.3931420180015266,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,25980540,0.6796497360337526,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,229434,0.045679557020775974,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1803282,0.11884022201411426,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5365089,0.26830280997091904,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,13072001,0.4999330110149458,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,25936716,0.6881726929568686,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,228889,0.031078160973265767,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1797693,0.1303204969735816,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5348364,0.28159955801675096,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,13028795,0.46602895500836894,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,25850444,0.8085877749836072,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,228367,0.0395317540387623,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1792481,0.1390582289895974,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5331666,0.30354914302006364,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,12987219,0.5159268249990419,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,25764103,0.6647703129565343,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,227524,0.04555688501568511,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1783927,0.13083854294382036,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5306295,0.3089054219890386,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,12922870,0.4836667329655029,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,25636226,0.797808816016186,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,226078,0.03780820302199572,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1770547,0.10777174099348485,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5264124,0.2319216759642586,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,12821178,0.4140062499791384,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,25425748,0.6600427779485472,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,224559,0.04494513897225261,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1758482,0.16003672499209642,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5224159,0.27353292098268867,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,12714977,0.4442945659975521,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,25219469,0.8655443719471805,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,221912,0.03631058498285711,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1731568,0.11999495199415833,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,5145925,0.2412707139737904,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,12520326,0.5178457809961401,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,24820273,0.7801746339537203,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,216810,0.030485996045172215,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1683733,0.1104525980190374,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,4996570,0.2273256769985892,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,12142810,0.5884768569958396,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,24065566,0.7020074219908565,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,212095,0.04696079599671066,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1638973,0.13683696801308542,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,4855614,0.3417223310098052,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,11794110,0.6296555320150219,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,23356472,1.1356562040164135,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,204822,0.04612588800955564,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1578569,0.13747367699397728,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,4664518,0.2894631529925391,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,11318043,0.5403594299568795,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,22400343,0.6962062849779613,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,194676,0.037662463961169124,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1489950,0.1284088310203515,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,4387174,0.3359078629873693,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,10632067,0.6421595570282079,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,21023431,0.8209399720071815,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,186244,0.03760143800172955,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1413564,0.11770668800454587,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,4155092,0.24301492504309863,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,10054100,0.4779099130537361,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,19871938,1.0607066130032763,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_sheared_EM3_v1,-,4,100,230400,172781,0.038580171996727586,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_sheared_EM3_v1,-,8,380,1811456,1294613,0.12163091899128631,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_sheared_EM3_v1,-,12,748,5391360,3799328,0.3104503119830042,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_sheared_EM3_v1,-,16,1358,13136896,9166091,0.49686189298518,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_sheared_EM3_v1,-,20,2148,26067968,18099589,0.8480563759803772,detection_fraction,2
4,9,12,0.0001,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,230241,0.17900863202521577,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1809768,0.8191935490467586,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5386485,1.8141101169749163,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,13125267,3.079348133003805,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,26044722,4.998597511963453,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,229997,0.17357122397515923,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1808328,0.7618186569889076,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5381995,1.5859154460486025,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,13113655,3.458770727040246,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,26021288,4.916879586002324,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,229882,0.19993601000169292,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1806633,0.8395739659899846,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5376664,1.8017210449906997,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,13101558,3.0852192300371826,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,25998037,5.369517378974706,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,229466,0.23110219702357426,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1803299,0.8405611420166679,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5367295,1.8030518789892085,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,13077826,3.1479129689978436,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,25951639,6.31572364398744,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,229016,0.18378855800256133,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1800261,0.7766583240008913,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5357902,1.9716922880033962,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,13054682,3.646050127048511,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,25906184,6.432256540982053,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,228496,0.2071989569813013,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1795698,0.9078282830305398,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5343804,1.8641794900177047,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,13020422,3.9349749439861625,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,25837489,6.917728199972771,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,227484,0.18367936700815335,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1787422,0.7920932039851323,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5319357,1.577623739023693,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,12963628,3.3478261660202406,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,25724439,5.756956324039493,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,226483,0.20163390797097236,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1779911,0.9275641679996625,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5298348,1.8579695240478031,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,12906488,3.1723044730024412,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,25609162,4.868359997984953,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,224601,0.19004657299956307,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1764886,0.797799185034819,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5251574,1.7850262559950352,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,12795304,3.1037698250147514,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,25388414,5.022190597024746,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,221042,0.2137550960178487,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1734842,0.775972958013881,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5163046,1.7335446780198254,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,12579050,2.9915117159835063,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,24957505,5.709746504959185,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,217642,0.3591801970032975,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1706354,0.8988099189591594,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,5079054,1.6476660330081359,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,12368313,3.174109073006548,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,24543206,4.806861488963477,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,212911,0.1877865880378522,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1666453,0.8397256120224483,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,4955845,1.6729042980005033,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,12069981,3.1532031139940955,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,23955072,5.684651001007296,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,205382,0.17738514300435781,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1602969,0.774379163980484,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,4769496,1.8067218129872344,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,11612144,3.358788818004541,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,23039408,5.6224451049929485,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,198169,0.19631235499400645,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1548465,0.7871788979973644,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,4597535,1.585346230014693,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,11196612,3.0279969819821417,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,22208957,5.089862790016923,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_sheared_EM3_v2,-,4,100,230400,185862,0.1824286780320108,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_sheared_EM3_v2,-,8,380,1811456,1449127,0.7432015920057893,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_sheared_EM3_v2,-,12,748,5391360,4302050,1.5306033800006844,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_sheared_EM3_v2,-,16,1358,13136896,10472135,3.054210782982409,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_sheared_EM3_v2,-,20,2148,26067968,20770765,5.273214799002744,detection_fraction,2
4,9,12,0.0001,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,229564,0.05178665602579713,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1803646,0.1638590389629826,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,5366768,0.2763034990057349,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,13074090,0.49169727601110935,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,25941920,0.8077799510210752,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,228795,0.04117037198739126,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1795939,0.1421793769695796,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,5342681,0.2760484350146726,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,13014106,0.5003911110106856,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,25818188,0.784542057022918,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,228015,0.04026866698404774,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1788641,0.2710370499989949,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,5317616,0.2701257460284978,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,12953166,0.6049233190133236,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,25694989,0.7688968299771659,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,226545,0.054786243999842554,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1773679,0.1628349650418386,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,5271036,0.27848205203190446,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,12834836,0.5399366960045882,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,25456403,0.9307332849712111,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,225037,0.04834235098678619,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1758176,0.1793818969745189,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,5225621,0.29348750796634704,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,12719067,0.579006195999682,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,25218164,0.9037745679961517,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,222493,0.062002241029404104,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1736750,0.2021656860015355,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,5156253,0.2818228310206905,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,12547825,0.6126181180006824,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,24875141,0.8886123920092359,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,219098,0.07114657002966851,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1702435,0.14730226999381557,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,5049670,0.3796152460272424,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,12273661,0.5781106729991734,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,24324757,1.0459115669946186,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,215633,0.04395443300018087,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1669990,0.1427963569876738,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,4946358,0.31306156696518883,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,12019532,0.5232499780249782,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,23808170,0.8632630230276845,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,208818,0.043122768052853644,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1608413,0.14723349001724273,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,4757820,0.2920424700132571,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,11543574,0.538576708000619,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,22847521,1.0444157110177912,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,197602,0.07055302703520283,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1504799,0.15218445303617045,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,4429503,0.3322647599852644,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,10725345,0.5660790120018646,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,21200976,0.9548364219954237,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,188163,0.04310860804980621,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1418356,0.1514512419817038,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,4165124,0.317432198964525,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,10064415,0.5849603120004758,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,19869330,1.007359874958638,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,175785,0.04894477699417621,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1315509,0.1680705269682221,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,3848922,0.3760517490445636,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,9286036,0.737563255999703,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,18325044,1.4612389740068465,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,161441,0.06030222098343074,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1197297,0.22086136898724362,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,3489792,0.5088841049582697,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,8405130,0.748007950023748,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,16563249,1.2051065060077235,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,151059,0.05897554603870958,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1118281,0.22207855398301035,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,3258531,0.5132063560304232,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,7850177,0.8496966740349308,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,15466806,1.4897359349997714,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_sheared_SD6,-,4,100,230400,138425,0.04770482302410528,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_sheared_SD6,-,8,380,1811456,1026820,0.1914973559905775,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_sheared_SD6,-,12,748,5391360,3002637,0.46144227200420573,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_sheared_SD6,-,16,1358,13136896,7235841,0.93250876897946,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_sheared_SD6,-,20,2148,26067968,14276612,1.5573361670249142,detection_fraction,2
4,9,12,0.0001,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,228583,0.05208202701760456,detection_fraction,2
8,18,24,0.0001,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1793995,0.16996248700888827,detection_fraction,2
12,24,36,0.0001,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,5337437,0.3825561809935607,detection_fraction,2
16,33,48,0.0001,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,13001051,0.5938094010343775,detection_fraction,2
20,42,60,0.0001,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,25793135,0.984745082037989,detection_fraction,2
4,9,12,0.0002,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,227103,0.04965526098385453,detection_fraction,2
8,18,24,0.0002,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1777673,0.19524395902408287,detection_fraction,2
12,24,36,0.0002,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,5284882,0.32835730898659676,detection_fraction,2
16,33,48,0.0002,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,12867328,0.6135505030397326,detection_fraction,2
20,42,60,0.0002,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,25525701,0.9372387610492297,detection_fraction,2
4,9,12,0.0003,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,225084,0.051826369017362595,detection_fraction,2
8,18,24,0.0003,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1760887,0.1615476959850639,detection_fraction,2
12,24,36,0.0003,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,5233096,0.33422030502697453,detection_fraction,2
16,33,48,0.0003,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,12738786,0.6186144360108301,detection_fraction,2
20,42,60,0.0003,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,25263104,0.9266850069980137,detection_fraction,2
4,9,12,0.0005,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,221832,0.060338746989145875,detection_fraction,2
8,18,24,0.0005,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1729477,0.2114284629933536,detection_fraction,2
12,24,36,0.0005,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,5133729,0.3420676429523155,detection_fraction,2
16,33,48,0.0005,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,12487716,0.656043294002302,detection_fraction,2
20,42,60,0.0005,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,24754409,1.0050568579463288,detection_fraction,2
4,9,12,0.0007,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,218821,0.06800929602468386,detection_fraction,2
8,18,24,0.0007,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1699156,0.20671263500116765,detection_fraction,2
12,24,36,0.0007,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,5038549,0.36533240403514355,detection_fraction,2
16,33,48,0.0007,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,12248920,0.6596726260031573,detection_fraction,2
20,42,60,0.0007,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,24271936,0.9636340359575115,detection_fraction,2
4,9,12,0.001,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,214098,0.0561779789859429,detection_fraction,2
8,18,24,0.001,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1656262,0.16905138100264594,detection_fraction,2
12,24,36,0.001,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,4903368,0.445968379965052,detection_fraction,2
16,33,48,0.001,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,11906991,0.7291652249987237,detection_fraction,2
20,42,60,0.001,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,23584707,1.1523265240248293,detection_fraction,2
4,9,12,0.0015,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,206876,0.05306398496031761,detection_fraction,2
8,18,24,0.0015,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1589628,0.16420296399155632,detection_fraction,2
12,24,36,0.0015,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,4699115,0.33264335501007736,detection_fraction,2
16,33,48,0.0015,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,11392175,0.6236109979799949,detection_fraction,2
20,42,60,0.0015,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,22539652,1.2904185480438173,detection_fraction,2
4,9,12,0.002,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,200868,0.05617724498733878,detection_fraction,2
8,18,24,0.002,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1530238,0.1664828149951063,detection_fraction,2
12,24,36,0.002,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,4512402,0.34690663299988955,detection_fraction,2
16,33,48,0.002,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,10931575,0.6396880149841309,detection_fraction,2
20,42,60,0.002,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,21609566,1.025559097994119,detection_fraction,2
4,9,12,0.003,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,189631,0.05471405800199136,detection_fraction,2
8,18,24,0.003,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1429992,0.20804995601065457,detection_fraction,2
12,24,36,0.003,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,4201035,0.4481884120032191,detection_fraction,2
16,33,48,0.003,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,10150883,0.6847387329908088,detection_fraction,2
20,42,60,0.003,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,20047107,1.2497731579933316,detection_fraction,2
4,9,12,0.005,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,172189,0.05351464299019426,detection_fraction,2
8,18,24,0.005,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1279952,0.1809453570167534,detection_fraction,2
12,24,36,0.005,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,3740918,0.38503056298941374,detection_fraction,2
16,33,48,0.005,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,9021052,0.7378713999642059,detection_fraction,2
20,42,60,0.005,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,17773747,1.1614727760315873,detection_fraction,2
4,9,12,0.007,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,159765,0.052103144000284374,detection_fraction,2
8,18,24,0.007,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1178978,0.18221083300886676,detection_fraction,2
12,24,36,0.007,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,3438344,0.38415811804588884,detection_fraction,2
16,33,48,0.007,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,8279941,0.7152927549905144,detection_fraction,2
20,42,60,0.007,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,16306727,1.1937783529865555,detection_fraction,2
4,9,12,0.01,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,147082,0.06926088104955852,detection_fraction,2
8,18,24,0.01,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1084365,0.2965944259776734,detection_fraction,2
12,24,36,0.01,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,3159016,0.5110493969987147,detection_fraction,2
16,33,48,0.01,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,7606114,0.8856929079629481,detection_fraction,2
20,42,60,0.01,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,14974131,1.6291897160117514,detection_fraction,2
4,9,12,0.015,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,134760,0.05398880899883807,detection_fraction,2
8,18,24,0.015,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,1001084,0.25334228097926825,detection_fraction,2
12,24,36,0.015,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,2927252,0.4369761539855972,detection_fraction,2
16,33,48,0.015,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,7058283,0.9212759530055337,detection_fraction,2
20,42,60,0.015,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,13921757,1.895700694003608,detection_fraction,2
4,9,12,0.02,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,128093,0.05554368899902329,detection_fraction,2
8,18,24,0.02,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,962188,0.2237221950199455,detection_fraction,2
12,24,36,0.02,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,2822234,0.5014604890020564,detection_fraction,2
16,33,48,0.02,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,6827014,1.078326588962227,detection_fraction,2
20,42,60,0.02,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,13485395,1.7709728159825318,detection_fraction,2
4,9,12,0.03,bounded_honeycomb_memory_sheared_SI1000,-,4,100,230400,121511,0.05812144000083208,detection_fraction,2
8,18,24,0.03,bounded_honeycomb_memory_sheared_SI1000,-,8,380,1811456,928550,0.2548788519925438,detection_fraction,2
12,24,36,0.03,bounded_honeycomb_memory_sheared_SI1000,-,12,748,5391360,2742557,0.6366888139746152,detection_fraction,2
16,33,48,0.03,bounded_honeycomb_memory_sheared_SI1000,-,16,1358,13136896,6655639,1.406854945991654,detection_fraction,2
20,42,60,0.03,bounded_honeycomb_memory_sheared_SI1000,-,20,2148,26067968,13185258,2.318258677958511,detection_fraction,2
4,6,12,0.0001,honeycomb_EM3,-,4,24,311296,310762,0.01953787897946313,detection_fraction,2
8,12,24,0.0001,honeycomb_EM3,-,8,96,2424832,2420183,0.07138941303128377,detection_fraction,2
12,18,36,0.0001,honeycomb_EM3,-,12,216,8110080,8094442,0.18571292696287856,detection_fraction,2
16,24,48,0.0001,honeycomb_EM3,-,16,384,19136512,19099089,0.3132637529633939,detection_fraction,2
20,30,60,0.0001,honeycomb_EM3,-,20,600,37273600,37199990,0.5417840600130148,detection_fraction,2
4,6,12,0.0002,honeycomb_EM3,-,4,24,311296,310075,0.02094912703614682,detection_fraction,2
8,12,24,0.0002,honeycomb_EM3,-,8,96,2424832,2415495,0.10067530500236899,detection_fraction,2
12,18,36,0.0002,honeycomb_EM3,-,12,216,8110080,8078675,0.1750305230380036,detection_fraction,2
16,24,48,0.0002,honeycomb_EM3,-,16,384,19136512,19061098,0.314302557031624,detection_fraction,2
20,30,60,0.0002,honeycomb_EM3,-,20,600,37273600,37126004,0.53769938996993,detection_fraction,2
4,6,12,0.0003,honeycomb_EM3,-,4,24,311296,309527,0.022344101045746356,detection_fraction,2
8,12,24,0.0003,honeycomb_EM3,-,8,96,2424832,2410844,0.09474079997744411,detection_fraction,2
12,18,36,0.0003,honeycomb_EM3,-,12,216,8110080,8062764,0.2148497100570239,detection_fraction,2
16,24,48,0.0003,honeycomb_EM3,-,16,384,19136512,19022906,0.3450753329670988,detection_fraction,2
20,30,60,0.0003,honeycomb_EM3,-,20,600,37273600,37053186,0.5136502580717206,detection_fraction,2
4,6,12,0.0005,honeycomb_EM3,-,4,24,311296,308533,0.02105914702406153,detection_fraction,2
8,12,24,0.0005,honeycomb_EM3,-,8,96,2424832,2401599,0.07757311098976061,detection_fraction,2
12,18,36,0.0005,honeycomb_EM3,-,12,216,8110080,8030977,0.17469294497277588,detection_fraction,2
16,24,48,0.0005,honeycomb_EM3,-,16,384,19136512,18948015,0.32180195895489305,detection_fraction,2
20,30,60,0.0005,honeycomb_EM3,-,20,600,37273600,36907347,0.9068092139787041,detection_fraction,2
4,6,12,0.0007,honeycomb_EM3,-,4,24,311296,307175,0.024011673987843096,detection_fraction,2
8,12,24,0.0007,honeycomb_EM3,-,8,96,2424832,2393156,0.07810293493093923,detection_fraction,2
12,18,36,0.0007,honeycomb_EM3,-,12,216,8110080,8000129,0.20477907499298453,detection_fraction,2
16,24,48,0.0007,honeycomb_EM3,-,16,384,19136512,18877509,0.34431081503862515,detection_fraction,2
20,30,60,0.0007,honeycomb_EM3,-,20,600,37273600,36766139,0.5726178669719957,detection_fraction,2
4,6,12,0.001,honeycomb_EM3,-,4,24,311296,305496,0.02114872494712472,detection_fraction,2
8,12,24,0.001,honeycomb_EM3,-,8,96,2424832,2378603,0.0769472349784337,detection_fraction,2
12,18,36,0.001,honeycomb_EM3,-,12,216,8110080,7953182,0.17434231704100966,detection_fraction,2
16,24,48,0.001,honeycomb_EM3,-,16,384,19136512,18767499,0.3509286239859648,detection_fraction,2
20,30,60,0.001,honeycomb_EM3,-,20,600,37273600,36550092,0.5268372099963017,detection_fraction,2
4,6,12,0.0015,honeycomb_EM3,-,4,24,311296,302855,0.02278412797022611,detection_fraction,2
8,12,24,0.0015,honeycomb_EM3,-,8,96,2424832,2356303,0.08723462099442258,detection_fraction,2
12,18,36,0.0015,honeycomb_EM3,-,12,216,8110080,7877728,0.2534678490483202,detection_fraction,2
16,24,48,0.0015,honeycomb_EM3,-,16,384,19136512,18588912,0.35189312003785744,detection_fraction,2
20,30,60,0.0015,honeycomb_EM3,-,20,600,37273600,36200279,0.5382391930324957,detection_fraction,2
4,6,12,0.002,honeycomb_EM3,-,4,24,311296,300383,0.02158862800570205,detection_fraction,2
8,12,24,0.002,honeycomb_EM3,-,8,96,2424832,2335710,0.07938627997646108,detection_fraction,2
12,18,36,0.002,honeycomb_EM3,-,12,216,8110080,7805121,0.1839767190394923,detection_fraction,2
16,24,48,0.002,honeycomb_EM3,-,16,384,19136512,18411881,0.36422236601356417,detection_fraction,2
20,30,60,0.002,honeycomb_EM3,-,20,600,37273600,35860114,0.7717746060225181,detection_fraction,2
4,6,12,0.003,honeycomb_EM3,-,4,24,311296,294746,0.02643818105570972,detection_fraction,2
8,12,24,0.003,honeycomb_EM3,-,8,96,2424832,2291875,0.18110912502743304,detection_fraction,2
12,18,36,0.003,honeycomb_EM3,-,12,216,8110080,7660662,0.23348724795505404,detection_fraction,2
16,24,48,0.003,honeycomb_EM3,-,16,384,19136512,18068840,0.5542232270236127,detection_fraction,2
20,30,60,0.003,honeycomb_EM3,-,20,600,37273600,35192026,0.5872619230067357,detection_fraction,2
4,6,12,0.005,honeycomb_EM3,-,4,24,311296,284470,0.026157970016356558,detection_fraction,2
8,12,24,0.005,honeycomb_EM3,-,8,96,2424832,2212089,0.09103626199066639,detection_fraction,2
12,18,36,0.005,honeycomb_EM3,-,12,216,8110080,7390673,0.19021692499518394,detection_fraction,2
16,24,48,0.005,honeycomb_EM3,-,16,384,19136512,17424495,0.3768515620031394,detection_fraction,2
20,30,60,0.005,honeycomb_EM3,-,20,600,37273600,33933296,0.6817333059734665,detection_fraction,2
4,6,12,0.007,honeycomb_EM3,-,4,24,311296,275586,0.029598688008263707,detection_fraction,2
8,12,24,0.007,honeycomb_EM3,-,8,96,2424832,2136368,0.09600094798952341,detection_fraction,2
12,18,36,0.007,honeycomb_EM3,-,12,216,8110080,7137896,0.21225005597807467,detection_fraction,2
16,24,48,0.007,honeycomb_EM3,-,16,384,19136512,16824469,0.39416778698796406,detection_fraction,2
20,30,60,0.007,honeycomb_EM3,-,20,600,37273600,32762601,0.5950190420262516,detection_fraction,2
4,6,12,0.01,honeycomb_EM3,-,4,24,311296,262432,0.024807627021800727,detection_fraction,2
8,12,24,0.01,honeycomb_EM3,-,8,96,2424832,2036144,0.08575316303176805,detection_fraction,2
12,18,36,0.01,honeycomb_EM3,-,12,216,8110080,6795098,0.19797923101577908,detection_fraction,2
16,24,48,0.01,honeycomb_EM3,-,16,384,19136512,16010539,0.3782362639904022,detection_fraction,2
20,30,60,0.01,honeycomb_EM3,-,20,600,37273600,31169427,0.6782784579554573,detection_fraction,2
4,6,12,0.015,honeycomb_EM3,-,4,24,311296,244764,0.022803378058597445,detection_fraction,2
8,12,24,0.015,honeycomb_EM3,-,8,96,2424832,1889019,0.08389591699233279,detection_fraction,2
12,18,36,0.015,honeycomb_EM3,-,12,216,8110080,6302869,0.20920852903509513,detection_fraction,2
16,24,48,0.015,honeycomb_EM3,-,16,384,19136512,14846001,0.4011207759613171,detection_fraction,2
20,30,60,0.015,honeycomb_EM3,-,20,600,37273600,28893097,0.700249035959132,detection_fraction,2
4,6,12,0.02,honeycomb_EM3,-,4,24,311296,230103,0.023279641987755895,detection_fraction,2
8,12,24,0.02,honeycomb_EM3,-,8,96,2424832,1770655,0.08654807298444211,detection_fraction,2
12,18,36,0.02,honeycomb_EM3,-,12,216,8110080,5897581,0.2176517479820177,detection_fraction,2
16,24,48,0.02,honeycomb_EM3,-,16,384,19136512,13893562,0.520820479025133,detection_fraction,2
20,30,60,0.02,honeycomb_EM3,-,20,600,37273600,27029927,0.7221982820192352,detection_fraction,2
4,6,12,0.03,honeycomb_EM3,-,4,24,311296,207495,0.02606018999358639,detection_fraction,2
8,12,24,0.03,honeycomb_EM3,-,8,96,2424832,1591667,0.09804100298788399,detection_fraction,2
12,18,36,0.03,honeycomb_EM3,-,12,216,8110080,5295859,0.23862168699270114,detection_fraction,2
16,24,48,0.03,honeycomb_EM3,-,16,384,19136512,12463231,0.48266723507549614,detection_fraction,2
20,30,60,0.03,honeycomb_EM3,-,20,600,37273600,24244697,0.8116381790605374,detection_fraction,2
4,6,12,0.0001,honeycomb_EM3_v2,-,4,24,311296,311021,0.06458735297201201,detection_fraction,2
8,12,24,0.0001,honeycomb_EM3_v2,-,8,96,2424832,2422766,0.2731499579967931,detection_fraction,2
12,18,36,0.0001,honeycomb_EM3_v2,-,12,216,8110080,8103017,0.6762242210097611,detection_fraction,2
16,24,48,0.0001,honeycomb_EM3_v2,-,16,384,19136512,19119792,1.2862587910494767,detection_fraction,2
20,30,60,0.0001,honeycomb_EM3_v2,-,20,600,37273600,37240711,2.12280092202127,detection_fraction,2
4,6,12,0.0002,honeycomb_EM3_v2,-,4,24,311296,310879,0.07197371096117422,detection_fraction,2
8,12,24,0.0002,honeycomb_EM3_v2,-,8,96,2424832,2420630,0.30133846402168274,detection_fraction,2
12,18,36,0.0002,honeycomb_EM3_v2,-,12,216,8110080,8095496,0.7178318789810874,detection_fraction,2
16,24,48,0.0002,honeycomb_EM3_v2,-,16,384,19136512,19102757,1.29867824196117,detection_fraction,2
20,30,60,0.0002,honeycomb_EM3_v2,-,20,600,37273600,37207892,2.1119975869660266,detection_fraction,2
4,6,12,0.0003,honeycomb_EM3_v2,-,4,24,311296,310472,0.0698478120029904,detection_fraction,2
8,12,24,0.0003,honeycomb_EM3_v2,-,8,96,2424832,2418598,0.3634386569610797,detection_fraction,2
12,18,36,0.0003,honeycomb_EM3_v2,-,12,216,8110080,8088464,0.7837390240165405,detection_fraction,2
16,24,48,0.0003,honeycomb_EM3_v2,-,16,384,19136512,19085600,1.2894205750199035,detection_fraction,2
20,30,60,0.0003,honeycomb_EM3_v2,-,20,600,37273600,37173913,2.0905670830397867,detection_fraction,2
4,6,12,0.0005,honeycomb_EM3_v2,-,4,24,311296,310075,0.06842594395857304,detection_fraction,2
8,12,24,0.0005,honeycomb_EM3_v2,-,8,96,2424832,2414686,0.30166722199646756,detection_fraction,2
12,18,36,0.0005,honeycomb_EM3_v2,-,12,216,8110080,8074292,0.6958056269795634,detection_fraction,2
16,24,48,0.0005,honeycomb_EM3_v2,-,16,384,19136512,19052291,1.2726066970499232,detection_fraction,2
20,30,60,0.0005,honeycomb_EM3_v2,-,20,600,37273600,37109223,2.4696505439351313,detection_fraction,2
4,6,12,0.0007,honeycomb_EM3_v2,-,4,24,311296,309481,0.07424308103509247,detection_fraction,2
8,12,24,0.0007,honeycomb_EM3_v2,-,8,96,2424832,2410195,0.2901283630053513,detection_fraction,2
12,18,36,0.0007,honeycomb_EM3_v2,-,12,216,8110080,8060368,0.7640035740332678,detection_fraction,2
16,24,48,0.0007,honeycomb_EM3_v2,-,16,384,19136512,19019313,1.3265344959800132,detection_fraction,2
20,30,60,0.0007,honeycomb_EM3_v2,-,20,600,37273600,37043636,2.1544409649795853,detection_fraction,2
4,6,12,0.001,honeycomb_EM3_v2,-,4,24,311296,308611,0.0679736040183343,detection_fraction,2
8,12,24,0.001,honeycomb_EM3_v2,-,8,96,2424832,2403381,0.3150460310280323,detection_fraction,2
12,18,36,0.001,honeycomb_EM3_v2,-,12,216,8110080,8039511,0.7095339559600689,detection_fraction,2
16,24,48,0.001,honeycomb_EM3_v2,-,16,384,19136512,18967256,1.337027037050575,detection_fraction,2
20,30,60,0.001,honeycomb_EM3_v2,-,20,600,37273600,36946645,2.1570077159558423,detection_fraction,2
4,6,12,0.0015,honeycomb_EM3_v2,-,4,24,311296,307530,0.07139008003287017,detection_fraction,2
8,12,24,0.0015,honeycomb_EM3_v2,-,8,96,2424832,2394287,0.3016768000088632,detection_fraction,2
12,18,36,0.0015,honeycomb_EM3_v2,-,12,216,8110080,8004982,0.7080868190387264,detection_fraction,2
16,24,48,0.0015,honeycomb_EM3_v2,-,16,384,19136512,18885690,1.3306236460339278,detection_fraction,2
20,30,60,0.0015,honeycomb_EM3_v2,-,20,600,37273600,36785511,2.2517063489649445,detection_fraction,2
4,6,12,0.002,honeycomb_EM3_v2,-,4,24,311296,306067,0.07049310696311295,detection_fraction,2
8,12,24,0.002,honeycomb_EM3_v2,-,8,96,2424832,2383600,0.2855633450089954,detection_fraction,2
12,18,36,0.002,honeycomb_EM3_v2,-,12,216,8110080,7969818,0.6791802769876085,detection_fraction,2
16,24,48,0.002,honeycomb_EM3_v2,-,16,384,19136512,18802714,1.2886522409971803,detection_fraction,2
20,30,60,0.002,honeycomb_EM3_v2,-,20,600,37273600,36622554,2.346019613032695,detection_fraction,2
4,6,12,0.003,honeycomb_EM3_v2,-,4,24,311296,303703,0.09426632797112688,detection_fraction,2
8,12,24,0.003,honeycomb_EM3_v2,-,8,96,2424832,2362640,0.41268707503331825,detection_fraction,2
12,18,36,0.003,honeycomb_EM3_v2,-,12,216,8110080,7903102,0.8326908689923584,detection_fraction,2
16,24,48,0.003,honeycomb_EM3_v2,-,16,384,19136512,18639848,1.6701666670269333,detection_fraction,2
20,30,60,0.003,honeycomb_EM3_v2,-,20,600,37273600,36305868,2.6037774729775265,detection_fraction,2
4,6,12,0.005,honeycomb_EM3_v2,-,4,24,311296,298606,0.08771029498893768,detection_fraction,2
8,12,24,0.005,honeycomb_EM3_v2,-,8,96,2424832,2324681,0.30256414599716663,detection_fraction,2
12,18,36,0.005,honeycomb_EM3_v2,-,12,216,8110080,7770192,0.7004073060234077,detection_fraction,2
16,24,48,0.005,honeycomb_EM3_v2,-,16,384,19136512,18327017,1.5872923969873227,detection_fraction,2
20,30,60,0.005,honeycomb_EM3_v2,-,20,600,37273600,35693719,2.4438435840420425,detection_fraction,2
4,6,12,0.007,honeycomb_EM3_v2,-,4,24,311296,294438,0.08759970305254683,detection_fraction,2
8,12,24,0.007,honeycomb_EM3_v2,-,8,96,2424832,2286472,0.38968558196211234,detection_fraction,2
12,18,36,0.007,honeycomb_EM3_v2,-,12,216,8110080,7640409,0.7394395689480007,detection_fraction,2
16,24,48,0.007,honeycomb_EM3_v2,-,16,384,19136512,18018147,1.4425347719807178,detection_fraction,2
20,30,60,0.007,honeycomb_EM3_v2,-,20,600,37273600,35092229,2.177737038990017,detection_fraction,2
4,6,12,0.01,honeycomb_EM3_v2,-,4,24,311296,287193,0.07544321799650788,detection_fraction,2
8,12,24,0.01,honeycomb_EM3_v2,-,8,96,2424832,2231691,0.28461603296454996,detection_fraction,2
12,18,36,0.01,honeycomb_EM3_v2,-,12,216,8110080,7456615,0.6994672900182195,detection_fraction,2
16,24,48,0.01,honeycomb_EM3_v2,-,16,384,19136512,17581558,1.447983728023246,detection_fraction,2
20,30,60,0.01,honeycomb_EM3_v2,-,20,600,37273600,34231281,2.1486198019701988,detection_fraction,2
4,6,12,0.015,honeycomb_EM3_v2,-,4,24,311296,276966,0.07097815198358148,detection_fraction,2
8,12,24,0.015,honeycomb_EM3_v2,-,8,96,2424832,2146449,0.2841314399265684,detection_fraction,2
12,18,36,0.015,honeycomb_EM3_v2,-,12,216,8110080,7166602,0.7044288510223851,detection_fraction,2
16,24,48,0.015,honeycomb_EM3_v2,-,16,384,19136512,16901177,1.3608384740073234,detection_fraction,2
20,30,60,0.015,honeycomb_EM3_v2,-,20,600,37273600,32904036,2.2311898359912448,detection_fraction,2
4,6,12,0.02,honeycomb_EM3_v2,-,4,24,311296,267074,0.07830185402417555,detection_fraction,2
8,12,24,0.02,honeycomb_EM3_v2,-,8,96,2424832,2069024,0.29586082603782415,detection_fraction,2
12,18,36,0.02,honeycomb_EM3_v2,-,12,216,8110080,6903105,0.6896264709648676,detection_fraction,2
16,24,48,0.02,honeycomb_EM3_v2,-,16,384,19136512,16274203,1.2866227079648525,detection_fraction,2
20,30,60,0.02,honeycomb_EM3_v2,-,20,600,37273600,31669213,2.198642627976369,detection_fraction,2
4,6,12,0.03,honeycomb_EM3_v2,-,4,24,311296,250170,0.08005033200606704,detection_fraction,2
8,12,24,0.03,honeycomb_EM3_v2,-,8,96,2424832,1931950,0.2990798270329833,detection_fraction,2
12,18,36,0.03,honeycomb_EM3_v2,-,12,216,8110080,6435441,0.7143470169976354,detection_fraction,2
16,24,48,0.03,honeycomb_EM3_v2,-,16,384,19136512,15166819,1.3479821100481786,detection_fraction,2
20,30,60,0.03,honeycomb_EM3_v2,-,20,600,37273600,29508444,2.2135373079800047,detection_fraction,2
4,6,12,0.0001,honeycomb_SD6,-,4,60,311296,309547,0.03128076798748225,detection_fraction,2
8,12,24,0.0001,honeycomb_SD6,-,8,240,2424832,2410274,0.10745009005768225,detection_fraction,2
12,18,36,0.0001,honeycomb_SD6,-,12,540,8110080,8059665,0.24921598902437836,detection_fraction,2
16,24,48,0.0001,honeycomb_SD6,-,16,960,19136512,19017613,0.479657837015111,detection_fraction,2
20,30,60,0.0001,honeycomb_SD6,-,20,1500,37273600,37039449,0.8041234480333515,detection_fraction,2
4,6,12,0.0002,honeycomb_SD6,-,4,60,311296,307729,0.033506473002489656,detection_fraction,2
8,12,24,0.0002,honeycomb_SD6,-,8,240,2424832,2395188,0.12539877905510366,detection_fraction,2
12,18,36,0.0002,honeycomb_SD6,-,12,540,8110080,8010290,0.2800246739643626,detection_fraction,2
16,24,48,0.0002,honeycomb_SD6,-,16,960,19136512,18900547,0.5181807589833625,detection_fraction,2
20,30,60,0.0002,honeycomb_SD6,-,20,1500,37273600,36808204,0.7835374410497025,detection_fraction,2
4,6,12,0.0003,honeycomb_SD6,-,4,60,311296,305683,0.03745185997104272,detection_fraction,2
8,12,24,0.0003,honeycomb_SD6,-,8,240,2424832,2381174,0.12857478897785768,detection_fraction,2
12,18,36,0.0003,honeycomb_SD6,-,12,540,8110080,7959337,0.29411646095104516,detection_fraction,2
16,24,48,0.0003,honeycomb_SD6,-,16,960,19136512,18784499,0.6988423119764775,detection_fraction,2
20,30,60,0.0003,honeycomb_SD6,-,20,1500,37273600,36582809,0.7883402770385146,detection_fraction,2
4,6,12,0.0005,honeycomb_SD6,-,4,60,311296,302391,0.03339501895243302,detection_fraction,2
8,12,24,0.0005,honeycomb_SD6,-,8,240,2424832,2352965,0.1304696619627066,detection_fraction,2
12,18,36,0.0005,honeycomb_SD6,-,12,540,8110080,7866780,0.28357734699966386,detection_fraction,2
16,24,48,0.0005,honeycomb_SD6,-,16,960,19136512,18555651,0.5598054410074838,detection_fraction,2
20,30,60,0.0005,honeycomb_SD6,-,20,1500,37273600,36136165,0.9117931170621887,detection_fraction,2
4,6,12,0.0007,honeycomb_SD6,-,4,60,311296,298870,0.041296525043435395,detection_fraction,2
8,12,24,0.0007,honeycomb_SD6,-,8,240,2424832,2324075,0.12206878006691113,detection_fraction,2
12,18,36,0.0007,honeycomb_SD6,-,12,540,8110080,7770447,0.28017833695048466,detection_fraction,2
16,24,48,0.0007,honeycomb_SD6,-,16,960,19136512,18335648,0.531794351991266,detection_fraction,2
20,30,60,0.0007,honeycomb_SD6,-,20,1500,37273600,35699214,0.8511576629825868,detection_fraction,2
4,6,12,0.001,honeycomb_SD6,-,4,60,311296,293843,0.033465144981164485,detection_fraction,2
8,12,24,0.001,honeycomb_SD6,-,8,240,2424832,2285030,0.12166873802198097,detection_fraction,2
12,18,36,0.001,honeycomb_SD6,-,12,540,8110080,7636126,0.2788500100141391,detection_fraction,2
16,24,48,0.001,honeycomb_SD6,-,16,960,19136512,18008902,0.5982420929358341,detection_fraction,2
20,30,60,0.001,honeycomb_SD6,-,20,1500,37273600,35068068,0.9104954199283384,detection_fraction,2
4,6,12,0.0015,honeycomb_SD6,-,4,60,311296,286050,0.03907485696254298,detection_fraction,2
8,12,24,0.0015,honeycomb_SD6,-,8,240,2424832,2219698,0.12706397305009887,detection_fraction,2
12,18,36,0.0015,honeycomb_SD6,-,12,540,8110080,7417125,0.31875585805391893,detection_fraction,2
16,24,48,0.0015,honeycomb_SD6,-,16,960,19136512,17499117,0.5234716440318152,detection_fraction,2
20,30,60,0.0015,honeycomb_SD6,-,20,1500,37273600,34064687,0.8608635370037518,detection_fraction,2
4,6,12,0.002,honeycomb_SD6,-,4,60,311296,278599,0.03513377899071202,detection_fraction,2
8,12,24,0.002,honeycomb_SD6,-,8,240,2424832,2161693,0.13157223904272541,detection_fraction,2
12,18,36,0.002,honeycomb_SD6,-,12,540,8110080,7215843,0.29170487402006984,detection_fraction,2
16,24,48,0.002,honeycomb_SD6,-,16,960,19136512,17015287,0.5255104969837703,detection_fraction,2
20,30,60,0.002,honeycomb_SD6,-,20,1500,37273600,33124433,1.0119616570300423,detection_fraction,2
4,6,12,0.003,honeycomb_SD6,-,4,60,311296,265040,0.03984594694338739,detection_fraction,2
8,12,24,0.003,honeycomb_SD6,-,8,240,2424832,2052676,0.272451542026829,detection_fraction,2
12,18,36,0.003,honeycomb_SD6,-,12,540,8110080,6848281,0.3544540790026076,detection_fraction,2
16,24,48,0.003,honeycomb_SD6,-,16,960,19136512,16138755,0.756158638978377,detection_fraction,2
20,30,60,0.003,honeycomb_SD6,-,20,1500,37273600,31416864,1.1528922770521604,detection_fraction,2
4,6,12,0.005,honeycomb_SD6,-,4,60,311296,242518,0.05209410598035902,detection_fraction,2
8,12,24,0.005,honeycomb_SD6,-,8,240,2424832,1872078,0.1457773509901017,detection_fraction,2
12,18,36,0.005,honeycomb_SD6,-,12,540,8110080,6235137,0.3190399660379626,detection_fraction,2
16,24,48,0.005,honeycomb_SD6,-,16,960,19136512,14684810,0.6680613209609874,detection_fraction,2
20,30,60,0.005,honeycomb_SD6,-,20,1500,37273600,28567951,1.4240185840171762,detection_fraction,2
4,6,12,0.007,honeycomb_SD6,-,4,60,311296,225382,0.03919766005128622,detection_fraction,2
8,12,24,0.007,honeycomb_SD6,-,8,240,2424832,1729310,0.1579826650558971,detection_fraction,2
12,18,36,0.007,honeycomb_SD6,-,12,540,8110080,5760044,0.37910689890850335,detection_fraction,2
16,24,48,0.007,honeycomb_SD6,-,16,960,19136512,13554868,0.6823200799990445,detection_fraction,2
20,30,60,0.007,honeycomb_SD6,-,20,1500,37273600,26372709,1.1792398559628054,detection_fraction,2
4,6,12,0.01,honeycomb_SD6,-,4,60,311296,206069,0.037527326960116625,detection_fraction,2
8,12,24,0.01,honeycomb_SD6,-,8,240,2424832,1576763,0.149034139001742,detection_fraction,2
12,18,36,0.01,honeycomb_SD6,-,12,540,8110080,5236427,0.36836414999561384,detection_fraction,2
16,24,48,0.01,honeycomb_SD6,-,16,960,19136512,12317153,0.7246738839894533,detection_fraction,2
20,30,60,0.01,honeycomb_SD6,-,20,1500,37273600,23954896,1.2654075790196657,detection_fraction,2
4,6,12,0.015,honeycomb_SD6,-,4,60,311296,185994,0.041296915034763515,detection_fraction,2
8,12,24,0.015,honeycomb_SD6,-,8,240,2424832,1416562,0.1691568770329468,detection_fraction,2
12,18,36,0.015,honeycomb_SD6,-,12,540,8110080,4709280,0.4236328030237928,detection_fraction,2
16,24,48,0.015,honeycomb_SD6,-,16,960,19136512,11071327,0.8517243840033188,detection_fraction,2
20,30,60,0.015,honeycomb_SD6,-,20,1500,37273600,21518182,1.504878225037828,detection_fraction,2
4,6,12,0.02,honeycomb_SD6,-,4,60,311296,174748,0.042007618001662195,detection_fraction,2
8,12,24,0.02,honeycomb_SD6,-,8,240,2424832,1333589,0.19757709896657616,detection_fraction,2
12,18,36,0.02,honeycomb_SD6,-,12,540,8110080,4426816,0.48345670697744936,detection_fraction,2
16,24,48,0.02,honeycomb_SD6,-,16,960,19136512,10404666,0.9578148450236768,detection_fraction,2
20,30,60,0.02,honeycomb_SD6,-,20,1500,37273600,20217629,1.723578189034015,detection_fraction,2
4,6,12,0.03,honeycomb_SD6,-,4,60,311296,165514,0.048453274997882545,detection_fraction,2
8,12,24,0.03,honeycomb_SD6,-,8,240,2424832,1262920,0.21770858898526058,detection_fraction,2
12,18,36,0.03,honeycomb_SD6,-,12,540,8110080,4193870,0.596224489971064,detection_fraction,2
16,24,48,0.03,honeycomb_SD6,-,16,960,19136512,9863792,1.2436032309778966,detection_fraction,2
20,30,60,0.03,honeycomb_SD6,-,20,1500,37273600,19181179,2.2366332040401176,detection_fraction,2
4,6,12,0.0001,honeycomb_SI1000,-,4,60,311296,307701,0.034000693005509675,detection_fraction,2
8,12,24,0.0001,honeycomb_SI1000,-,8,240,2424832,2395382,0.1166312750428915,detection_fraction,2
12,18,36,0.0001,honeycomb_SI1000,-,12,540,8110080,8008676,0.260581235983409,detection_fraction,2
16,24,48,0.0001,honeycomb_SI1000,-,16,960,19136512,18896921,0.5265933740301989,detection_fraction,2
20,30,60,0.0001,honeycomb_SI1000,-,20,1500,37273600,36803489,0.8891068109660409,detection_fraction,2
4,6,12,0.0002,honeycomb_SI1000,-,4,60,311296,304167,0.0366220370051451,detection_fraction,2
8,12,24,0.0002,honeycomb_SI1000,-,8,240,2424832,2366598,0.12926656898343936,detection_fraction,2
12,18,36,0.0002,honeycomb_SI1000,-,12,540,8110080,7911821,0.2834658100618981,detection_fraction,2
16,24,48,0.0002,honeycomb_SI1000,-,16,960,19136512,18664453,0.5187386290053837,detection_fraction,2
20,30,60,0.0002,honeycomb_SI1000,-,20,1500,37273600,36349954,0.862720794044435,detection_fraction,2
4,6,12,0.0003,honeycomb_SI1000,-,4,60,311296,300922,0.04376223299186677,detection_fraction,2
8,12,24,0.0003,honeycomb_SI1000,-,8,240,2424832,2337783,0.1338116079568863,detection_fraction,2
12,18,36,0.0003,honeycomb_SI1000,-,12,540,8110080,7816859,0.36460103502031416,detection_fraction,2
16,24,48,0.0003,honeycomb_SI1000,-,16,960,19136512,18435598,0.59361215995159,detection_fraction,2
20,30,60,0.0003,honeycomb_SI1000,-,20,1500,37273600,35906864,0.883431487949565,detection_fraction,2
4,6,12,0.0005,honeycomb_SI1000,-,4,60,311296,293892,0.03716793598141521,detection_fraction,2
8,12,24,0.0005,honeycomb_SI1000,-,8,240,2424832,2284300,0.15533587202662602,detection_fraction,2
12,18,36,0.0005,honeycomb_SI1000,-,12,540,8110080,7629210,0.30230007000500336,detection_fraction,2
16,24,48,0.0005,honeycomb_SI1000,-,16,960,19136512,17997267,0.5195254879654385,detection_fraction,2
20,30,60,0.0005,honeycomb_SI1000,-,20,1500,37273600,35047814,0.8827554539893754,detection_fraction,2
4,6,12,0.0007,honeycomb_SI1000,-,4,60,311296,287796,0.039931241946760565,detection_fraction,2
8,12,24,0.0007,honeycomb_SI1000,-,8,240,2424832,2232347,0.13294087402755395,detection_fraction,2
12,18,36,0.0007,honeycomb_SI1000,-,12,540,8110080,7454489,0.30385551403742284,detection_fraction,2
16,24,48,0.0007,honeycomb_SI1000,-,16,960,19136512,17577929,0.5488918540067971,detection_fraction,2
20,30,60,0.0007,honeycomb_SI1000,-,20,1500,37273600,34223396,0.9234537159791216,detection_fraction,2
4,6,12,0.001,honeycomb_SI1000,-,4,60,311296,278890,0.03744891699170694,detection_fraction,2
8,12,24,0.001,honeycomb_SI1000,-,8,240,2424832,2159575,0.13263663207180798,detection_fraction,2
12,18,36,0.001,honeycomb_SI1000,-,12,540,8110080,7208355,0.31811853701947257,detection_fraction,2
16,24,48,0.001,honeycomb_SI1000,-,16,960,19136512,16994975,0.5662068569799885,detection_fraction,2
20,30,60,0.001,honeycomb_SI1000,-,20,1500,37273600,33082407,0.9852586599881761,detection_fraction,2
4,6,12,0.0015,honeycomb_SI1000,-,4,60,311296,265337,0.048226140963379294,detection_fraction,2
8,12,24,0.0015,honeycomb_SI1000,-,8,240,2424832,2050253,0.1579808519454673,detection_fraction,2
12,18,36,0.0015,honeycomb_SI1000,-,12,540,8110080,6835771,0.34948733006604016,detection_fraction,2
16,24,48,0.0015,honeycomb_SI1000,-,16,960,19136512,16110530,0.5884447320713662,detection_fraction,2
20,30,60,0.0015,honeycomb_SI1000,-,20,1500,37273600,31351194,0.9740620569791645,detection_fraction,2
4,6,12,0.002,honeycomb_SI1000,-,4,60,311296,253599,0.040305555041413754,detection_fraction,2
8,12,24,0.002,honeycomb_SI1000,-,8,240,2424832,1953336,0.1348823729204014,detection_fraction,2
12,18,36,0.002,honeycomb_SI1000,-,12,540,8110080,6510997,0.32065150898415595,detection_fraction,2
16,24,48,0.002,honeycomb_SI1000,-,16,960,19136512,15329419,0.5739443570491858,detection_fraction,2
20,30,60,0.002,honeycomb_SI1000,-,20,1500,37273600,29831110,0.9991415399708785,detection_fraction,2
4,6,12,0.003,honeycomb_SI1000,-,4,60,311296,233503,0.048558640002738684,detection_fraction,2
8,12,24,0.003,honeycomb_SI1000,-,8,240,2424832,1792370,0.17233643599320203,detection_fraction,2
12,18,36,0.003,honeycomb_SI1000,-,12,540,8110080,5966410,0.378531917987857,detection_fraction,2
16,24,48,0.003,honeycomb_SI1000,-,16,960,19136512,14040372,0.9104154970264062,detection_fraction,2
20,30,60,0.003,honeycomb_SI1000,-,20,1500,37273600,27309905,1.1353459029342048,detection_fraction,2
4,6,12,0.005,honeycomb_SI1000,-,4,60,311296,205841,0.058877217990811914,detection_fraction,2
8,12,24,0.005,honeycomb_SI1000,-,8,240,2424832,1571969,0.17614060803316534,detection_fraction,2
12,18,36,0.005,honeycomb_SI1000,-,12,540,8110080,5219899,0.36755139607703313,detection_fraction,2
16,24,48,0.005,honeycomb_SI1000,-,16,960,19136512,12276510,0.7624851370346732,detection_fraction,2
20,30,60,0.005,honeycomb_SI1000,-,20,1500,37273600,23858318,1.4035034580156207,detection_fraction,2
4,6,12,0.007,honeycomb_SI1000,-,4,60,311296,189889,0.04256381402956322,detection_fraction,2
8,12,24,0.007,honeycomb_SI1000,-,8,240,2424832,1440394,0.16879863198846579,detection_fraction,2
12,18,36,0.007,honeycomb_SI1000,-,12,540,8110080,4774777,0.4435709959943779,detection_fraction,2
16,24,48,0.007,honeycomb_SI1000,-,16,960,19136512,11218662,0.8369777519837953,detection_fraction,2
20,30,60,0.007,honeycomb_SI1000,-,20,1500,37273600,21789900,1.4037075029918924,detection_fraction,2
4,6,12,0.01,honeycomb_SI1000,-,4,60,311296,175406,0.04280585702508688,detection_fraction,2
8,12,24,0.01,honeycomb_SI1000,-,8,240,2424832,1331486,0.228630141064059,detection_fraction,2
12,18,36,0.01,honeycomb_SI1000,-,12,540,8110080,4417062,0.45444777997909114,detection_fraction,2
16,24,48,0.01,honeycomb_SI1000,-,16,960,19136512,10376097,0.8545387600315735,detection_fraction,2
20,30,60,0.01,honeycomb_SI1000,-,20,1500,37273600,20157129,1.5215582619421184,detection_fraction,2
4,6,12,0.015,honeycomb_SI1000,-,4,60,311296,165885,0.04781047097640112,detection_fraction,2
8,12,24,0.015,honeycomb_SI1000,-,8,240,2424832,1263965,0.20143103000009432,detection_fraction,2
12,18,36,0.015,honeycomb_SI1000,-,12,540,8110080,4193899,0.4972013089573011,detection_fraction,2
16,24,48,0.015,honeycomb_SI1000,-,16,960,19136512,9855346,1.0698367780423723,detection_fraction,2
20,30,60,0.015,honeycomb_SI1000,-,20,1500,37273600,19148027,1.857568574952893,detection_fraction,2
4,6,12,0.02,honeycomb_SI1000,-,4,60,311296,162727,0.05887739604804665,detection_fraction,2
8,12,24,0.02,honeycomb_SI1000,-,8,240,2424832,1242126,0.22436747996835038,detection_fraction,2
12,18,36,0.02,honeycomb_SI1000,-,12,540,8110080,4130848,0.5936708049848676,detection_fraction,2
16,24,48,0.02,honeycomb_SI1000,-,16,960,19136512,9707940,1.207043137983419,detection_fraction,2
20,30,60,0.02,honeycomb_SI1000,-,20,1500,37273600,18868603,2.1964045600034297,detection_fraction,2
4,6,12,0.03,honeycomb_SI1000,-,4,60,311296,160241,0.054401946952566504,detection_fraction,2
8,12,24,0.03,honeycomb_SI1000,-,8,240,2424832,1229462,0.2659768399898894,detection_fraction,2
12,18,36,0.03,honeycomb_SI1000,-,12,540,8110080,4094086,0.7766590729588643,detection_fraction,2
16,24,48,0.03,honeycomb_SI1000,-,16,960,19136512,9637886,1.6042448889929801,detection_fraction,2
20,30,60,0.03,honeycomb_SI1000,-,20,1500,37273600,18746348,2.962987066945061,detection_fraction,2
3,3,9,0.0001,surface_SD6,-,3,17,147456,147101,0.015461764996871352,detection_fraction,2
7,7,21,0.0001,surface_SD6,-,7,97,2064384,2058737,0.04686293995473534,detection_fraction,2
11,11,33,0.0001,surface_SD6,-,11,241,8110080,8087619,0.10621219896711409,detection_fraction,2
15,15,45,0.0001,surface_SD6,-,15,449,20643840,20587101,0.18738782999571413,detection_fraction,2
19,19,57,0.0001,surface_SD6,-,19,721,42024960,41906582,0.35315772000467405,detection_fraction,2
3,3,9,0.0002,surface_SD6,-,3,17,147456,146789,0.010739150980953127,detection_fraction,2
7,7,21,0.0002,surface_SD6,-,7,97,2064384,2053478,0.04443532694131136,detection_fraction,2
11,11,33,0.0002,surface_SD6,-,11,241,8110080,8065686,0.10056257201358676,detection_fraction,2
15,15,45,0.0002,surface_SD6,-,15,449,20643840,20529438,0.1951219780021347,detection_fraction,2
19,19,57,0.0002,surface_SD6,-,19,721,42024960,41790406,0.33501731004798785,detection_fraction,2
3,3,9,0.0003,surface_SD6,-,3,17,147456,146384,0.011207996984012425,detection_fraction,2
7,7,21,0.0003,surface_SD6,-,7,97,2064384,2047994,0.046789381944108754,detection_fraction,2
11,11,33,0.0003,surface_SD6,-,11,241,8110080,8043238,0.11236640595598146,detection_fraction,2
15,15,45,0.0003,surface_SD6,-,15,449,20643840,20472164,0.19551189604680985,detection_fraction,2
19,19,57,0.0003,surface_SD6,-,19,721,42024960,41673118,0.33110237499931827,detection_fraction,2
3,3,9,0.0005,surface_SD6,-,3,17,147456,145714,0.010716314020100981,detection_fraction,2
7,7,21,0.0005,surface_SD6,-,7,97,2064384,2037145,0.04452877095900476,detection_fraction,2
11,11,33,0.0005,surface_SD6,-,11,241,8110080,8000242,0.10712181695271283,detection_fraction,2
15,15,45,0.0005,surface_SD6,-,15,449,20643840,20359977,0.19433987198863178,detection_fraction,2
19,19,57,0.0005,surface_SD6,-,19,721,42024960,41440371,0.3783324469695799,detection_fraction,2
3,3,9,0.0007,surface_SD6,-,3,17,147456,145064,0.011419134971220046,detection_fraction,2
7,7,21,0.0007,surface_SD6,-,7,97,2064384,2026479,0.04564638203009963,detection_fraction,2
11,11,33,0.0007,surface_SD6,-,11,241,8110080,7957161,0.10899360303301364,detection_fraction,2
15,15,45,0.0007,surface_SD6,-,15,449,20643840,20248831,0.20307722495635971,detection_fraction,2
19,19,57,0.0007,surface_SD6,-,19,721,42024960,41213399,0.3661621049977839,detection_fraction,2
3,3,9,0.001,surface_SD6,-,3,17,147456,144097,0.011017194017767906,detection_fraction,2
7,7,21,0.001,surface_SD6,-,7,97,2064384,2011176,0.04833677300484851,detection_fraction,2
11,11,33,0.001,surface_SD6,-,11,241,8110080,7893819,0.11136360804084688,detection_fraction,2
15,15,45,0.001,surface_SD6,-,15,449,20643840,20085397,0.2289304599398747,detection_fraction,2
19,19,57,0.001,surface_SD6,-,19,721,42024960,40876677,0.3935551479808055,detection_fraction,2
3,3,9,0.0015,surface_SD6,-,3,17,147456,142197,0.011074996960815042,detection_fraction,2
7,7,21,0.0015,surface_SD6,-,7,97,2064384,1984753,0.050371874938718975,detection_fraction,2
11,11,33,0.0015,surface_SD6,-,11,241,8110080,7788645,0.11949201091192663,detection_fraction,2
15,15,45,0.0015,surface_SD6,-,15,449,20643840,19817625,0.2503824189770967,detection_fraction,2
19,19,57,0.0015,surface_SD6,-,19,721,42024960,40327395,0.47916730295401067,detection_fraction,2
3,3,9,0.002,surface_SD6,-,3,17,147456,140583,0.011373826011549681,detection_fraction,2
7,7,21,0.002,surface_SD6,-,7,97,2064384,1960742,0.058091744023840874,detection_fraction,2
11,11,33,0.002,surface_SD6,-,11,241,8110080,7688158,0.12479523499496281,detection_fraction,2
15,15,45,0.002,surface_SD6,-,15,449,20643840,19556476,0.26094018801813945,detection_fraction,2
19,19,57,0.002,surface_SD6,-,19,721,42024960,39790880,0.5997683770256117,detection_fraction,2
3,3,9,0.003,surface_SD6,-,3,17,147456,137427,0.012261494994163513,detection_fraction,2
7,7,21,0.003,surface_SD6,-,7,97,2064384,1912227,0.05325757898390293,detection_fraction,2
11,11,33,0.003,surface_SD6,-,11,241,8110080,7495352,0.14005915104644373,detection_fraction,2
15,15,45,0.003,surface_SD6,-,15,449,20643840,19052914,0.280875813041348,detection_fraction,2
19,19,57,0.003,surface_SD6,-,19,721,42024960,38761204,0.6786953890114091,detection_fraction,2
3,3,9,0.005,surface_SD6,-,3,17,147456,131550,0.013867147965356708,detection_fraction,2
7,7,21,0.005,surface_SD6,-,7,97,2064384,1823092,0.06103938998421654,detection_fraction,2
11,11,33,0.005,surface_SD6,-,11,241,8110080,7136921,0.16894821700407192,detection_fraction,2
15,15,45,0.005,surface_SD6,-,15,449,20643840,18130351,0.36011026601772755,detection_fraction,2
19,19,57,0.005,surface_SD6,-,19,721,42024960,36863050,0.7997238750103861,detection_fraction,2
3,3,9,0.007,surface_SD6,-,3,17,147456,126233,0.014479722012765706,detection_fraction,2
7,7,21,0.007,surface_SD6,-,7,97,2064384,1742645,0.06923953606747091,detection_fraction,2
11,11,33,0.007,surface_SD6,-,11,241,8110080,6814581,0.19671362097142264,detection_fraction,2
15,15,45,0.007,surface_SD6,-,15,449,20643840,17304646,0.423896275984589,detection_fraction,2
19,19,57,0.007,surface_SD6,-,19,721,42024960,35172562,0.9753969419398345,detection_fraction,2
3,3,9,0.01,surface_SD6,-,3,17,147456,119128,0.014412570046260953,detection_fraction,2
7,7,21,0.01,surface_SD6,-,7,97,2064384,1637542,0.08297533000586554,detection_fraction,2
11,11,33,0.01,surface_SD6,-,11,241,8110080,6396368,0.24158291995991021,detection_fraction,2
15,15,45,0.01,surface_SD6,-,15,449,20643840,16223264,0.554527991975192,detection_fraction,2
19,19,57,0.01,surface_SD6,-,19,721,42024960,32967655,1.5786246359930374,detection_fraction,2
3,3,9,0.015,surface_SD6,-,3,17,147456,109561,0.016210054978728294,detection_fraction,2
7,7,21,0.015,surface_SD6,-,7,97,2064384,1496269,0.10208095796406269,detection_fraction,2
11,11,33,0.015,surface_SD6,-,11,241,8110080,5830302,0.31115437200060114,detection_fraction,2
15,15,45,0.015,surface_SD6,-,15,449,20643840,14778920,0.7282791719771922,detection_fraction,2
19,19,57,0.015,surface_SD6,-,19,721,42024960,30003484,2.1597221980337054,detection_fraction,2
3,3,9,0.02,surface_SD6,-,3,17,147456,101722,0.017307605012319982,detection_fraction,2
7,7,21,0.02,surface_SD6,-,7,97,2064384,1388462,0.1224115900695324,detection_fraction,2
11,11,33,0.02,surface_SD6,-,11,241,8110080,5401722,0.3800121719832532,detection_fraction,2
15,15,45,0.02,surface_SD6,-,15,449,20643840,13684828,0.8981470129801892,detection_fraction,2
19,19,57,0.02,surface_SD6,-,19,721,42024960,27781920,1.8582912199781276,detection_fraction,2
3,3,9,0.03,surface_SD6,-,3,17,147456,91388,0.0232746489928104,detection_fraction,2
7,7,21,0.03,surface_SD6,-,7,97,2064384,1240577,0.16316421394003555,detection_fraction,2
11,11,33,0.03,surface_SD6,-,11,241,8110080,4826009,0.5251369479810819,detection_fraction,2
15,15,45,0.03,surface_SD6,-,15,449,20643840,12229909,1.241975529002957,detection_fraction,2
19,19,57,0.03,surface_SD6,-,19,721,42024960,24834171,2.621279783954378,detection_fraction,2
3,3,9,0.0001,surface_SI1000,-,3,17,147456,147024,0.014923793962225318,detection_fraction,2
7,7,21,0.0001,surface_SI1000,-,7,97,2064384,2057130,0.05540041596395895,detection_fraction,2
11,11,33,0.0001,surface_SI1000,-,11,241,8110080,8080911,0.12392163701588288,detection_fraction,2
15,15,45,0.0001,surface_SI1000,-,15,449,20643840,20568237,0.23955752101028338,detection_fraction,2
19,19,57,0.0001,surface_SI1000,-,19,721,42024960,41868153,0.4245255760033615,detection_fraction,2
3,3,9,0.0002,surface_SI1000,-,3,17,147456,146470,0.013982237025629729,detection_fraction,2
7,7,21,0.0002,surface_SI1000,-,7,97,2064384,2050353,0.0638682339922525,detection_fraction,2
11,11,33,0.0002,surface_SI1000,-,11,241,8110080,8052198,0.12469145900104195,detection_fraction,2
15,15,45,0.0002,surface_SI1000,-,15,449,20643840,20491988,0.231670611014124,detection_fraction,2
19,19,57,0.0002,surface_SI1000,-,19,721,42024960,41715167,0.4010985789936967,detection_fraction,2
3,3,9,0.0003,surface_SI1000,-,3,17,147456,146136,0.014431113959290087,detection_fraction,2
7,7,21,0.0003,surface_SI1000,-,7,97,2064384,2042816,0.05043409200152382,detection_fraction,2
11,11,33,0.0003,surface_SI1000,-,11,241,8110080,8022827,0.12643102498259395,detection_fraction,2
15,15,45,0.0003,surface_SI1000,-,15,449,20643840,20417702,0.23844612500397488,detection_fraction,2
19,19,57,0.0003,surface_SI1000,-,19,721,42024960,41561250,0.40818274102639407,detection_fraction,2
3,3,9,0.0005,surface_SI1000,-,3,17,147456,145254,0.014406875998247415,detection_fraction,2
7,7,21,0.0005,surface_SI1000,-,7,97,2064384,2029643,0.058428599033504725,detection_fraction,2
11,11,33,0.0005,surface_SI1000,-,11,241,8110080,7965823,0.12821380700916052,detection_fraction,2
15,15,45,0.0005,surface_SI1000,-,15,449,20643840,20271453,0.23573673103237525,detection_fraction,2
19,19,57,0.0005,surface_SI1000,-,19,721,42024960,41258817,0.4120444000000134,detection_fraction,2
3,3,9,0.0007,surface_SI1000,-,3,17,147456,144420,0.013372976973187178,detection_fraction,2
7,7,21,0.0007,surface_SI1000,-,7,97,2064384,2015149,0.05833836505189538,detection_fraction,2
11,11,33,0.0007,surface_SI1000,-,11,241,8110080,7909022,0.1306530000292696,detection_fraction,2
15,15,45,0.0007,surface_SI1000,-,15,449,20643840,20125409,0.25057884195121005,detection_fraction,2
19,19,57,0.0007,surface_SI1000,-,19,721,42024960,40959843,0.4387931010569446,detection_fraction,2
3,3,9,0.001,surface_SI1000,-,3,17,147456,143148,0.014638965018093586,detection_fraction,2
7,7,21,0.001,surface_SI1000,-,7,97,2064384,1994737,0.05903743300586939,detection_fraction,2
11,11,33,0.001,surface_SI1000,-,11,241,8110080,7826178,0.1360797510133125,detection_fraction,2
15,15,45,0.001,surface_SI1000,-,15,449,20643840,19912933,0.2578446069965139,detection_fraction,2
19,19,57,0.001,surface_SI1000,-,19,721,42024960,40517363,0.4849056040402502,detection_fraction,2
3,3,9,0.0015,surface_SI1000,-,3,17,147456,140779,0.014565954974386841,detection_fraction,2
7,7,21,0.0015,surface_SI1000,-,7,97,2064384,1962424,0.05853960197418928,detection_fraction,2
11,11,33,0.0015,surface_SI1000,-,11,241,8110080,7692184,0.14560027903644368,detection_fraction,2
15,15,45,0.0015,surface_SI1000,-,15,449,20643840,19563970,0.2866891619632952,detection_fraction,2
19,19,57,0.0015,surface_SI1000,-,19,721,42024960,39803001,0.5080606089904904,detection_fraction,2
3,3,9,0.002,surface_SI1000,-,3,17,147456,139064,0.015506557014305145,detection_fraction,2
7,7,21,0.002,surface_SI1000,-,7,97,2064384,1929835,0.060009162058122456,detection_fraction,2
11,11,33,0.002,surface_SI1000,-,11,241,8110080,7562229,0.15039279696065933,detection_fraction,2
15,15,45,0.002,surface_SI1000,-,15,449,20643840,19227930,0.2896604700363241,detection_fraction,2
19,19,57,0.002,surface_SI1000,-,19,721,42024960,39111081,0.6119319300050847,detection_fraction,2
3,3,9,0.003,surface_SI1000,-,3,17,147456,135155,0.0165009269840084,detection_fraction,2
7,7,21,0.003,surface_SI1000,-,7,97,2064384,1868502,0.06340468302369118,detection_fraction,2
11,11,33,0.003,surface_SI1000,-,11,241,8110080,7319566,0.15801134501816705,detection_fraction,2
15,15,45,0.003,surface_SI1000,-,15,449,20643840,18593738,0.30764682398876175,detection_fraction,2
19,19,57,0.003,surface_SI1000,-,19,721,42024960,37803848,0.7093657800578512,detection_fraction,2
3,3,9,0.005,surface_SI1000,-,3,17,147456,127978,0.016123193025123328,detection_fraction,2
7,7,21,0.005,surface_SI1000,-,7,97,2064384,1759985,0.07190794899361208,detection_fraction,2
11,11,33,0.005,surface_SI1000,-,11,241,8110080,6873152,0.18815386795904487,detection_fraction,2
15,15,45,0.005,surface_SI1000,-,15,449,20643840,17446427,0.3575370090547949,detection_fraction,2
19,19,57,0.005,surface_SI1000,-,19,721,42024960,35450490,0.8065361800254323,detection_fraction,2
3,3,9,0.007,surface_SI1000,-,3,17,147456,121387,0.01646768196951598,detection_fraction,2
7,7,21,0.007,surface_SI1000,-,7,97,2064384,1665407,0.0779490519198589,detection_fraction,2
11,11,33,0.007,surface_SI1000,-,11,241,8110080,6487797,0.21330762305296957,detection_fraction,2
15,15,45,0.007,surface_SI1000,-,15,449,20643840,16456051,0.4592538579599932,detection_fraction,2
19,19,57,0.007,surface_SI1000,-,19,721,42024960,33425062,1.1707294539664872,detection_fraction,2
3,3,9,0.01,surface_SI1000,-,3,17,147456,113005,0.016848401981405914,detection_fraction,2
7,7,21,0.01,surface_SI1000,-,7,97,2064384,1543043,0.08851674699690193,detection_fraction,2
11,11,33,0.01,surface_SI1000,-,11,241,8110080,6003189,0.24361449596472085,detection_fraction,2
15,15,45,0.01,surface_SI1000,-,15,449,20643840,15207711,0.5427755880518816,detection_fraction,2
19,19,57,0.01,surface_SI1000,-,19,721,42024960,30866610,1.768339813046623,detection_fraction,2
3,3,9,0.015,surface_SI1000,-,3,17,147456,102629,0.01722352404613048,detection_fraction,2
7,7,21,0.015,surface_SI1000,-,7,97,2064384,1389864,0.1046651839860715,detection_fraction,2
11,11,33,0.015,surface_SI1000,-,11,241,8110080,5393729,0.30542582203634083,detection_fraction,2
15,15,45,0.015,surface_SI1000,-,15,449,20643840,13653436,0.6830340480082668,detection_fraction,2
19,19,57,0.015,surface_SI1000,-,19,721,42024960,27696324,1.6562623010249808,detection_fraction,2
3,3,9,0.02,surface_SI1000,-,3,17,147456,94966,0.020335562992841005,detection_fraction,2
7,7,21,0.02,surface_SI1000,-,7,97,2064384,1280439,0.12246571003925055,detection_fraction,2
11,11,33,0.02,surface_SI1000,-,11,241,8110080,4965801,0.3603693330078386,detection_fraction,2
15,15,45,0.02,surface_SI1000,-,15,449,20643840,12573981,0.8441800320288166,detection_fraction,2
19,19,57,0.02,surface_SI1000,-,19,721,42024960,25515376,1.771106099942699,detection_fraction,2
3,3,9,0.03,surface_SI1000,-,3,17,147456,84276,0.0371022560284473,detection_fraction,2
7,7,21,0.03,surface_SI1000,-,7,97,2064384,1148627,0.1551315130200237,detection_fraction,2
11,11,33,0.03,surface_SI1000,-,11,241,8110080,4472128,0.48133607202908024,detection_fraction,2
15,15,45,0.03,surface_SI1000,-,15,449,20643840,11330777,1.1421238310285844,detection_fraction,2
19,19,57,0.03,surface_SI1000,-,19,721,42024960,23000620,2.3533192190225236,detection_fraction,2



==> anc/detection_fractions_per_layer.csv <==
data_width,data_height,rounds,noise,circuit_style,preserved_observable,code_distance,num_qubits,num_shots,num_correct,total_processing_seconds,decoder,version
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,902047,0.1564265909983078,detection_fraction_0,2
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1031632,0.1564265909983078,detection_fraction_1,2
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,782642,0.1564265909983078,detection_fraction_2,2
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,773075,0.1564265909983078,detection_fraction_3,2
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,994834,0.1564265909983078,detection_fraction_4,2
12,24,36,0.0001,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,902353,0.1564265909983078,detection_fraction_5,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,900939,0.15580755200062413,detection_fraction_0,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1031141,0.15580755200062413,detection_fraction_1,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,781936,0.15580755200062413,detection_fraction_2,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,771996,0.15580755200062413,detection_fraction_3,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,994363,0.15580755200062413,detection_fraction_4,2
12,24,36,0.0002,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,901603,0.15580755200062413,detection_fraction_5,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,899851,0.1599484920006944,detection_fraction_0,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1030573,0.1599484920006944,detection_fraction_1,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,781220,0.1599484920006944,detection_fraction_2,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,771015,0.1599484920006944,detection_fraction_3,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,993819,0.1599484920006944,detection_fraction_4,2
12,24,36,0.0003,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,900748,0.1599484920006944,detection_fraction_5,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,897575,0.15920546000415925,detection_fraction_0,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1029506,0.15920546000415925,detection_fraction_1,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,779835,0.15920546000415925,detection_fraction_2,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,768833,0.15920546000415925,detection_fraction_3,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,992778,0.15920546000415925,detection_fraction_4,2
12,24,36,0.0005,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,899030,0.15920546000415925,detection_fraction_5,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,895480,0.16594602400436997,detection_fraction_0,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1028278,0.16594602400436997,detection_fraction_1,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,778459,0.16594602400436997,detection_fraction_2,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,766622,0.16594602400436997,detection_fraction_3,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,991882,0.16594602400436997,detection_fraction_4,2
12,24,36,0.0007,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,897449,0.16594602400436997,detection_fraction_5,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,892008,0.1601587430050131,detection_fraction_0,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1026678,0.1601587430050131,detection_fraction_1,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,776240,0.1601587430050131,detection_fraction_2,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,763432,0.1601587430050131,detection_fraction_3,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,990184,0.1601587430050131,detection_fraction_4,2
12,24,36,0.001,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,895043,0.1601587430050131,detection_fraction_5,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,886606,0.158017909998307,detection_fraction_0,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1023999,0.158017909998307,detection_fraction_1,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,772714,0.158017909998307,detection_fraction_2,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,758035,0.158017909998307,detection_fraction_3,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,987619,0.158017909998307,detection_fraction_4,2
12,24,36,0.0015,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,890960,0.158017909998307,detection_fraction_5,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,881380,0.15670683899952564,detection_fraction_0,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1021297,0.15670683899952564,detection_fraction_1,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,769376,0.15670683899952564,detection_fraction_2,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,753147,0.15670683899952564,detection_fraction_3,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,985148,0.15670683899952564,detection_fraction_4,2
12,24,36,0.002,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,886960,0.15670683899952564,detection_fraction_5,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,870805,0.1573274739930639,detection_fraction_0,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1015927,0.1573274739930639,detection_fraction_1,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,762528,0.1573274739930639,detection_fraction_2,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,743236,0.1573274739930639,detection_fraction_3,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,980276,0.1573274739930639,detection_fraction_4,2
12,24,36,0.003,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,879239,0.1573274739930639,detection_fraction_5,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,850487,0.1182353320036782,detection_fraction_0,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,1005484,0.1182353320036782,detection_fraction_1,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,749119,0.1182353320036782,detection_fraction_2,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,723646,0.1182353320036782,detection_fraction_3,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,970405,0.1182353320036782,detection_fraction_4,2
12,24,36,0.005,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,863513,0.1182353320036782,detection_fraction_5,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,831720,0.1357152090058662,detection_fraction_0,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,994836,0.1357152090058662,detection_fraction_1,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,736188,0.1357152090058662,detection_fraction_2,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,705181,0.1357152090058662,detection_fraction_3,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,961088,0.1357152090058662,detection_fraction_4,2
12,24,36,0.007,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,848888,0.1357152090058662,detection_fraction_5,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,804555,0.18578512901149224,detection_fraction_0,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,979725,0.18578512901149224,detection_fraction_1,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,718022,0.18578512901149224,detection_fraction_2,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,679877,0.18578512901149224,detection_fraction_3,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,946669,0.18578512901149224,detection_fraction_4,2
12,24,36,0.01,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,827666,0.18578512901149224,detection_fraction_5,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,763448,0.19042694800009485,detection_fraction_0,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,955634,0.19042694800009485,detection_fraction_1,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,688757,0.19042694800009485,detection_fraction_2,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,640471,0.19042694800009485,detection_fraction_3,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,923927,0.19042694800009485,detection_fraction_4,2
12,24,36,0.015,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,794178,0.19042694800009485,detection_fraction_5,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,728551,0.18445859898929484,detection_fraction_0,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,933243,0.18445859898929484,detection_fraction_1,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,662307,0.18445859898929484,detection_fraction_2,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,606958,0.18445859898929484,detection_fraction_3,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,902917,0.18445859898929484,detection_fraction_4,2
12,24,36,0.02,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,763498,0.18445859898929484,detection_fraction_5,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,670394,0.19676486699609086,detection_fraction_0,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v2,-,6,288,1032192,889605,0.19676486699609086,detection_fraction_1,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v2,-,6,288,783360,616427,0.19676486699609086,detection_fraction_2,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v2,-,6,288,774144,552172,0.19676486699609086,detection_fraction_3,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v2,-,6,288,995328,862739,0.19676486699609086,detection_fraction_4,2
12,24,36,0.03,bounded_honeycomb_memory_EM3_v2,-,6,288,903168,709917,0.19676486699609086,detection_fraction_5,2
12,24,36,0.0001,bounded_honeycomb_memory_SD6,-,11,748,903168,897960,0.029724274994805455,detection_fraction_0,2
12,24,36,0.0001,bounded_honeycomb_memory_SD6,-,11,748,1032192,1029436,0.029724274994805455,detection_fraction_1,2
12,24,36,0.0001,bounded_honeycomb_memory_SD6,-,11,748,783360,779332,0.029724274994805455,detection_fraction_2,2
12,24,36,0.0001,bounded_honeycomb_memory_SD6,-,11,748,774144,768762,0.029724274994805455,detection_fraction_3,2
12,24,36,0.0001,bounded_honeycomb_memory_SD6,-,11,748,995328,992586,0.029724274994805455,detection_fraction_4,2
12,24,36,0.0001,bounded_honeycomb_memory_SD6,-,11,748,903168,898653,0.029724274994805455,detection_fraction_5,2
12,24,36,0.0002,bounded_honeycomb_memory_SD6,-,11,748,903168,892784,0.02994418800517451,detection_fraction_0,2
12,24,36,0.0002,bounded_honeycomb_memory_SD6,-,11,748,1032192,1026608,0.02994418800517451,detection_fraction_1,2
12,24,36,0.0002,bounded_honeycomb_memory_SD6,-,11,748,783360,775417,0.02994418800517451,detection_fraction_2,2
12,24,36,0.0002,bounded_honeycomb_memory_SD6,-,11,748,774144,763538,0.02994418800517451,detection_fraction_3,2
12,24,36,0.0002,bounded_honeycomb_memory_SD6,-,11,748,995328,989824,0.02994418800517451,detection_fraction_4,2
12,24,36,0.0002,bounded_honeycomb_memory_SD6,-,11,748,903168,894332,0.02994418800517451,detection_fraction_5,2
12,24,36,0.0003,bounded_honeycomb_memory_SD6,-,11,748,903168,887569,0.03211611999722663,detection_fraction_0,2
12,24,36,0.0003,bounded_honeycomb_memory_SD6,-,11,748,1032192,1023690,0.03211611999722663,detection_fraction_1,2
12,24,36,0.0003,bounded_honeycomb_memory_SD6,-,11,748,783360,771377,0.03211611999722663,detection_fraction_2,2
12,24,36,0.0003,bounded_honeycomb_memory_SD6,-,11,748,774144,758528,0.03211611999722663,detection_fraction_3,2
12,24,36,0.0003,bounded_honeycomb_memory_SD6,-,11,748,995328,987160,0.03211611999722663,detection_fraction_4,2
12,24,36,0.0003,bounded_honeycomb_memory_SD6,-,11,748,903168,889965,0.03211611999722663,detection_fraction_5,2
12,24,36,0.0005,bounded_honeycomb_memory_SD6,-,11,748,903168,877562,0.03371323199826293,detection_fraction_0,2
12,24,36,0.0005,bounded_honeycomb_memory_SD6,-,11,748,1032192,1018240,0.03371323199826293,detection_fraction_1,2
12,24,36,0.0005,bounded_honeycomb_memory_SD6,-,11,748,783360,763585,0.03371323199826293,detection_fraction_2,2
12,24,36,0.0005,bounded_honeycomb_memory_SD6,-,11,748,774144,747838,0.03371323199826293,detection_fraction_3,2
12,24,36,0.0005,bounded_honeycomb_memory_SD6,-,11,748,995328,981571,0.03371323199826293,detection_fraction_4,2
12,24,36,0.0005,bounded_honeycomb_memory_SD6,-,11,748,903168,881077,0.03371323199826293,detection_fraction_5,2
12,24,36,0.0007,bounded_honeycomb_memory_SD6,-,11,748,903168,867848,0.030481441994197667,detection_fraction_0,2
12,24,36,0.0007,bounded_honeycomb_memory_SD6,-,11,748,1032192,1012845,0.030481441994197667,detection_fraction_1,2
12,24,36,0.0007,bounded_honeycomb_memory_SD6,-,11,748,783360,756128,0.030481441994197667,detection_fraction_2,2
12,24,36,0.0007,bounded_honeycomb_memory_SD6,-,11,748,774144,738632,0.030481441994197667,detection_fraction_3,2
12,24,36,0.0007,bounded_honeycomb_memory_SD6,-,11,748,995328,976251,0.030481441994197667,detection_fraction_4,2
12,24,36,0.0007,bounded_honeycomb_memory_SD6,-,11,748,903168,872593,0.030481441994197667,detection_fraction_5,2
12,24,36,0.001,bounded_honeycomb_memory_SD6,-,11,748,903168,853776,0.04167642199900001,detection_fraction_0,2
12,24,36,0.001,bounded_honeycomb_memory_SD6,-,11,748,1032192,1004761,0.04167642199900001,detection_fraction_1,2
12,24,36,0.001,bounded_honeycomb_memory_SD6,-,11,748,783360,745250,0.04167642199900001,detection_fraction_2,2
12,24,36,0.001,bounded_honeycomb_memory_SD6,-,11,748,774144,724369,0.04167642199900001,detection_fraction_3,2
12,24,36,0.001,bounded_honeycomb_memory_SD6,-,11,748,995328,968666,0.04167642199900001,detection_fraction_4,2
12,24,36,0.001,bounded_honeycomb_memory_SD6,-,11,748,903168,860313,0.04167642199900001,detection_fraction_5,2
12,24,36,0.0015,bounded_honeycomb_memory_SD6,-,11,748,903168,831491,0.04764563600474503,detection_fraction_0,2
12,24,36,0.0015,bounded_honeycomb_memory_SD6,-,11,748,1032192,991964,0.04764563600474503,detection_fraction_1,2
12,24,36,0.0015,bounded_honeycomb_memory_SD6,-,11,748,783360,727834,0.04764563600474503,detection_fraction_2,2
12,24,36,0.0015,bounded_honeycomb_memory_SD6,-,11,748,774144,701616,0.04764563600474503,detection_fraction_3,2
12,24,36,0.0015,bounded_honeycomb_memory_SD6,-,11,748,995328,955572,0.04764563600474503,detection_fraction_4,2
12,24,36,0.0015,bounded_honeycomb_memory_SD6,-,11,748,903168,840709,0.04764563600474503,detection_fraction_5,2
12,24,36,0.002,bounded_honeycomb_memory_SD6,-,11,748,903168,810605,0.055049250993761234,detection_fraction_0,2
12,24,36,0.002,bounded_honeycomb_memory_SD6,-,11,748,1032192,978961,0.055049250993761234,detection_fraction_1,2
12,24,36,0.002,bounded_honeycomb_memory_SD6,-,11,748,783360,710808,0.055049250993761234,detection_fraction_2,2
12,24,36,0.002,bounded_honeycomb_memory_SD6,-,11,748,774144,680280,0.055049250993761234,detection_fraction_3,2
12,24,36,0.002,bounded_honeycomb_memory_SD6,-,11,748,995328,942883,0.055049250993761234,detection_fraction_4,2
12,24,36,0.002,bounded_honeycomb_memory_SD6,-,11,748,903168,821786,0.055049250993761234,detection_fraction_5,2
12,24,36,0.003,bounded_honeycomb_memory_SD6,-,11,748,903168,773333,0.06739402099628933,detection_fraction_0,2
12,24,36,0.003,bounded_honeycomb_memory_SD6,-,11,748,1032192,954608,0.06739402099628933,detection_fraction_1,2
12,24,36,0.003,bounded_honeycomb_memory_SD6,-,11,748,783360,680103,0.06739402099628933,detection_fraction_2,2
12,24,36,0.003,bounded_honeycomb_memory_SD6,-,11,748,774144,642558,0.06739402099628933,detection_fraction_3,2
12,24,36,0.003,bounded_honeycomb_memory_SD6,-,11,748,995328,918812,0.06739402099628933,detection_fraction_4,2
12,24,36,0.003,bounded_honeycomb_memory_SD6,-,11,748,903168,786933,0.06739402099628933,detection_fraction_5,2
12,24,36,0.005,bounded_honeycomb_memory_SD6,-,11,748,903168,711275,0.07329936401220039,detection_fraction_0,2
12,24,36,0.005,bounded_honeycomb_memory_SD6,-,11,748,1032192,909633,0.07329936401220039,detection_fraction_1,2
12,24,36,0.005,bounded_honeycomb_memory_SD6,-,11,748,783360,627074,0.07329936401220039,detection_fraction_2,2
12,24,36,0.005,bounded_honeycomb_memory_SD6,-,11,748,774144,580319,0.07329936401220039,detection_fraction_3,2
12,24,36,0.005,bounded_honeycomb_memory_SD6,-,11,748,995328,874556,0.07329936401220039,detection_fraction_4,2
12,24,36,0.005,bounded_honeycomb_memory_SD6,-,11,748,903168,726972,0.07329936401220039,detection_fraction_5,2
12,24,36,0.007,bounded_honeycomb_memory_SD6,-,11,748,903168,662770,0.09380815000622533,detection_fraction_0,2
12,24,36,0.007,bounded_honeycomb_memory_SD6,-,11,748,1032192,869244,0.09380815000622533,detection_fraction_1,2
12,24,36,0.007,bounded_honeycomb_memory_SD6,-,11,748,783360,583642,0.09380815000622533,detection_fraction_2,2
12,24,36,0.007,bounded_honeycomb_memory_SD6,-,11,748,774144,533357,0.09380815000622533,detection_fraction_3,2
12,24,36,0.007,bounded_honeycomb_memory_SD6,-,11,748,995328,834776,0.09380815000622533,detection_fraction_4,2
12,24,36,0.007,bounded_honeycomb_memory_SD6,-,11,748,903168,677724,0.09380815000622533,detection_fraction_5,2
12,24,36,0.01,bounded_honeycomb_memory_SD6,-,11,748,903168,612215,0.19695705799676944,detection_fraction_0,2
12,24,36,0.01,bounded_honeycomb_memory_SD6,-,11,748,1032192,815235,0.19695705799676944,detection_fraction_1,2
12,24,36,0.01,bounded_honeycomb_memory_SD6,-,11,748,783360,534018,0.19695705799676944,detection_fraction_2,2
12,24,36,0.01,bounded_honeycomb_memory_SD6,-,11,748,774144,484389,0.19695705799676944,detection_fraction_3,2
12,24,36,0.01,bounded_honeycomb_memory_SD6,-,11,748,995328,783142,0.19695705799676944,detection_fraction_4,2
12,24,36,0.01,bounded_honeycomb_memory_SD6,-,11,748,903168,621171,0.19695705799676944,detection_fraction_5,2
12,24,36,0.015,bounded_honeycomb_memory_SD6,-,11,748,903168,559590,0.22517428200808354,detection_fraction_0,2
12,24,36,0.015,bounded_honeycomb_memory_SD6,-,11,748,1032192,744609,0.22517428200808354,detection_fraction_1,2
12,24,36,0.015,bounded_honeycomb_memory_SD6,-,11,748,783360,479593,0.22517428200808354,detection_fraction_2,2
12,24,36,0.015,bounded_honeycomb_memory_SD6,-,11,748,774144,435663,0.22517428200808354,detection_fraction_3,2
12,24,36,0.015,bounded_honeycomb_memory_SD6,-,11,748,995328,713961,0.22517428200808354,detection_fraction_4,2
12,24,36,0.015,bounded_honeycomb_memory_SD6,-,11,748,903168,557764,0.22517428200808354,detection_fraction_5,2
12,24,36,0.02,bounded_honeycomb_memory_SD6,-,11,748,903168,532450,0.290161042008549,detection_fraction_0,2
12,24,36,0.02,bounded_honeycomb_memory_SD6,-,11,748,1032192,690090,0.290161042008549,detection_fraction_1,2
12,24,36,0.02,bounded_honeycomb_memory_SD6,-,11,748,783360,445855,0.290161042008549,detection_fraction_2,2
12,24,36,0.02,bounded_honeycomb_memory_SD6,-,11,748,774144,411389,0.290161042008549,detection_fraction_3,2
12,24,36,0.02,bounded_honeycomb_memory_SD6,-,11,748,995328,660424,0.290161042008549,detection_fraction_4,2
12,24,36,0.02,bounded_honeycomb_memory_SD6,-,11,748,903168,518240,0.290161042008549,detection_fraction_5,2
12,24,36,0.03,bounded_honeycomb_memory_SD6,-,11,748,903168,505435,0.34458315301162656,detection_fraction_0,2
12,24,36,0.03,bounded_honeycomb_memory_SD6,-,11,748,1032192,617668,0.34458315301162656,detection_fraction_1,2
12,24,36,0.03,bounded_honeycomb_memory_SD6,-,11,748,783360,413575,0.34458315301162656,detection_fraction_2,2
12,24,36,0.03,bounded_honeycomb_memory_SD6,-,11,748,774144,392837,0.34458315301162656,detection_fraction_3,2
12,24,36,0.03,bounded_honeycomb_memory_SD6,-,11,748,995328,591565,0.34458315301162656,detection_fraction_4,2
12,24,36,0.03,bounded_honeycomb_memory_SD6,-,11,748,903168,479475,0.34458315301162656,detection_fraction_5,2
12,24,36,0.0001,bounded_honeycomb_memory_SI1000,-,11,748,903168,892294,0.02608755399705842,detection_fraction_0,2
12,24,36,0.0001,bounded_honeycomb_memory_SI1000,-,11,748,1032192,1025537,0.02608755399705842,detection_fraction_1,2
12,24,36,0.0001,bounded_honeycomb_memory_SI1000,-,11,748,783360,774599,0.02608755399705842,detection_fraction_2,2
12,24,36,0.0001,bounded_honeycomb_memory_SI1000,-,11,748,774144,762995,0.02608755399705842,detection_fraction_3,2
12,24,36,0.0001,bounded_honeycomb_memory_SI1000,-,11,748,995328,988764,0.02608755399705842,detection_fraction_4,2
12,24,36,0.0001,bounded_honeycomb_memory_SI1000,-,11,748,903168,893429,0.02608755399705842,detection_fraction_5,2
12,24,36,0.0002,bounded_honeycomb_memory_SI1000,-,11,748,903168,881678,0.03299002000130713,detection_fraction_0,2
12,24,36,0.0002,bounded_honeycomb_memory_SI1000,-,11,748,1032192,1018878,0.03299002000130713,detection_fraction_1,2
12,24,36,0.0002,bounded_honeycomb_memory_SI1000,-,11,748,783360,765920,0.03299002000130713,detection_fraction_2,2
12,24,36,0.0002,bounded_honeycomb_memory_SI1000,-,11,748,774144,752398,0.03299002000130713,detection_fraction_3,2
12,24,36,0.0002,bounded_honeycomb_memory_SI1000,-,11,748,995328,982045,0.03299002000130713,detection_fraction_4,2
12,24,36,0.0002,bounded_honeycomb_memory_SI1000,-,11,748,903168,883571,0.03299002000130713,detection_fraction_5,2
12,24,36,0.0003,bounded_honeycomb_memory_SI1000,-,11,748,903168,871587,0.03588844899786636,detection_fraction_0,2
12,24,36,0.0003,bounded_honeycomb_memory_SI1000,-,11,748,1032192,1012356,0.03588844899786636,detection_fraction_1,2
12,24,36,0.0003,bounded_honeycomb_memory_SI1000,-,11,748,783360,757386,0.03588844899786636,detection_fraction_2,2
12,24,36,0.0003,bounded_honeycomb_memory_SI1000,-,11,748,774144,741501,0.03588844899786636,detection_fraction_3,2
12,24,36,0.0003,bounded_honeycomb_memory_SI1000,-,11,748,995328,975483,0.03588844899786636,detection_fraction_4,2
12,24,36,0.0003,bounded_honeycomb_memory_SI1000,-,11,748,903168,874196,0.03588844899786636,detection_fraction_5,2
12,24,36,0.0005,bounded_honeycomb_memory_SI1000,-,11,748,903168,851590,0.039817758995923214,detection_fraction_0,2
12,24,36,0.0005,bounded_honeycomb_memory_SI1000,-,11,748,1032192,999732,0.039817758995923214,detection_fraction_1,2
12,24,36,0.0005,bounded_honeycomb_memory_SI1000,-,11,748,783360,741243,0.039817758995923214,detection_fraction_2,2
12,24,36,0.0005,bounded_honeycomb_memory_SI1000,-,11,748,774144,721895,0.039817758995923214,detection_fraction_3,2
12,24,36,0.0005,bounded_honeycomb_memory_SI1000,-,11,748,995328,962873,0.039817758995923214,detection_fraction_4,2
12,24,36,0.0005,bounded_honeycomb_memory_SI1000,-,11,748,903168,856043,0.039817758995923214,detection_fraction_5,2
12,24,36,0.0007,bounded_honeycomb_memory_SI1000,-,11,748,903168,833648,0.04072970298875589,detection_fraction_0,2
12,24,36,0.0007,bounded_honeycomb_memory_SI1000,-,11,748,1032192,987466,0.04072970298875589,detection_fraction_1,2
12,24,36,0.0007,bounded_honeycomb_memory_SI1000,-,11,748,783360,725985,0.04072970298875589,detection_fraction_2,2
12,24,36,0.0007,bounded_honeycomb_memory_SI1000,-,11,748,774144,703108,0.04072970298875589,detection_fraction_3,2
12,24,36,0.0007,bounded_honeycomb_memory_SI1000,-,11,748,995328,950641,0.04072970298875589,detection_fraction_4,2
12,24,36,0.0007,bounded_honeycomb_memory_SI1000,-,11,748,903168,838627,0.04072970298875589,detection_fraction_5,2
12,24,36,0.001,bounded_honeycomb_memory_SI1000,-,11,748,903168,806572,0.04891824899823405,detection_fraction_0,2
12,24,36,0.001,bounded_honeycomb_memory_SI1000,-,11,748,1032192,969016,0.04891824899823405,detection_fraction_1,2
12,24,36,0.001,bounded_honeycomb_memory_SI1000,-,11,748,783360,703853,0.04891824899823405,detection_fraction_2,2
12,24,36,0.001,bounded_honeycomb_memory_SI1000,-,11,748,774144,675859,0.04891824899823405,detection_fraction_3,2
12,24,36,0.001,bounded_honeycomb_memory_SI1000,-,11,748,995328,932038,0.04891824899823405,detection_fraction_4,2
12,24,36,0.001,bounded_honeycomb_memory_SI1000,-,11,748,903168,813355,0.04891824899823405,detection_fraction_5,2
12,24,36,0.0015,bounded_honeycomb_memory_SI1000,-,11,748,903168,768903,0.05786168499616906,detection_fraction_0,2
12,24,36,0.0015,bounded_honeycomb_memory_SI1000,-,11,748,1032192,941497,0.05786168499616906,detection_fraction_1,2
12,24,36,0.0015,bounded_honeycomb_memory_SI1000,-,11,748,783360,670787,0.05786168499616906,detection_fraction_2,2
12,24,36,0.0015,bounded_honeycomb_memory_SI1000,-,11,748,774144,636435,0.05786168499616906,detection_fraction_3,2
12,24,36,0.0015,bounded_honeycomb_memory_SI1000,-,11,748,995328,903764,0.05786168499616906,detection_fraction_4,2
12,24,36,0.0015,bounded_honeycomb_memory_SI1000,-,11,748,903168,775972,0.05786168499616906,detection_fraction_5,2
12,24,36,0.002,bounded_honeycomb_memory_SI1000,-,11,748,903168,735281,0.06560612199245952,detection_fraction_0,2
12,24,36,0.002,bounded_honeycomb_memory_SI1000,-,11,748,1032192,914737,0.06560612199245952,detection_fraction_1,2
12,24,36,0.002,bounded_honeycomb_memory_SI1000,-,11,748,783360,640476,0.06560612199245952,detection_fraction_2,2
12,24,36,0.002,bounded_honeycomb_memory_SI1000,-,11,748,774144,603492,0.06560612199245952,detection_fraction_3,2
12,24,36,0.002,bounded_honeycomb_memory_SI1000,-,11,748,995328,876817,0.06560612199245952,detection_fraction_4,2
12,24,36,0.002,bounded_honeycomb_memory_SI1000,-,11,748,903168,742422,0.06560612199245952,detection_fraction_5,2
12,24,36,0.003,bounded_honeycomb_memory_SI1000,-,11,748,903168,679643,0.08455705099913757,detection_fraction_0,2
12,24,36,0.003,bounded_honeycomb_memory_SI1000,-,11,748,1032192,866281,0.08455705099913757,detection_fraction_1,2
12,24,36,0.003,bounded_honeycomb_memory_SI1000,-,11,748,783360,590594,0.08455705099913757,detection_fraction_2,2
12,24,36,0.003,bounded_honeycomb_memory_SI1000,-,11,748,774144,548501,0.08455705099913757,detection_fraction_3,2
12,24,36,0.003,bounded_honeycomb_memory_SI1000,-,11,748,995328,829268,0.08455705099913757,detection_fraction_4,2
12,24,36,0.003,bounded_honeycomb_memory_SI1000,-,11,748,903168,685710,0.08455705099913757,detection_fraction_5,2
12,24,36,0.005,bounded_honeycomb_memory_SI1000,-,11,748,903168,607229,0.13787030000821687,detection_fraction_0,2
12,24,36,0.005,bounded_honeycomb_memory_SI1000,-,11,748,1032192,786403,0.13787030000821687,detection_fraction_1,2
12,24,36,0.005,bounded_honeycomb_memory_SI1000,-,11,748,783360,518976,0.13787030000821687,detection_fraction_2,2
12,24,36,0.005,bounded_honeycomb_memory_SI1000,-,11,748,774144,476275,0.13787030000821687,detection_fraction_3,2
12,24,36,0.005,bounded_honeycomb_memory_SI1000,-,11,748,995328,749880,0.13787030000821687,detection_fraction_4,2
12,24,36,0.005,bounded_honeycomb_memory_SI1000,-,11,748,903168,603669,0.13787030000821687,detection_fraction_5,2
12,24,36,0.007,bounded_honeycomb_memory_SI1000,-,11,748,903168,563318,0.12408046200289391,detection_fraction_0,2
12,24,36,0.007,bounded_honeycomb_memory_SI1000,-,11,748,1032192,724458,0.12408046200289391,detection_fraction_1,2
12,24,36,0.007,bounded_honeycomb_memory_SI1000,-,11,748,783360,473514,0.12408046200289391,detection_fraction_2,2
12,24,36,0.007,bounded_honeycomb_memory_SI1000,-,11,748,774144,436588,0.12408046200289391,detection_fraction_3,2
12,24,36,0.007,bounded_honeycomb_memory_SI1000,-,11,748,995328,689759,0.12408046200289391,detection_fraction_4,2
12,24,36,0.007,bounded_honeycomb_memory_SI1000,-,11,748,903168,551139,0.12408046200289391,detection_fraction_5,2
12,24,36,0.01,bounded_honeycomb_memory_SI1000,-,11,748,903168,528170,0.2173986809939379,detection_fraction_0,2
12,24,36,0.01,bounded_honeycomb_memory_SI1000,-,11,748,1032192,657744,0.2173986809939379,detection_fraction_1,2
12,24,36,0.01,bounded_honeycomb_memory_SI1000,-,11,748,783360,434252,0.2173986809939379,detection_fraction_2,2
12,24,36,0.01,bounded_honeycomb_memory_SI1000,-,11,748,774144,406500,0.2173986809939379,detection_fraction_3,2
12,24,36,0.01,bounded_honeycomb_memory_SI1000,-,11,748,995328,624401,0.2173986809939379,detection_fraction_4,2
12,24,36,0.01,bounded_honeycomb_memory_SI1000,-,11,748,903168,504502,0.2173986809939379,detection_fraction_5,2
12,24,36,0.015,bounded_honeycomb_memory_SI1000,-,11,748,903168,502489,0.3045099600130925,detection_fraction_0,2
12,24,36,0.015,bounded_honeycomb_memory_SI1000,-,11,748,1032192,591425,0.3045099600130925,detection_fraction_1,2
12,24,36,0.015,bounded_honeycomb_memory_SI1000,-,11,748,783360,407306,0.3045099600130925,detection_fraction_2,2
12,24,36,0.015,bounded_honeycomb_memory_SI1000,-,11,748,774144,392159,0.3045099600130925,detection_fraction_3,2
12,24,36,0.015,bounded_honeycomb_memory_SI1000,-,11,748,995328,560591,0.3045099600130925,detection_fraction_4,2
12,24,36,0.015,bounded_honeycomb_memory_SI1000,-,11,748,903168,472073,0.3045099600130925,detection_fraction_5,2
12,24,36,0.02,bounded_honeycomb_memory_SI1000,-,11,748,903168,491305,0.41449902100430336,detection_fraction_0,2
12,24,36,0.02,bounded_honeycomb_memory_SI1000,-,11,748,1032192,555614,0.41449902100430336,detection_fraction_1,2
12,24,36,0.02,bounded_honeycomb_memory_SI1000,-,11,748,783360,397807,0.41449902100430336,detection_fraction_2,2
12,24,36,0.02,bounded_honeycomb_memory_SI1000,-,11,748,774144,387692,0.41449902100430336,detection_fraction_3,2
12,24,36,0.02,bounded_honeycomb_memory_SI1000,-,11,748,995328,528978,0.41449902100430336,detection_fraction_4,2
12,24,36,0.02,bounded_honeycomb_memory_SI1000,-,11,748,903168,460313,0.41449902100430336,detection_fraction_5,2
12,24,36,0.03,bounded_honeycomb_memory_SI1000,-,11,748,903168,475172,0.8040904379886342,detection_fraction_0,2
12,24,36,0.03,bounded_honeycomb_memory_SI1000,-,11,748,1032192,528393,0.8040904379886342,detection_fraction_1,2
12,24,36,0.03,bounded_honeycomb_memory_SI1000,-,11,748,783360,393176,0.8040904379886342,detection_fraction_2,2
12,24,36,0.03,bounded_honeycomb_memory_SI1000,-,11,748,774144,387227,0.8040904379886342,detection_fraction_3,2
12,24,36,0.03,bounded_honeycomb_memory_SI1000,-,11,748,995328,504863,0.8040904379886342,detection_fraction_4,2
12,24,36,0.03,bounded_honeycomb_memory_SI1000,-,11,748,903168,452406,0.8040904379886342,detection_fraction_5,2



==> anc/example_planar_honeycomb_circuit.stim <==
QUBIT_COORDS(0, 0) 0
QUBIT_COORDS(0, 4) 1
QUBIT_COORDS(0, 5) 2
QUBIT_COORDS(1, 0) 3
QUBIT_COORDS(1, 1) 4
QUBIT_COORDS(1, 2) 5
QUBIT_COORDS(1, 3) 6
QUBIT_COORDS(1, 4) 7
QUBIT_COORDS(1, 5) 8
QUBIT_COORDS(2, 0) 9
QUBIT_COORDS(2, 1) 10
QUBIT_COORDS(2, 2) 11
QUBIT_COORDS(2, 3) 12
QUBIT_COORDS(2, 4) 13
QUBIT_COORDS(2, 5) 14
QUBIT_COORDS(3, 0) 15
QUBIT_COORDS(3, 1) 16
QUBIT_COORDS(3, 2) 17
QUBIT_COORDS(3, 3) 18
QUBIT_COORDS(3, 4) 19
QUBIT_COORDS(3, 5) 20
QUBIT_COORDS(4, 1) 21
QUBIT_COORDS(4, 2) 22
QUBIT_COORDS(4, 3) 23
# Transversal initialization.
R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23
TICK
H 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23
TICK
# Round 1, layer Xa. Initial state had these edges as stabilizers.
MPP X1*X2 X4*X5 X8*X7 X11*X10 X13*X14 X16*X17 X20*X19 X22*X21 X0*X3 X6*X12 X9*X15 X18*X23
DETECTOR(0, 4.5, 0) rec[-12]
DETECTOR(1, 1.5, 0) rec[-11]
DETECTOR(1, 4.5, 0) rec[-10]
DETECTOR(2, 1.5, 0) rec[-9]
DETECTOR(2, 4.5, 0) rec[-8]
DETECTOR(3, 1.5, 0) rec[-7]
DETECTOR(3, 4.5, 0) rec[-6]
DETECTOR(4, 1.5, 0) rec[-5]
DETECTOR(0.5, 0, 0) rec[-4]
DETECTOR(1.5, 3, 0) rec[-3]
DETECTOR(2.5, 0, 0) rec[-2]
DETECTOR(3.5, 3, 0) rec[-1]
SHIFT_COORDS(0, 0, 1)
TICK
# Round 1, layer Ya. Get X*Y=Z faces for the first time.
MPP Y0 Y1 Y4*Y3 Y6*Y7 Y9*Y10 Y13*Y12 Y16*Y15 Y18*Y19 Y21 Y23 Y2 Y5 Y8*Y14 Y11*Y17 Y20 Y22
OBSERVABLE_INCLUDE(0) rec[-12] rec[-11]
SHIFT_COORDS(0, 0, 1)
TICK
# Round 1, layer Za. Get Y*Z=X faces. Initial state had them as stabilizers.
MPP Z0 Z2 Z3 Z6*Z5 Z8 Z9 Z11*Z12 Z14 Z15 Z18*Z17 Z20 Z22*Z23 Z1*Z7 Z4*Z10 Z13*Z19 Z16*Z21
OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-9]
DETECTOR(2.5, 3, 0) rec[-27] rec[-25] rec[-19] rec[-10] rec[-7] rec[-2]
DETECTOR(1.5, 0, 0) rec[-30] rec[-28] rec[-14] rec[-11] rec[-3]
DETECTOR(1.5, 6, 0) rec[-20] rec[-12] rec[-9]
SHIFT_COORDS(0, 0, 1)
TICK
# Round 2, layer Xb. Get Z*X=Y faces for the first time.
MPP X1*X2 X4*X5 X8*X7 X11*X10 X13*X14 X16*X17 X20*X19 X22*X21 X0*X3 X6*X12 X9*X15 X18*X23
SHIFT_COORDS(0, 0, 1)
TICK
# Round 2, layer Zb. Get X*Z=Y faces again.
MPP Z0 Z2 Z3 Z6*Z5 Z8 Z9 Z11*Z12 Z14 Z15 Z18*Z17 Z20 Z22*Z23 Z1*Z7 Z4*Z10 Z13*Z19 Z16*Z21
OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-9]
DETECTOR(1.5, 2, 0) rec[-41] rec[-38] rec[-31] rec[-13] rec[-10] rec[-3]
DETECTOR(3.5, 2, 0) rec[-35] rec[-33] rec[-29] rec[-7] rec[-5] rec[-1]
DETECTOR(0.5, 5, 0) rec[-43] rec[-40] rec[-32] rec[-15] rec[-12] rec[-4]
DETECTOR(2.5, 5, 0) rec[-37] rec[-34] rec[-30] rec[-9] rec[-6] rec[-2]
DETECTOR(2.5, -1, 0) rec[-39] rec[-36] rec[-11] rec[-8]
DETECTOR(0.5, -1, 0) rec[-44] rec[-42] rec[-16] rec[-14]
SHIFT_COORDS(0, 0, 1)
TICK
# Round 2, layer Yb. Get Z*Y=X faces again.
MPP Y0 Y1 Y4*Y3 Y6*Y7 Y9*Y10 Y13*Y12 Y16*Y15 Y18*Y19 Y21 Y23 Y2 Y5 Y8*Y14 Y11*Y17 Y20 Y22
OBSERVABLE_INCLUDE(0) rec[-12] rec[-11]
DETECTOR(2.5, 3, 0) rec[-71] rec[-69] rec[-63] rec[-54] rec[-51] rec[-46] rec[-26] rec[-23] rec[-18] rec[-11] rec[-9] rec[-3]
DETECTOR(4.5, 3, 0) rec[-67] rec[-61] rec[-49] rec[-21] rec[-7] rec[-1]
DETECTOR(0.5, 3, 0) rec[-75] rec[-73] rec[-65] rec[-57] rec[-48] rec[-29] rec[-20] rec[-15] rec[-13] rec[-5]
SHIFT_COORDS(0, 0, 1)
TICK

# Stable state reached. Can now consistently compare to stabilizers from previous rounds.
REPEAT 48 {
    # Layer Xa.
    MPP X1*X2 X4*X5 X8*X7 X11*X10 X13*X14 X16*X17 X20*X19 X22*X21 X0*X3 X6*X12 X9*X15 X18*X23
    DETECTOR(1.5, 4, 0) rec[-98] rec[-96] rec[-91] rec[-85] rec[-83] rec[-76] rec[-25] rec[-23] rec[-16] rec[-10] rec[-8] rec[-3]
    DETECTOR(2.5, 1, 0) rec[-97] rec[-95] rec[-90] rec[-84] rec[-82] rec[-75] rec[-24] rec[-22] rec[-15] rec[-9] rec[-7] rec[-2]
    SHIFT_COORDS(0, 0, 1)
    TICK
    # Layer Ya.
    MPP Y0 Y1 Y4*Y3 Y6*Y7 Y9*Y10 Y13*Y12 Y16*Y15 Y18*Y19 Y21 Y23 Y2 Y5 Y8*Y14 Y11*Y17 Y20 Y22
    OBSERVABLE_INCLUDE(0) rec[-12] rec[-11]
    DETECTOR(1.5, 4, 0) rec[-41] rec[-39] rec[-32] rec[-13] rec[-11] rec[-4]
    DETECTOR(2.5, 1, 0) rec[-40] rec[-38] rec[-31] rec[-12] rec[-10] rec[-3]
    DETECTOR(4.5, 1, 0) rec[-36] rec[-29] rec[-8] rec[-1]
    DETECTOR(-0.5, 4, 0) rec[-43] rec[-34] rec[-15] rec[-6]
    DETECTOR(0.5, 1, 0) rec[-44] rec[-42] rec[-33] rec[-16] rec[-14] rec[-5]
    DETECTOR(3.5, 4, 0) rec[-37] rec[-35] rec[-30] rec[-9] rec[-7] rec[-2]
    SHIFT_COORDS(0, 0, 1)
    TICK
    # Layer Za.
    MPP Z0 Z2 Z3 Z6*Z5 Z8 Z9 Z11*Z12 Z14 Z15 Z18*Z17 Z20 Z22*Z23 Z1*Z7 Z4*Z10 Z13*Z19 Z16*Z21
    OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-9]
    DETECTOR(2.5, 3, 0) rec[-70] rec[-67] rec[-62] rec[-55] rec[-53] rec[-47] rec[-27] rec[-25] rec[-19] rec[-10] rec[-7] rec[-2]
    DETECTOR(1.5, 0, 0) rec[-74] rec[-71] rec[-63] rec[-58] rec[-56] rec[-30] rec[-28] rec[-14] rec[-11] rec[-3]
    DETECTOR(1.5, 6, 0) rec[-72] rec[-69] rec[-48] rec[-20] rec[-12] rec[-9]
    SHIFT_COORDS(0, 0, 1)
    TICK
    # Layer Xb.
    MPP X1*X2 X4*X5 X8*X7 X11*X10 X13*X14 X16*X17 X20*X19 X22*X21 X0*X3 X6*X12 X9*X15 X18*X23
    DETECTOR(1.5, 2, 0) rec[-99] rec[-97] rec[-91] rec[-85] rec[-82] rec[-75] rec[-25] rec[-22] rec[-15] rec[-11] rec[-9] rec[-3]
    DETECTOR(3.5, 2, 0) rec[-95] rec[-93] rec[-89] rec[-79] rec[-77] rec[-73] rec[-19] rec[-17] rec[-13] rec[-7] rec[-5] rec[-1]
    SHIFT_COORDS(0, 0, 1)
    TICK
    # Layer Zb.
    MPP Z0 Z2 Z3 Z6*Z5 Z8 Z9 Z11*Z12 Z14 Z15 Z18*Z17 Z20 Z22*Z23 Z1*Z7 Z4*Z10 Z13*Z19 Z16*Z21
    OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-9]
    DETECTOR(1.5, 2, 0) rec[-41] rec[-38] rec[-31] rec[-13] rec[-10] rec[-3]
    DETECTOR(3.5, 2, 0) rec[-35] rec[-33] rec[-29] rec[-7] rec[-5] rec[-1]
    DETECTOR(0.5, 5, 0) rec[-43] rec[-40] rec[-32] rec[-15] rec[-12] rec[-4]
    DETECTOR(2.5, 5, 0) rec[-37] rec[-34] rec[-30] rec[-9] rec[-6] rec[-2]
    DETECTOR(2.5, -1, 0) rec[-39] rec[-36] rec[-11] rec[-8]
    DETECTOR(0.5, -1, 0) rec[-44] rec[-42] rec[-16] rec[-14]
    SHIFT_COORDS(0, 0, 1)
    TICK
    # Layer Yb.
    MPP Y0 Y1 Y4*Y3 Y6*Y7 Y9*Y10 Y13*Y12 Y16*Y15 Y18*Y19 Y21 Y23 Y2 Y5 Y8*Y14 Y11*Y17 Y20 Y22
    OBSERVABLE_INCLUDE(0) rec[-12] rec[-11]
    DETECTOR(2.5, 3, 0) rec[-71] rec[-69] rec[-63] rec[-54] rec[-51] rec[-46] rec[-26] rec[-23] rec[-18] rec[-11] rec[-9] rec[-3]
    DETECTOR(4.5, 3, 0) rec[-67] rec[-61] rec[-49] rec[-21] rec[-7] rec[-1]
    DETECTOR(0.5, 3, 0) rec[-75] rec[-73] rec[-65] rec[-57] rec[-48] rec[-29] rec[-20] rec[-15] rec[-13] rec[-5]
    SHIFT_COORDS(0, 0, 1)
    TICK
}

# Transversal measurement.
MPP X0 X1 X2 X3 X4 X5 X6 X7 X8 X9 X10 X11 X12 X13 X14 X15 X16 X17 X18 X19 X20 X21 X22 X23
# Got X faces again.
DETECTOR(2.5, 3, 1) rec[-50] rec[-47] rec[-42] rec[-35] rec[-33] rec[-27] rec[-13] rec[-12] rec[-11] rec[-7] rec[-6] rec[-5]
DETECTOR(1.5, 0, 1) rec[-54] rec[-51] rec[-43] rec[-38] rec[-36] rec[-21] rec[-20] rec[-15] rec[-14]
DETECTOR(1.5, 6, 1) rec[-52] rec[-49] rec[-28] rec[-16] rec[-10]
# Got Y*X = Z faces again.
DETECTOR(1.5, 4, 0) rec[-110] rec[-108] rec[-103] rec[-97] rec[-95] rec[-88] rec[-37] rec[-35] rec[-28] rec[-18] rec[-17] rec[-16] rec[-12] rec[-11] rec[-10]
DETECTOR(2.5, 1, 0) rec[-109] rec[-107] rec[-102] rec[-96] rec[-94] rec[-87] rec[-36] rec[-34] rec[-27] rec[-15] rec[-14] rec[-13] rec[-9] rec[-8] rec[-7]
OBSERVABLE_INCLUDE(0) rec[-15] rec[-14] rec[-12] rec[-11]


==> anc/stats_from_previous_paper.csv <==
data_width,data_height,rounds,noise,circuit_style,preserved_observable,code_distance,num_qubits,num_shots,num_correct,total_processing_seconds,decoder,version
3,3,9,0.0001,surface_SD6,X,3,17,10638375,10637281,116.78380695300064,internal,2
3,3,9,0.0001,surface_SD6,X,3,17,10638375,10637346,101.15451193100034,internal_correlated,2
3,3,9,0.0001,surface_SD6,Z,3,17,9638375,9637363,125.18296927799975,internal,2
3,3,9,0.0001,surface_SD6,Z,3,17,8638375,8637317,79.0894701850001,internal_correlated,2
3,3,9,0.0001,surface_SI1000,X,3,17,8638375,8637281,112.69639888899997,internal,2
3,3,9,0.0001,surface_SI1000,X,3,17,5638375,5637369,58.882132371000125,internal_correlated,2
3,3,9,0.0001,surface_SI1000,Z,3,17,8638375,8637267,110.55152037799996,internal,2
3,3,9,0.0001,surface_SI1000,Z,3,17,8638375,8637358,83.55860243100017,internal_correlated,2
3,3,9,0.0002,surface_SD6,X,3,17,2638375,2637198,34.12483629900021,internal,2
3,3,9,0.0002,surface_SD6,X,3,17,3638375,3636994,32.77815795999993,internal_correlated,2
3,3,9,0.0002,surface_SD6,Z,3,17,2638375,2637280,35.65727075500013,internal,2
3,3,9,0.0002,surface_SD6,Z,3,17,3638375,3637016,32.88484265599993,internal_correlated,2
3,3,9,0.0002,surface_SI1000,X,3,17,2638375,2637025,31.405951649999793,internal,2
3,3,9,0.0002,surface_SI1000,X,3,17,2638375,2636909,24.290243732999897,internal_correlated,2
3,3,9,0.0002,surface_SI1000,Z,3,17,2638375,2637066,35.736299970000005,internal,2
3,3,9,0.0002,surface_SI1000,Z,3,17,2638375,2637222,24.458325138000077,internal_correlated,2
3,3,9,0.0003,surface_SD6,X,3,17,1638375,1636738,22.071669352999947,internal,2
3,3,9,0.0003,surface_SD6,X,3,17,1638375,1637001,16.65732953400027,internal_correlated,2
3,3,9,0.0003,surface_SD6,Z,3,17,1638375,1636703,22.798143420999622,internal,2
3,3,9,0.0003,surface_SD6,Z,3,17,1638375,1637014,16.16936133800027,internal_correlated,2
3,3,9,0.0003,surface_SI1000,X,3,17,1638375,1636553,22.988302922000003,internal,2
3,3,9,0.0003,surface_SI1000,X,3,17,1638375,1636540,16.324358998000093,internal_correlated,2
3,3,9,0.0003,surface_SI1000,Z,3,17,1638375,1636575,23.359563321999985,internal,2
3,3,9,0.0003,surface_SI1000,Z,3,17,1638375,1636794,16.1992761329999,internal_correlated,2
3,3,9,0.0005,surface_SD6,X,3,17,409575,408536,6.449875186999975,internal,2
3,3,9,0.0005,surface_SD6,X,3,17,819175,817394,9.474924246,internal_correlated,2
3,3,9,0.0005,surface_SD6,Z,3,17,409575,408448,6.240197513999988,internal,2
3,3,9,0.0005,surface_SD6,Z,3,17,819175,817371,9.243005160000166,internal_correlated,2
3,3,9,0.0005,surface_SI1000,X,3,17,409575,408312,6.682999953999911,internal,2
3,3,9,0.0005,surface_SI1000,X,3,17,819175,817187,9.596146315999931,internal_correlated,2
3,3,9,0.0005,surface_SI1000,Z,3,17,409575,408307,6.59087985199983,internal,2
3,3,9,0.0005,surface_SI1000,Z,3,17,409575,408548,5.423817701000075,internal_correlated,2
3,3,9,0.0007,surface_SD6,X,3,17,204775,203712,2.4669609350000883,internal,2
3,3,9,0.0007,surface_SD6,X,3,17,409575,407890,5.452117187999875,internal_correlated,2
3,3,9,0.0007,surface_SD6,Z,3,17,204775,203738,2.452353485000458,internal,2
3,3,9,0.0007,surface_SD6,Z,3,17,409575,407805,5.779992825000022,internal_correlated,2
3,3,9,0.0007,surface_SI1000,X,3,17,204775,203580,2.617557332999695,internal,2
3,3,9,0.0007,surface_SI1000,X,3,17,409575,407584,5.929430499999853,internal_correlated,2
3,3,9,0.0007,surface_SI1000,Z,3,17,204775,203572,2.629742198000031,internal,2
3,3,9,0.0007,surface_SI1000,Z,3,17,409575,407615,5.813879323999913,internal_correlated,2
3,3,9,0.001,surface_SD6,X,3,17,204775,202749,2.545293731000129,internal,2
3,3,9,0.001,surface_SD6,X,3,17,204775,203088,3.537918571000432,internal_correlated,2
3,3,9,0.001,surface_SD6,Z,3,17,102375,101359,1.5502990689998342,internal,2
3,3,9,0.001,surface_SD6,Z,3,17,204775,203088,3.4453702729998668,internal_correlated,2
3,3,9,0.001,surface_SI1000,X,3,17,102375,101156,1.6535202040001877,internal,2
3,3,9,0.001,surface_SI1000,X,3,17,204775,202837,3.8585679889999938,internal_correlated,2
3,3,9,0.001,surface_SI1000,Z,3,17,102375,101214,1.6813542500000267,internal,2
3,3,9,0.001,surface_SI1000,Z,3,17,102375,101339,2.2685402009997233,internal_correlated,2
3,3,9,0.0015,surface_SD6,X,3,17,51175,50040,1.0107603590000735,internal,2
3,3,9,0.0015,surface_SD6,X,3,17,102375,100571,2.5002514139999903,internal_correlated,2
3,3,9,0.0015,surface_SD6,Z,3,17,51175,50019,1.2211280390002912,internal,2
3,3,9,0.0015,surface_SD6,Z,3,17,102375,100568,2.4164343380000446,internal_correlated,2
3,3,9,0.0015,surface_SI1000,X,3,17,51175,49890,1.1250542889999906,internal,2
3,3,9,0.0015,surface_SI1000,X,3,17,51175,50102,1.6263956540001345,internal_correlated,2
3,3,9,0.0015,surface_SI1000,Z,3,17,51175,49928,1.1462544719997823,internal,2
3,3,9,0.0015,surface_SI1000,Z,3,17,51175,50128,1.6043744649998644,internal_correlated,2
3,3,9,0.002,surface_SD6,X,3,17,51175,49252,1.1719225819999792,internal,2
3,3,9,0.002,surface_SD6,X,3,17,51175,49574,1.5496585239999376,internal_correlated,2
3,3,9,0.002,surface_SD6,Z,3,17,51175,49201,1.1727380610002456,internal,2
3,3,9,0.002,surface_SD6,Z,3,17,51175,49636,1.584826036000095,internal_correlated,2
3,3,9,0.002,surface_SI1000,X,3,17,25575,24493,0.8226867590000211,internal,2
3,3,9,0.002,surface_SI1000,X,3,17,51175,49259,1.748221746000013,internal_correlated,2
3,3,9,0.002,surface_SI1000,Z,3,17,25575,24496,0.777654425000037,internal,2
3,3,9,0.002,surface_SI1000,Z,3,17,51175,49237,1.6705979460000435,internal_correlated,2
3,3,9,0.003,surface_SD6,X,3,17,25575,23617,0.8967652770000996,internal,2
3,3,9,0.003,surface_SD6,X,3,17,25575,23914,1.0989590169999701,internal_correlated,2
3,3,9,0.003,surface_SD6,Z,3,17,25575,23612,0.8377590460000874,internal,2
3,3,9,0.003,surface_SD6,Z,3,17,25575,23836,1.1107299819999525,internal_correlated,2
3,3,9,0.003,surface_SI1000,X,3,17,12775,11708,0.6342286880001211,internal,2
3,3,9,0.003,surface_SI1000,X,3,17,25575,23592,1.2235663999997541,internal_correlated,2
3,3,9,0.003,surface_SI1000,Z,3,17,12775,11701,0.6566024149999521,internal,2
3,3,9,0.003,surface_SI1000,Z,3,17,12775,11755,0.7629658549999476,internal_correlated,2
3,3,9,0.005,surface_SD6,X,3,17,6375,5242,0.45620329400003357,internal,2
3,3,9,0.005,surface_SD6,X,3,17,12775,10818,0.5793644050002058,internal_correlated,2
3,3,9,0.005,surface_SD6,Z,3,17,6375,5265,0.4417093099999647,internal,2
3,3,9,0.005,surface_SD6,Z,3,17,12775,10803,0.6548709769998595,internal_correlated,2
3,3,9,0.005,surface_SI1000,X,3,17,6375,5182,0.5104895810000016,internal,2
3,3,9,0.005,surface_SI1000,X,3,17,6375,5215,0.448583113999689,internal_correlated,2
3,3,9,0.005,surface_SI1000,Z,3,17,6375,5145,0.4804156990001047,internal,2
3,3,9,0.005,surface_SI1000,Z,3,17,6375,5246,0.4510183469999447,internal_correlated,2
3,3,9,0.007,surface_SD6,X,3,17,25,13,0.04205630399997062,internal,2
3,3,9,0.007,surface_SD6,X,3,17,6375,4716,0.5038095230000863,internal_correlated,2
3,3,9,0.007,surface_SD6,Z,3,17,6375,4605,0.4920777430000953,internal,2
3,3,9,0.007,surface_SD6,Z,3,17,6375,4854,0.5167106559999866,internal_correlated,2
3,3,9,0.007,surface_SI1000,X,3,17,6375,4525,0.547727211000165,internal,2
3,3,9,0.007,surface_SI1000,X,3,17,6375,4612,0.5322385040000199,internal_correlated,2
3,3,9,0.007,surface_SI1000,Z,3,17,6375,4535,0.5465728399999534,internal,2
3,3,9,0.007,surface_SI1000,Z,3,17,6375,4584,0.5201579920001222,internal_correlated,2
3,3,9,0.01,surface_SD6,X,3,17,25,13,0.03659001599999101,internal,2
3,3,9,0.01,surface_SD6,X,3,17,3175,2006,0.36776465399987046,internal_correlated,2
3,3,9,0.01,surface_SD6,Z,3,17,3175,1993,0.37030048399981297,internal,2
3,3,9,0.01,surface_SD6,Z,3,17,3175,2003,0.3804653720000033,internal_correlated,2
3,3,9,0.01,surface_SI1000,X,3,17,25,12,0.041250651999916954,internal,2
3,3,9,0.01,surface_SI1000,X,3,17,3175,1944,0.4009778960001995,internal_correlated,2
3,3,9,0.01,surface_SI1000,Z,3,17,25,13,0.0405332840000483,internal,2
3,3,9,0.01,surface_SI1000,Z,3,17,3175,1946,0.4243369050000183,internal_correlated,2
3,3,9,0.015,surface_SD6,X,3,17,3175,1681,0.370142524999892,internal,2
3,3,9,0.015,surface_SD6,X,3,17,3175,1751,0.3878756340000109,internal_correlated,2
3,3,9,0.015,surface_SD6,Z,3,17,25,12,0.03545424600008573,internal,2
3,3,9,0.015,surface_SD6,Z,3,17,175,91,0.11230040500004179,internal_correlated,2
3,3,9,0.015,surface_SI1000,X,3,17,25,12,0.035286955000060516,internal,2
3,3,9,0.015,surface_SI1000,X,3,17,1575,813,0.32099183899970285,internal_correlated,2
3,3,9,0.015,surface_SI1000,Z,3,17,25,12,0.042129549000037514,internal,2
3,3,9,0.015,surface_SI1000,Z,3,17,75,39,0.08163302099990233,internal_correlated,2
3,3,9,0.02,surface_SD6,X,3,17,25,13,0.03555214800007889,internal,2
3,3,9,0.02,surface_SD6,X,3,17,175,91,0.11601919199995336,internal_correlated,2
3,3,9,0.02,surface_SD6,Z,3,17,1575,806,0.2793564900000547,internal,2
3,3,9,0.02,surface_SD6,Z,3,17,25,12,0.03744425399997908,internal_correlated,2
3,3,9,0.02,surface_SI1000,X,3,17,25,12,0.038528593999899385,internal,2
3,3,9,0.02,surface_SI1000,X,3,17,25,10,0.03853240100011135,internal_correlated,2
3,3,9,0.02,surface_SI1000,Z,3,17,25,7,0.043328166999913265,internal,2
3,3,9,0.02,surface_SI1000,Z,3,17,25,13,0.04123918599998433,internal_correlated,2
3,3,9,0.03,surface_SD6,X,3,17,775,395,0.22341115100005027,internal,2
3,3,9,0.03,surface_SD6,X,3,17,25,12,0.035845091999931356,internal_correlated,2
3,3,9,0.03,surface_SD6,Z,3,17,25,10,0.0449809079999568,internal,2
3,3,9,0.03,surface_SD6,Z,3,17,25,8,0.04496594199997617,internal_correlated,2
3,3,9,0.03,surface_SI1000,X,3,17,25,9,0.04234357899997576,internal,2
3,3,9,0.03,surface_SI1000,X,3,17,375,184,0.1911272629999985,internal_correlated,2
3,3,9,0.03,surface_SI1000,Z,3,17,25,9,0.03969802599999639,internal,2
3,3,9,0.03,surface_SI1000,Z,3,17,25,10,0.04123056700007055,internal_correlated,2
4,6,12,0.0001,honeycomb_EM3_v2,H,4,24,1638375,1636996,35.21326788100123,internal,2
4,6,12,0.0001,honeycomb_EM3_v2,H,4,24,2638375,2637076,59.1839353859998,internal_correlated,2
4,6,12,0.0001,honeycomb_EM3_v2,V,4,24,2638375,2637181,52.60311821599862,internal,2
4,6,12,0.0001,honeycomb_EM3_v2,V,4,24,4638375,4637267,99.28547574699974,internal_correlated,2
4,6,12,0.0002,honeycomb_EM3_v2,H,4,24,819175,817706,17.404644529975485,internal,2
4,6,12,0.0002,honeycomb_EM3_v2,H,4,24,1638375,1636760,40.10638832600023,internal_correlated,2
4,6,12,0.0002,honeycomb_EM3_v2,V,4,24,1638375,1636833,32.52576718501223,internal,2
4,6,12,0.0002,honeycomb_EM3_v2,V,4,24,2638375,2637093,57.73190356100008,internal_correlated,2
4,6,12,0.0003,honeycomb_EM3_v2,H,4,24,409575,408435,8.958831559953978,internal,2
4,6,12,0.0003,honeycomb_EM3_v2,H,4,24,819175,817981,20.72592487700001,internal_correlated,2
4,6,12,0.0003,honeycomb_EM3_v2,V,4,24,819175,818009,15.92454239403014,internal,2
4,6,12,0.0003,honeycomb_EM3_v2,V,4,24,1638375,1637152,37.012692541999996,internal_correlated,2
4,6,12,0.0005,honeycomb_EM3_v2,H,4,24,409575,407643,9.081692029023543,internal,2
4,6,12,0.0005,honeycomb_EM3_v2,H,4,24,409575,408547,11.124242202029563,internal_correlated,2
4,6,12,0.0005,honeycomb_EM3_v2,V,4,24,819175,817197,15.979770251869923,internal,2
4,6,12,0.0005,honeycomb_EM3_v2,V,4,24,819175,818160,19.08764519597753,internal_correlated,2
4,6,12,0.0007,honeycomb_EM3_v2,H,4,24,204775,203418,5.705394167000122,internal,2
4,6,12,0.0007,honeycomb_EM3_v2,H,4,24,409575,408131,11.37431429900002,internal_correlated,2
4,6,12,0.0007,honeycomb_EM3_v2,V,4,24,409575,408238,9.33289038099997,internal,2
4,6,12,0.0007,honeycomb_EM3_v2,V,4,24,819175,817735,20.13698903800004,internal_correlated,2
4,6,12,0.001,honeycomb_EM3_v2,H,4,24,102375,101361,3.5090542180003013,internal,2
4,6,12,0.001,honeycomb_EM3_v2,H,4,24,204775,203687,6.218863005999765,internal_correlated,2
4,6,12,0.001,honeycomb_EM3_v2,V,4,24,204775,203701,5.460279984000067,internal,2
4,6,12,0.001,honeycomb_EM3_v2,V,4,24,409575,408502,10.944299377999982,internal_correlated,2
4,6,12,0.0015,honeycomb_EM3_v2,H,4,24,102375,100894,4.055552665000022,internal,2
4,6,12,0.0015,honeycomb_EM3_v2,H,4,24,204775,203128,7.164634228993236,internal_correlated,2
4,6,12,0.0015,honeycomb_EM3_v2,V,4,24,204775,203127,5.614988775000029,internal,2
4,6,12,0.0015,honeycomb_EM3_v2,V,4,24,409575,407877,11.753336060002766,internal_correlated,2
4,6,12,0.002,honeycomb_EM3_v2,H,4,24,51175,50109,2.9059295559999754,internal,2
4,6,12,0.002,honeycomb_EM3_v2,H,4,24,102375,101203,4.5416955030000565,internal_correlated,2
4,6,12,0.002,honeycomb_EM3_v2,V,4,24,102375,101257,4.263684027999986,internal,2
4,6,12,0.002,honeycomb_EM3_v2,V,4,24,204775,203534,6.6685571029999835,internal_correlated,2
4,6,12,0.003,honeycomb_EM3_v2,H,4,24,51175,49487,2.7885089339999922,internal,2
4,6,12,0.003,honeycomb_EM3_v2,H,4,24,51175,50161,2.9686598079998703,internal_correlated,2
4,6,12,0.003,honeycomb_EM3_v2,V,4,24,102375,100428,3.9160603199999287,internal,2
4,6,12,0.003,honeycomb_EM3_v2,V,4,24,102375,101366,4.63779242499993,internal_correlated,2
4,6,12,0.005,honeycomb_EM3_v2,H,4,24,25575,24018,2.0912116729999752,internal,2
4,6,12,0.005,honeycomb_EM3_v2,H,4,24,51175,49317,3.0815743370000064,internal_correlated,2
4,6,12,0.005,honeycomb_EM3_v2,V,4,24,51175,49258,3.030492918000391,internal,2
4,6,12,0.005,honeycomb_EM3_v2,V,4,24,51175,50145,3.35048980199997,internal_correlated,2
4,6,12,0.007,honeycomb_EM3_v2,H,4,24,12775,11516,1.627306309999767,internal,2
4,6,12,0.007,honeycomb_EM3_v2,H,4,24,25575,24060,2.3665856260000737,internal_correlated,2
4,6,12,0.007,honeycomb_EM3_v2,V,4,24,25575,24105,2.173656410000035,internal,2
4,6,12,0.007,honeycomb_EM3_v2,V,4,24,51175,49422,3.8085677709998436,internal_correlated,2
4,6,12,0.01,honeycomb_EM3_v2,H,4,24,12775,10857,1.7951923229998101,internal,2
4,6,12,0.01,honeycomb_EM3_v2,H,4,24,12775,11481,1.849544809999884,internal_correlated,2
4,6,12,0.01,honeycomb_EM3_v2,V,4,24,12775,11513,1.6159987599997976,internal,2
4,6,12,0.01,honeycomb_EM3_v2,V,4,24,25575,23974,3.0674250479999046,internal_correlated,2
4,6,12,0.015,honeycomb_EM3_v2,H,4,24,6375,4949,1.2941615890000548,internal,2
4,6,12,0.015,honeycomb_EM3_v2,H,4,24,6375,5169,1.4746720669998012,internal_correlated,2
4,6,12,0.015,honeycomb_EM3_v2,V,4,24,6375,5289,1.381858586000135,internal,2
4,6,12,0.015,honeycomb_EM3_v2,V,4,24,12775,11185,2.474105084999792,internal_correlated,2
4,6,12,0.02,honeycomb_EM3_v2,H,4,24,3175,2161,1.2096890430000258,internal,2
4,6,12,0.02,honeycomb_EM3_v2,H,4,24,6375,4748,2.0261024959996803,internal_correlated,2
4,6,12,0.02,honeycomb_EM3_v2,V,4,24,6375,4858,1.6833945089998679,internal,2
4,6,12,0.02,honeycomb_EM3_v2,V,4,24,6375,5191,1.852053142999921,internal_correlated,2
4,6,12,0.03,honeycomb_EM3_v2,H,4,24,3175,1834,1.4513206859999173,internal,2
4,6,12,0.03,honeycomb_EM3_v2,H,4,24,3175,2024,1.6891631909999205,internal_correlated,2
4,6,12,0.03,honeycomb_EM3_v2,V,4,24,3175,2046,1.3011808299999075,internal,2
4,6,12,0.03,honeycomb_EM3_v2,V,4,24,6375,4385,2.803686362999997,internal_correlated,2
4,6,12,0.0001,honeycomb_PC3,H,4,60,8638375,8637344,175.74974583199855,internal,2
4,6,12,0.0001,honeycomb_PC3,H,4,60,16638375,16637339,362.6485785170004,internal_correlated,2
4,6,12,0.0001,honeycomb_PC3,V,4,60,15638375,15637351,307.2424978399986,internal,2
4,6,12,0.0001,honeycomb_PC3,V,4,60,33638375,33637358,697.368509821,internal_correlated,2
4,6,12,0.0001,honeycomb_SD6,H,4,60,2638375,2636898,54.183495812999354,internal,2
4,6,12,0.0001,honeycomb_SD6,H,4,60,3638375,3637267,85.10688346699988,internal_correlated,2
4,6,12,0.0001,honeycomb_SD6,V,4,60,3638375,3637253,74.41969837499892,internal,2
4,6,12,0.0001,honeycomb_SD6,V,4,60,7638375,7637252,168.9701621649998,internal_correlated,2
4,6,12,0.0001,honeycomb_SI1000,H,4,60,819175,817222,20.50358362099996,internal,2
4,6,12,0.0001,honeycomb_SI1000,H,4,60,819175,818138,22.437898501000063,internal_correlated,2
4,6,12,0.0001,honeycomb_SI1000,V,4,60,819175,818105,19.13552934100062,internal,2
4,6,12,0.0001,honeycomb_SI1000,V,4,60,1638375,1637259,40.404688129999954,internal_correlated,2
4,6,12,0.0002,honeycomb_PC3,H,4,60,2638375,2637123,52.87687443003233,internal,2
4,6,12,0.0002,honeycomb_PC3,H,4,60,4638375,4637206,112.67519454900014,internal_correlated,2
4,6,12,0.0002,honeycomb_PC3,V,4,60,4638375,4637165,83.6299906950153,internal,2
4,6,12,0.0002,honeycomb_PC3,V,4,60,8638375,8637326,187.85588227900018,internal_correlated,2
4,6,12,0.0002,honeycomb_SD6,H,4,60,819175,817338,18.15872947401658,internal,2
4,6,12,0.0002,honeycomb_SD6,H,4,60,1638375,1636417,45.00337113600028,internal_correlated,2
4,6,12,0.0002,honeycomb_SD6,V,4,60,819175,818157,18.441599477038835,internal,2
4,6,12,0.0002,honeycomb_SD6,V,4,60,2638375,2636797,65.47876091800015,internal_correlated,2
4,6,12,0.0002,honeycomb_SI1000,H,4,60,204775,202866,6.448596906018793,internal,2
4,6,12,0.0002,honeycomb_SI1000,H,4,60,204775,203756,7.353228090999664,internal_correlated,2
4,6,12,0.0002,honeycomb_SI1000,V,4,60,204775,203716,6.365210760981427,internal,2
4,6,12,0.0002,honeycomb_SI1000,V,4,60,409575,408450,13.02355200300019,internal_correlated,2
4,6,12,0.0003,honeycomb_PC3,H,4,60,1638375,1636609,29.34497727503185,internal,2
4,6,12,0.0003,honeycomb_PC3,H,4,60,2638375,2636887,62.31176811100005,internal_correlated,2
4,6,12,0.0003,honeycomb_PC3,V,4,60,2638375,2636836,48.89966166901286,internal,2
4,6,12,0.0003,honeycomb_PC3,V,4,60,3638375,3637328,85.410500289,internal_correlated,2
4,6,12,0.0003,honeycomb_SD6,H,4,60,409575,407660,11.083833633980248,internal,2
4,6,12,0.0003,honeycomb_SD6,H,4,60,409575,408474,12.876564014999985,internal_correlated,2
4,6,12,0.0003,honeycomb_SD6,V,4,60,409575,408442,10.378636284993263,internal,2
4,6,12,0.0003,honeycomb_SD6,V,4,60,819175,818009,24.526310505000055,internal_correlated,2
4,6,12,0.0003,honeycomb_SI1000,H,4,60,102375,100333,4.152274923981167,internal,2
4,6,12,0.0003,honeycomb_SI1000,H,4,60,102375,101156,5.073689187000042,internal_correlated,2
4,6,12,0.0003,honeycomb_SI1000,V,4,60,102375,101083,4.058985837968066,internal,2
4,6,12,0.0003,honeycomb_SI1000,V,4,60,204775,203501,8.634924177000016,internal_correlated,2
4,6,12,0.0005,honeycomb_PC3,H,4,60,409575,408368,9.855008531012572,internal,2
4,6,12,0.0005,honeycomb_PC3,H,4,60,819175,817897,20.264363201975357,internal_correlated,2
4,6,12,0.0005,honeycomb_PC3,V,4,60,819175,817815,18.29254877092899,internal,2
4,6,12,0.0005,honeycomb_PC3,V,4,60,1638375,1637052,41.34440660700784,internal_correlated,2
4,6,12,0.0005,honeycomb_SD6,H,4,60,102375,100949,3.844174676021794,internal,2
4,6,12,0.0005,honeycomb_SD6,H,4,60,204775,203221,7.7161396330047864,internal_correlated,2
4,6,12,0.0005,honeycomb_SD6,V,4,60,204775,203165,6.219044201017823,internal,2
4,6,12,0.0005,honeycomb_SD6,V,4,60,409575,407998,13.637281479022931,internal_correlated,2
4,6,12,0.0005,honeycomb_SI1000,H,4,60,25575,24283,2.096633528039092,internal,2
4,6,12,0.0005,honeycomb_SI1000,H,4,60,51175,49528,3.41134790101205,internal_correlated,2
4,6,12,0.0005,honeycomb_SI1000,V,4,60,51175,49456,3.089898459991673,internal,2
4,6,12,0.0005,honeycomb_SI1000,V,4,60,51175,50166,3.3802377749816515,internal_correlated,2
4,6,12,0.0007,honeycomb_PC3,H,4,60,204775,203656,6.116198321999946,internal,2
4,6,12,0.0007,honeycomb_PC3,H,4,60,409575,408283,12.233140892999955,internal_correlated,2
4,6,12,0.0007,honeycomb_PC3,V,4,60,409575,408268,10.38869490900015,internal,2
4,6,12,0.0007,honeycomb_PC3,V,4,60,819175,817845,23.015370737999916,internal_correlated,2
4,6,12,0.0007,honeycomb_SD6,H,4,60,51175,49800,2.5170884069998465,internal,2
4,6,12,0.0007,honeycomb_SD6,H,4,60,102375,100881,5.083290498999986,internal_correlated,2
4,6,12,0.0007,honeycomb_SD6,V,4,60,102375,100806,4.219328538000127,internal,2
4,6,12,0.0007,honeycomb_SD6,V,4,60,204775,203207,8.475593528000047,internal_correlated,2
4,6,12,0.0007,honeycomb_SI1000,H,4,60,12775,11554,1.4459888699998373,internal,2
4,6,12,0.0007,honeycomb_SI1000,H,4,60,25575,23967,2.605831450000025,internal_correlated,2
4,6,12,0.0007,honeycomb_SI1000,V,4,60,25575,23891,2.1643576680000933,internal,2
4,6,12,0.0007,honeycomb_SI1000,V,4,60,51175,49178,3.955667869000024,internal_correlated,2
4,6,12,0.001,honeycomb_PC3,H,4,60,102375,101186,3.6247203140001147,internal,2
4,6,12,0.001,honeycomb_PC3,H,4,60,204775,203484,7.212482166999848,internal_correlated,2
4,6,12,0.001,honeycomb_PC3,V,4,60,204775,203411,5.817373342000224,internal,2
4,6,12,0.001,honeycomb_PC3,V,4,60,409575,408268,12.905703076000009,internal_correlated,2
4,6,12,0.001,honeycomb_SD6,H,4,60,25575,24250,1.8001890680000088,internal,2
4,6,12,0.001,honeycomb_SD6,H,4,60,51175,49600,3.2034644370000933,internal_correlated,2
4,6,12,0.001,honeycomb_SD6,V,4,60,51175,49571,2.7838264749999553,internal,2
4,6,12,0.001,honeycomb_SD6,V,4,60,102375,100536,5.416976212999998,internal_correlated,2
4,6,12,0.001,honeycomb_SI1000,H,4,60,6375,5326,1.135675236999873,internal,2
4,6,12,0.001,honeycomb_SI1000,H,4,60,12775,11170,1.8630607119999922,internal_correlated,2
4,6,12,0.001,honeycomb_SI1000,V,4,60,12775,11160,1.6259392989999242,internal,2
4,6,12,0.001,honeycomb_SI1000,V,4,60,25575,23596,2.975361945000145,internal_correlated,2
4,6,12,0.0015,honeycomb_PC3,H,4,60,51175,49906,2.9556895499999882,internal,2
4,6,12,0.0015,honeycomb_PC3,H,4,60,102375,100878,4.783551234006154,internal_correlated,2
4,6,12,0.0015,honeycomb_PC3,V,4,60,102375,100757,4.320001018999989,internal,2
4,6,12,0.0015,honeycomb_PC3,V,4,60,204775,203130,8.432146941995597,internal_correlated,2
4,6,12,0.0015,honeycomb_SD6,H,4,60,12775,11488,1.8011451180000222,internal,2
4,6,12,0.0015,honeycomb_SD6,H,4,60,25575,23812,2.5047721750015626,internal_correlated,2
4,6,12,0.0015,honeycomb_SD6,V,4,60,25575,23801,2.445973135000031,internal,2
4,6,12,0.0015,honeycomb_SD6,V,4,60,25575,24500,2.5428147299971897,internal_correlated,2
4,6,12,0.0015,honeycomb_SI1000,H,4,60,6375,4530,1.7585474050000016,internal,2
4,6,12,0.0015,honeycomb_SI1000,H,4,60,12750,9839,2.9181766259716824,internal_correlated,2
4,6,12,0.0015,honeycomb_SI1000,V,4,60,6375,4863,1.7482245620001038,internal,2
4,6,12,0.0015,honeycomb_SI1000,V,4,60,12750,10643,3.3469569139888335,internal_correlated,2
4,6,12,0.002,honeycomb_PC3,H,4,60,25575,24491,2.279540073000021,internal,2
4,6,12,0.002,honeycomb_PC3,H,4,60,51175,49795,3.4541058599999985,internal_correlated,2
4,6,12,0.002,honeycomb_PC3,V,4,60,51175,49749,3.1462012360000102,internal,2
4,6,12,0.002,honeycomb_PC3,V,4,60,102375,100827,5.336566354000013,internal_correlated,2
4,6,12,0.002,honeycomb_SD6,H,4,60,6375,5300,1.560214385000009,internal,2
4,6,12,0.002,honeycomb_SD6,H,4,60,12775,11209,2.0073923500000603,internal_correlated,2
4,6,12,0.002,honeycomb_SD6,V,4,60,12775,11263,2.120558917000025,internal,2
4,6,12,0.002,honeycomb_SD6,V,4,60,12775,11751,2.0434699580000597,internal_correlated,2
4,6,12,0.002,honeycomb_SI1000,H,4,60,3175,1929,1.5737068880000038,internal,2
4,6,12,0.002,honeycomb_SI1000,H,4,60,3175,2110,1.5515540289999876,internal_correlated,2
4,6,12,0.002,honeycomb_SI1000,V,4,60,3175,2159,1.5184878549999894,internal,2
4,6,12,0.002,honeycomb_SI1000,V,4,60,6375,4694,2.3213008649999836,internal_correlated,2
4,6,12,0.003,honeycomb_PC3,H,4,60,12775,11628,1.4442539080000643,internal,2
4,6,12,0.003,honeycomb_PC3,H,4,60,25575,24121,2.3688904830002,internal_correlated,2
4,6,12,0.003,honeycomb_PC3,V,4,60,25575,23951,1.9758349349997388,internal,2
4,6,12,0.003,honeycomb_PC3,V,4,60,51175,49397,3.501679142000171,internal_correlated,2
4,6,12,0.003,honeycomb_SD6,H,4,60,6375,4546,1.3244108020002159,internal,2
4,6,12,0.003,honeycomb_SD6,H,4,60,6375,4875,1.4441465040000594,internal_correlated,2
4,6,12,0.003,honeycomb_SD6,V,4,60,6375,4892,1.3062506750001148,internal,2
4,6,12,0.003,honeycomb_SD6,V,4,60,6375,5266,1.5108361430001196,internal_correlated,2
4,6,12,0.003,honeycomb_SI1000,H,4,60,25,12,0.09979181900007461,internal,2
4,6,12,0.003,honeycomb_SI1000,H,4,60,25,13,0.10359251199997743,internal_correlated,2
4,6,12,0.003,honeycomb_SI1000,V,4,60,3175,1771,1.3861154669999678,internal,2
4,6,12,0.003,honeycomb_SI1000,V,4,60,3175,1880,1.8809273589999975,internal_correlated,2
4,6,12,0.005,honeycomb_PC3,H,4,60,6375,5030,1.1299850310000465,internal,2
4,6,12,0.005,honeycomb_PC3,H,4,60,6375,5372,1.2906951119999803,internal_correlated,2
4,6,12,0.005,honeycomb_PC3,V,4,60,6375,5332,1.0426637160001064,internal,2
4,6,12,0.005,honeycomb_PC3,V,4,60,12775,11512,1.8273938220002037,internal_correlated,2
4,6,12,0.005,honeycomb_SD6,H,4,60,3175,1749,1.023395502000085,internal,2
4,6,12,0.005,honeycomb_SD6,H,4,60,3175,1853,1.4828912770000215,internal_correlated,2
4,6,12,0.005,honeycomb_SD6,V,4,60,25,10,0.08626868399994692,internal,2
4,6,12,0.005,honeycomb_SD6,V,4,60,3175,2027,1.433154548999937,internal_correlated,2
4,6,12,0.005,honeycomb_SI1000,H,4,60,50,23,0.17214313297711215,internal,2
4,6,12,0.005,honeycomb_SI1000,H,4,60,75,39,0.23636771499991482,internal_correlated,2
4,6,12,0.005,honeycomb_SI1000,V,4,60,75,36,0.21071085699998093,internal,2
4,6,12,0.005,honeycomb_SI1000,V,4,60,25,12,0.11216125800001464,internal_correlated,2
4,6,12,0.007,honeycomb_PC3,H,4,60,3175,2169,0.8831519879996677,internal,2
4,6,12,0.007,honeycomb_PC3,H,4,60,6375,4717,1.637532508000163,internal_correlated,2
4,6,12,0.007,honeycomb_PC3,V,4,60,6375,4784,1.2779051869998739,internal,2
4,6,12,0.007,honeycomb_PC3,V,4,60,6375,5107,1.500167982999983,internal_correlated,2
4,6,12,0.007,honeycomb_SD6,H,4,60,25,11,0.0996200750000753,internal,2
4,6,12,0.007,honeycomb_SD6,H,4,60,25,10,0.09639222900000277,internal_correlated,2
4,6,12,0.007,honeycomb_SD6,V,4,60,75,38,0.1792682560000003,internal,2
4,6,12,0.007,honeycomb_SD6,V,4,60,3175,1733,2.041047029999959,internal_correlated,2
4,6,12,0.007,honeycomb_SI1000,H,4,60,375,187,0.549722007000014,internal,2
4,6,12,0.007,honeycomb_SI1000,H,4,60,25,9,0.11826299400001972,internal_correlated,2
4,6,12,0.007,honeycomb_SI1000,V,4,60,25,10,0.10370763100002023,internal,2
4,6,12,0.007,honeycomb_SI1000,V,4,60,25,12,0.12698595599999862,internal_correlated,2
4,6,12,0.01,honeycomb_PC3,H,4,60,25,12,0.08898739400001432,internal,2
4,6,12,0.01,honeycomb_PC3,H,4,60,3175,1901,1.3866771829999607,internal_correlated,2
4,6,12,0.01,honeycomb_PC3,V,4,60,25,10,0.0944090180000785,internal,2
4,6,12,0.01,honeycomb_PC3,V,4,60,3175,2152,1.3216045969999186,internal_correlated,2
4,6,12,0.01,honeycomb_SD6,H,4,60,25,12,0.10188752700003079,internal,2
4,6,12,0.01,honeycomb_SD6,H,4,60,375,194,0.6045512809999991,internal_correlated,2
4,6,12,0.01,honeycomb_SD6,V,4,60,175,89,0.3150750820000212,internal,2
4,6,12,0.01,honeycomb_SD6,V,4,60,25,10,0.10345746600000894,internal_correlated,2
4,6,12,0.01,honeycomb_SI1000,H,4,60,175,87,0.40418463299999985,internal,2
4,6,12,0.01,honeycomb_SI1000,H,4,60,25,9,0.12169667199998457,internal_correlated,2
4,6,12,0.01,honeycomb_SI1000,V,4,60,25,8,0.10851829800003543,internal,2
4,6,12,0.01,honeycomb_SI1000,V,4,60,25,11,0.12671250500000042,internal_correlated,2
4,6,12,0.015,honeycomb_PC3,H,4,60,75,39,0.19324844499999472,internal,2
4,6,12,0.015,honeycomb_PC3,H,4,60,25,10,0.10372542699997211,internal_correlated,2
4,6,12,0.015,honeycomb_PC3,V,4,60,3175,1686,1.3536887989999968,internal,2
4,6,12,0.015,honeycomb_PC3,V,4,60,25,10,0.1033881770000562,internal_correlated,2
4,6,12,0.015,honeycomb_SD6,H,4,60,25,11,0.1037795060000235,internal,2
4,6,12,0.015,honeycomb_SD6,H,4,60,775,387,1.2812120160000404,internal_correlated,2
4,6,12,0.015,honeycomb_SD6,V,4,60,25,11,0.09641572100008489,internal,2
4,6,12,0.015,honeycomb_SD6,V,4,60,25,13,0.11245571099993867,internal_correlated,2
4,6,12,0.015,honeycomb_SI1000,H,4,60,75,39,0.24021442399998705,internal,2
4,6,12,0.015,honeycomb_SI1000,H,4,60,25,13,0.13863833199991404,internal_correlated,2
4,6,12,0.015,honeycomb_SI1000,V,4,60,25,10,0.10582050899995465,internal,2
4,6,12,0.015,honeycomb_SI1000,V,4,60,375,194,0.9807853879999584,internal_correlated,2
4,6,12,0.02,honeycomb_PC3,H,4,60,25,10,0.10363896799992744,internal,2
4,6,12,0.02,honeycomb_PC3,H,4,60,25,10,0.1055335500000183,internal_correlated,2
4,6,12,0.02,honeycomb_PC3,V,4,60,25,11,0.100107233000017,internal,2
4,6,12,0.02,honeycomb_PC3,V,4,60,75,39,0.24109417399995436,internal_correlated,2
4,6,12,0.02,honeycomb_SD6,H,4,60,775,403,0.7576974080000127,internal,2
4,6,12,0.02,honeycomb_SD6,H,4,60,25,10,0.1189676370000825,internal_correlated,2
4,6,12,0.02,honeycomb_SD6,V,4,60,25,12,0.1065406619999294,internal,2
4,6,12,0.02,honeycomb_SD6,V,4,60,25,12,0.1220801389999906,internal_correlated,2
4,6,12,0.02,honeycomb_SI1000,H,4,60,25,9,0.10326817999998639,internal,2
4,6,12,0.02,honeycomb_SI1000,H,4,60,25,12,0.13217422499997156,internal_correlated,2
4,6,12,0.02,honeycomb_SI1000,V,4,60,75,38,0.25172211100004915,internal,2
4,6,12,0.02,honeycomb_SI1000,V,4,60,25,13,0.13719947099991714,internal_correlated,2
4,6,12,0.03,honeycomb_PC3,H,4,60,175,89,0.3529627810000875,internal,2
4,6,12,0.03,honeycomb_PC3,H,4,60,25,10,0.12002627200001825,internal_correlated,2
4,6,12,0.03,honeycomb_PC3,V,4,60,25,10,0.0987711609999451,internal,2
4,6,12,0.03,honeycomb_PC3,V,4,60,75,38,0.24963695099995675,internal_correlated,2
4,6,12,0.03,honeycomb_SD6,H,4,60,175,91,0.36178694000011546,internal,2
4,6,12,0.03,honeycomb_SD6,H,4,60,25,10,0.1309113070000194,internal_correlated,2
4,6,12,0.03,honeycomb_SD6,V,4,60,75,39,0.19809761099998013,internal,2
4,6,12,0.03,honeycomb_SD6,V,4,60,75,38,0.27906942500010246,internal_correlated,2
4,6,12,0.03,honeycomb_SI1000,H,4,60,25,13,0.11498036600005435,internal,2
4,6,12,0.03,honeycomb_SI1000,H,4,60,25,11,0.1328169920000164,internal_correlated,2
4,6,12,0.03,honeycomb_SI1000,V,4,60,25,10,0.11389911100002337,internal,2
4,6,12,0.03,honeycomb_SI1000,V,4,60,75,39,0.3329726289999826,internal_correlated,2
7,7,21,0.0001,surface_SD6,X,7,97,100000000,99999994,4427.672720912001,internal,2
7,7,21,0.0001,surface_SD6,X,7,97,100000000,99999993,5599.1994424039995,internal_correlated,2
7,7,21,0.0001,surface_SD6,Z,7,97,100000000,99999996,4455.634572730002,internal,2
7,7,21,0.0001,surface_SD6,Z,7,97,100000000,99999998,5615.538835365002,internal_correlated,2
7,7,21,0.0001,surface_SI1000,X,7,97,100000000,99999990,4561.716796817998,internal,2
7,7,21,0.0001,surface_SI1000,X,7,97,100000000,99999994,5747.21678340001,internal_correlated,2
7,7,21,0.0001,surface_SI1000,Z,7,97,100000000,99999993,4581.572474812998,internal,2
7,7,21,0.0001,surface_SI1000,Z,7,97,100000000,99999998,5737.622557029999,internal_correlated,2
7,7,21,0.0002,surface_SD6,X,7,97,100000000,99999884,4892.797168014998,internal,2
7,7,21,0.0002,surface_SD6,X,7,97,100000000,99999954,6106.997478852,internal_correlated,2
7,7,21,0.0002,surface_SD6,Z,7,97,100000000,99999891,4877.908188028996,internal,2
7,7,21,0.0002,surface_SD6,Z,7,97,100000000,99999962,6110.614781214003,internal_correlated,2
7,7,21,0.0002,surface_SI1000,X,7,97,100000000,99999854,5123.265133498004,internal,2
7,7,21,0.0002,surface_SI1000,X,7,97,100000000,99999928,6318.719019924003,internal_correlated,2
7,7,21,0.0002,surface_SI1000,Z,7,97,100000000,99999869,5097.449564551003,internal,2
7,7,21,0.0002,surface_SI1000,Z,7,97,100000000,99999944,6335.529054256999,internal_correlated,2
7,7,21,0.0003,surface_SD6,X,7,97,100000000,99999523,5248.389645480003,internal,2
7,7,21,0.0003,surface_SD6,X,7,97,100000000,99999800,6619.074539518,internal_correlated,2
7,7,21,0.0003,surface_SD6,Z,7,97,100000000,99999501,5266.968443877002,internal,2
7,7,21,0.0003,surface_SD6,Z,7,97,100000000,99999814,6649.7621566620055,internal_correlated,2
7,7,21,0.0003,surface_SI1000,X,7,97,100000000,99999322,5511.692364006,internal,2
7,7,21,0.0003,surface_SI1000,X,7,97,100000000,99999769,6915.375024525999,internal_correlated,2
7,7,21,0.0003,surface_SI1000,Z,7,97,100000000,99999281,5525.918070245999,internal,2
7,7,21,0.0003,surface_SI1000,Z,7,97,100000000,99999715,6925.201121240999,internal_correlated,2
7,7,21,0.0005,surface_SD6,X,7,97,27638375,27637357,1717.5528980600002,internal,2
7,7,21,0.0005,surface_SD6,X,7,97,73638375,73637370,5513.262774667003,internal_correlated,2
7,7,21,0.0005,surface_SD6,Z,7,97,27638375,27637370,1706.6245074250005,internal,2
7,7,21,0.0005,surface_SD6,Z,7,97,74638375,74637368,5617.568216368998,internal_correlated,2
7,7,21,0.0005,surface_SI1000,X,7,97,19638375,19637372,1289.3109698839996,internal,2
7,7,21,0.0005,surface_SI1000,X,7,97,44638375,44637362,3580.777055575,internal_correlated,2
7,7,21,0.0005,surface_SI1000,Z,7,97,19638375,19637336,1341.402955074,internal,2
7,7,21,0.0005,surface_SI1000,Z,7,97,49638375,49637363,4003.6011554890015,internal_correlated,2
7,7,21,0.0007,surface_SD6,X,7,97,7638375,7637321,573.3029922270003,internal,2
7,7,21,0.0007,surface_SD6,X,7,97,20638375,20637352,1768.0024321840003,internal_correlated,2
7,7,21,0.0007,surface_SD6,Z,7,97,7638375,7637306,598.8728532050003,internal,2
7,7,21,0.0007,surface_SD6,Z,7,97,19638375,19637358,1666.5764190589998,internal_correlated,2
7,7,21,0.0007,surface_SI1000,X,7,97,5638375,5637179,491.7842357420001,internal,2
7,7,21,0.0007,surface_SI1000,X,7,97,12638375,12637339,1191.4558697759999,internal_correlated,2
7,7,21,0.0007,surface_SI1000,Z,7,97,4638375,4637352,387.6369731510001,internal,2
7,7,21,0.0007,surface_SI1000,Z,7,97,12638375,12637312,1188.3674663360002,internal_correlated,2
7,7,21,0.001,surface_SD6,X,7,97,2638375,2636813,198.80736038600014,internal,2
7,7,21,0.001,surface_SD6,X,7,97,4638375,4637375,490.1223846320006,internal_correlated,2
7,7,21,0.001,surface_SD6,Z,7,97,1638375,1637373,126.2113065719999,internal,2
7,7,21,0.001,surface_SD6,Z,7,97,5638375,5637191,571.3391460530003,internal_correlated,2
7,7,21,0.001,surface_SI1000,X,7,97,1638375,1636882,141.26382052600013,internal,2
7,7,21,0.001,surface_SI1000,X,7,97,3638375,3637024,429.15285928800006,internal_correlated,2
7,7,21,0.001,surface_SI1000,Z,7,97,1638375,1636903,141.53075740399993,internal,2
7,7,21,0.001,surface_SI1000,Z,7,97,3638375,3637064,444.6623305779999,internal_correlated,2
7,7,21,0.0015,surface_SD6,X,7,97,409575,408407,41.832577935999666,internal,2
7,7,21,0.0015,surface_SD6,X,7,97,1638375,1636459,257.4393921299999,internal_correlated,2
7,7,21,0.0015,surface_SD6,Z,7,97,409575,408422,41.14123057699999,internal,2
7,7,21,0.0015,surface_SD6,Z,7,97,1638375,1636494,252.5901822500001,internal_correlated,2
7,7,21,0.0015,surface_SI1000,X,7,97,204775,203763,25.691119612999955,internal,2
7,7,21,0.0015,surface_SI1000,X,7,97,819175,817487,151.72299932900012,internal_correlated,2
7,7,21,0.0015,surface_SI1000,Z,7,97,409575,407711,48.133259246999955,internal,2
7,7,21,0.0015,surface_SI1000,Z,7,97,819175,817449,141.2193747729998,internal_correlated,2
7,7,21,0.002,surface_SD6,X,7,97,204775,203012,26.026977516000215,internal,2
7,7,21,0.002,surface_SD6,X,7,97,409575,407954,84.39146797100011,internal_correlated,2
7,7,21,0.002,surface_SD6,Z,7,97,204775,203025,26.442868909999902,internal,2
7,7,21,0.002,surface_SD6,Z,7,97,409575,408091,75.04281426499972,internal_correlated,2
7,7,21,0.002,surface_SI1000,X,7,97,102375,100908,17.02922993299967,internal,2
7,7,21,0.002,surface_SI1000,X,7,97,204775,203339,51.934023397999795,internal_correlated,2
7,7,21,0.002,surface_SI1000,Z,7,97,102375,100918,17.07037432800007,internal,2
7,7,21,0.002,surface_SI1000,Z,7,97,204775,203314,57.63805465599978,internal_correlated,2
7,7,21,0.003,surface_SD6,X,7,97,25575,24553,6.888645118000113,internal,2
7,7,21,0.003,surface_SD6,X,7,97,51175,50122,19.623555881000357,internal_correlated,2
7,7,21,0.003,surface_SD6,Z,7,97,51175,49167,11.146220969000296,internal,2
7,7,21,0.003,surface_SD6,Z,7,97,51175,50100,19.298290919999886,internal_correlated,2
7,7,21,0.003,surface_SI1000,X,7,97,25575,23980,8.379050613000118,internal,2
7,7,21,0.003,surface_SI1000,X,7,97,51175,49319,22.577141958999732,internal_correlated,2
7,7,21,0.003,surface_SI1000,Z,7,97,25575,23998,8.08233654600042,internal,2
7,7,21,0.003,surface_SI1000,Z,7,97,51175,49224,24.16384129100004,internal_correlated,2
7,7,21,0.005,surface_SD6,X,7,97,6375,5163,3.6134131270001717,internal,2
7,7,21,0.005,surface_SD6,X,7,97,12775,11078,9.546169267999971,internal_correlated,2
7,7,21,0.005,surface_SD6,Z,7,97,6375,5155,4.070672541000135,internal,2
7,7,21,0.005,surface_SD6,Z,7,97,12775,11000,9.547830131000069,internal_correlated,2
7,7,21,0.005,surface_SI1000,X,7,97,6375,4539,4.6194381749998,internal,2
7,7,21,0.005,surface_SI1000,X,7,97,6375,4927,7.361516075999816,internal_correlated,2
7,7,21,0.005,surface_SI1000,Z,7,97,6375,4568,4.441127754000263,internal,2
7,7,21,0.005,surface_SI1000,Z,7,97,6375,4949,7.180714567999871,internal_correlated,2
7,7,21,0.007,surface_SD6,X,7,97,3175,1934,3.039179987000125,internal,2
7,7,21,0.007,surface_SD6,X,7,97,25,11,0.2827048220000279,internal_correlated,2
7,7,21,0.007,surface_SD6,Z,7,97,75,39,0.5769626840001365,internal,2
7,7,21,0.007,surface_SD6,Z,7,97,3175,2138,3.402199477000181,internal_correlated,2
7,7,21,0.007,surface_SI1000,X,7,97,3175,1768,3.853525823000041,internal,2
7,7,21,0.007,surface_SI1000,X,7,97,25,13,0.3125303179999719,internal_correlated,2
7,7,21,0.007,surface_SI1000,Z,7,97,75,37,0.5660214040000255,internal,2
7,7,21,0.007,surface_SI1000,Z,7,97,3175,1812,4.3773364040000615,internal_correlated,2
7,7,21,0.01,surface_SD6,X,7,97,25,6,0.28548160899993036,internal,2
7,7,21,0.01,surface_SD6,X,7,97,175,74,0.8685953039998822,internal_correlated,2
7,7,21,0.01,surface_SD6,Z,7,97,75,39,0.562325200000032,internal,2
7,7,21,0.01,surface_SD6,Z,7,97,25,12,0.2881319559999156,internal_correlated,2
7,7,21,0.01,surface_SI1000,X,7,97,75,36,0.6317658740000525,internal,2
7,7,21,0.01,surface_SI1000,X,7,97,25,9,0.3152641170000834,internal_correlated,2
7,7,21,0.01,surface_SI1000,Z,7,97,75,38,0.6358285380000552,internal,2
7,7,21,0.01,surface_SI1000,Z,7,97,175,87,0.9767815349999864,internal_correlated,2
7,7,21,0.015,surface_SD6,X,7,97,375,190,1.3574933209999926,internal,2
7,7,21,0.015,surface_SD6,X,7,97,25,9,0.302801455000008,internal_correlated,2
7,7,21,0.015,surface_SD6,Z,7,97,75,36,0.5891710820000071,internal,2
7,7,21,0.015,surface_SD6,Z,7,97,175,86,0.9744208759999538,internal_correlated,2
7,7,21,0.015,surface_SI1000,X,7,97,25,11,0.31923044300003767,internal,2
7,7,21,0.015,surface_SI1000,X,7,97,25,7,0.3440335329999016,internal_correlated,2
7,7,21,0.015,surface_SI1000,Z,7,97,25,11,0.3266689659999429,internal,2
7,7,21,0.015,surface_SI1000,Z,7,97,25,12,0.34146219399997335,internal_correlated,2
7,7,21,0.02,surface_SD6,X,7,97,175,91,1.0018214530000478,internal,2
7,7,21,0.02,surface_SD6,X,7,97,25,13,0.31893244299999424,internal_correlated,2
7,7,21,0.02,surface_SD6,Z,7,97,175,78,1.0137329870001395,internal,2
7,7,21,0.02,surface_SD6,Z,7,97,25,11,0.3241419150000411,internal_correlated,2
7,7,21,0.02,surface_SI1000,X,7,97,775,399,2.741912255000102,internal,2
7,7,21,0.02,surface_SI1000,X,7,97,75,33,0.7195073560000083,internal_correlated,2
7,7,21,0.02,surface_SI1000,Z,7,97,25,13,0.3262690139999904,internal,2
7,7,21,0.02,surface_SI1000,Z,7,97,25,11,0.3599937569999838,internal_correlated,2
7,7,21,0.03,surface_SD6,X,7,97,75,32,0.6540877989999672,internal,2
7,7,21,0.03,surface_SD6,X,7,97,25,11,0.34498188500003835,internal_correlated,2
7,7,21,0.03,surface_SD6,Z,7,97,25,10,0.304727431999936,internal,2
7,7,21,0.03,surface_SD6,Z,7,97,25,11,0.33823491500004366,internal_correlated,2
7,7,21,0.03,surface_SI1000,X,7,97,1575,802,4.909711456999958,internal,2
7,7,21,0.03,surface_SI1000,X,7,97,25,10,0.38949109700001827,internal_correlated,2
7,7,21,0.03,surface_SI1000,Z,7,97,25,10,0.33133620099999916,internal,2
7,7,21,0.03,surface_SI1000,Z,7,97,25,13,0.39323836400001255,internal_correlated,2
8,12,24,0.0001,honeycomb_EM3_v2,H,8,96,100000000,99999957,11579.213038284997,internal,2
8,12,24,0.0001,honeycomb_EM3_v2,H,8,96,100000000,99999982,21147.09612653227,internal_correlated,2
8,12,24,0.0001,honeycomb_EM3_v2,V,8,96,100000000,99999996,11578.128996861007,internal,2
8,12,24,0.0001,honeycomb_EM3_v2,V,8,96,100000000,99999998,23406.08922627815,internal_correlated,2
8,12,24,0.0002,honeycomb_EM3_v2,H,8,96,100000000,99999843,20098.445308297036,internal,2
8,12,24,0.0002,honeycomb_EM3_v2,H,8,96,100000000,99999969,14018.974883757997,internal_correlated,2
8,12,24,0.0002,honeycomb_EM3_v2,V,8,96,100000000,99999955,17639.41585529901,internal,2
8,12,24,0.0002,honeycomb_EM3_v2,V,8,96,100000000,99999989,13803.015740891999,internal_correlated,2
8,12,24,0.0003,honeycomb_EM3_v2,H,8,96,100000000,99999605,18380.923636065978,internal,2
8,12,24,0.0003,honeycomb_EM3_v2,H,8,96,100000000,99999892,21491.716824592084,internal_correlated,2
8,12,24,0.0003,honeycomb_EM3_v2,V,8,96,100000000,99999914,18594.280858300033,internal,2
8,12,24,0.0003,honeycomb_EM3_v2,V,8,96,100000000,99999978,22834.907743503958,internal_correlated,2
8,12,24,0.0005,honeycomb_EM3_v2,H,8,96,77193125,77192125,14231.321752146947,internal,2
8,12,24,0.0005,honeycomb_EM3_v2,H,8,96,100000000,99999683,12409.809461225028,internal_correlated,2
8,12,24,0.0005,honeycomb_EM3_v2,V,8,96,100000000,99999691,19170.16275851305,internal,2
8,12,24,0.0005,honeycomb_EM3_v2,V,8,96,100000000,99999935,12307.126231895018,internal_correlated,2
8,12,24,0.0007,honeycomb_EM3_v2,H,8,96,34638375,34637341,3407.392957934,internal,2
8,12,24,0.0007,honeycomb_EM3_v2,H,8,96,100000000,99999260,22394.808100215974,internal_correlated,2
8,12,24,0.0007,honeycomb_EM3_v2,V,8,96,100000000,99999339,9297.314444217995,internal,2
8,12,24,0.0007,honeycomb_EM3_v2,V,8,96,100000000,99999829,21852.802111303754,internal_correlated,2
8,12,24,0.001,honeycomb_EM3_v2,H,8,96,13638375,13637368,1352.270872392001,internal,2
8,12,24,0.001,honeycomb_EM3_v2,H,8,96,56638375,56637366,6872.571208722003,internal_correlated,2
8,12,24,0.001,honeycomb_EM3_v2,V,8,96,55638375,55637357,5228.575758725999,internal,2
8,12,24,0.001,honeycomb_EM3_v2,V,8,96,100000000,99999582,11789.955049746994,internal_correlated,2
8,12,24,0.0015,honeycomb_EM3_v2,H,8,96,4638375,4637341,540.9031550249999,internal,2
8,12,24,0.0015,honeycomb_EM3_v2,H,8,96,20638375,20637348,2743.697976021991,internal_correlated,2
8,12,24,0.0015,honeycomb_EM3_v2,V,8,96,16638375,16637350,1795.2089388680004,internal,2
8,12,24,0.0015,honeycomb_EM3_v2,V,8,96,84638375,84637368,10745.652033689006,internal_correlated,2
8,12,24,0.002,honeycomb_EM3_v2,H,8,96,2638375,2637101,400.52562600097735,internal,2
8,12,24,0.002,honeycomb_EM3_v2,H,8,96,9638375,9637313,1645.7307159760003,internal_correlated,2
8,12,24,0.002,honeycomb_EM3_v2,V,8,96,7638375,7637300,1155.9413298430009,internal,2
8,12,24,0.002,honeycomb_EM3_v2,V,8,96,37638375,37637362,5214.848948890984,internal_correlated,2
8,12,24,0.003,honeycomb_EM3_v2,H,8,96,819175,817855,121.20038941899963,internal,2
8,12,24,0.003,honeycomb_EM3_v2,H,8,96,2638375,2637335,627.4454209280003,internal_correlated,2
8,12,24,0.003,honeycomb_EM3_v2,V,8,96,2638375,2637040,349.4006012670004,internal,2
8,12,24,0.003,honeycomb_EM3_v2,V,8,96,10638375,10637259,2372.162688857,internal_correlated,2
8,12,24,0.005,honeycomb_EM3_v2,H,8,96,204775,203305,43.04123798800015,internal,2
8,12,24,0.005,honeycomb_EM3_v2,H,8,96,819175,817485,196.86018663099992,internal_correlated,2
8,12,24,0.005,honeycomb_EM3_v2,V,8,96,409575,408419,83.42240788200013,internal,2
8,12,24,0.005,honeycomb_EM3_v2,V,8,96,1638375,1637291,369.7218588850002,internal_correlated,2
8,12,24,0.007,honeycomb_EM3_v2,H,8,96,51175,50101,21.586992212999917,internal,2
8,12,24,0.007,honeycomb_EM3_v2,H,8,96,204775,203416,81.96365274200014,internal_correlated,2
8,12,24,0.007,honeycomb_EM3_v2,V,8,96,204775,202815,60.89713730099993,internal,2
8,12,24,0.007,honeycomb_EM3_v2,V,8,96,409575,408540,160.28235005899978,internal_correlated,2
8,12,24,0.01,honeycomb_EM3_v2,H,8,96,25575,23943,23.74840670200001,internal,2
8,12,24,0.01,honeycomb_EM3_v2,H,8,96,51175,49972,40.97331375699969,internal_correlated,2
8,12,24,0.01,honeycomb_EM3_v2,V,8,96,51175,49342,37.3324260830002,internal,2
8,12,24,0.01,honeycomb_EM3_v2,V,8,96,102375,101215,78.57320899599983,internal_correlated,2
8,12,24,0.015,honeycomb_EM3_v2,H,8,96,6375,5143,14.610024803999977,internal,2
8,12,24,0.015,honeycomb_EM3_v2,H,8,96,12775,11546,35.312665925999795,internal_correlated,2
8,12,24,0.015,honeycomb_EM3_v2,V,8,96,12775,11141,26.366650702000243,internal,2
8,12,24,0.015,honeycomb_EM3_v2,V,8,96,25575,24077,66.79863260199988,internal_correlated,2
8,12,24,0.02,honeycomb_EM3_v2,H,8,96,3175,2089,14.318660637999983,internal,2
8,12,24,0.02,honeycomb_EM3_v2,H,8,96,6375,4881,39.68677953100007,internal_correlated,2
8,12,24,0.02,honeycomb_EM3_v2,V,8,96,6375,4621,26.86994686999992,internal,2
8,12,24,0.02,honeycomb_EM3_v2,V,8,96,6375,5339,41.52211069500004,internal_correlated,2
8,12,24,0.03,honeycomb_EM3_v2,H,8,96,1575,811,24.177762453000014,internal,2
8,12,24,0.03,honeycomb_EM3_v2,H,8,96,3175,1690,71.80351544000018,internal_correlated,2
8,12,24,0.03,honeycomb_EM3_v2,V,8,96,775,399,12.993298008000124,internal,2
8,12,24,0.03,honeycomb_EM3_v2,V,8,96,25,13,1.318012160999956,internal_correlated,2
8,12,24,0.0001,honeycomb_PC3,H,8,240,100000000,99999984,10358.537484900995,internal,2
8,12,24,0.0001,honeycomb_PC3,H,8,240,100000000,99999994,17184.8233684569,internal_correlated,2
8,12,24,0.0001,honeycomb_PC3,V,8,240,100000000,99999999,9724.607490743994,internal,2
8,12,24,0.0001,honeycomb_PC3,V,8,240,100000000,99999999,16682.50909866424,internal_correlated,2
8,12,24,0.0001,honeycomb_SD6,H,8,240,100000000,99999790,10877.235916067999,internal,2
8,12,24,0.0001,honeycomb_SD6,H,8,240,100000000,99999944,18254.520194836114,internal_correlated,2
8,12,24,0.0001,honeycomb_SD6,V,8,240,100000000,99999975,10560.46344987801,internal,2
8,12,24,0.0001,honeycomb_SD6,V,8,240,100000000,99999998,17284.430274375947,internal_correlated,2
8,12,24,0.0001,honeycomb_SI1000,H,8,240,39638375,39637371,5118.742507719999,internal,2
8,12,24,0.0001,honeycomb_SI1000,H,8,240,96128017,96127017,17504.479706716666,internal_correlated,2
8,12,24,0.0001,honeycomb_SI1000,V,8,240,100000000,99999556,11746.803256084004,internal,2
8,12,24,0.0001,honeycomb_SI1000,V,8,240,100000000,99999855,20237.651255011966,internal_correlated,2
8,12,24,0.0002,honeycomb_PC3,H,8,240,100000000,99999848,14548.548228705964,internal,2
8,12,24,0.0002,honeycomb_PC3,H,8,240,100000000,99999951,12348.001554932003,internal_correlated,2
8,12,24,0.0002,honeycomb_PC3,V,8,240,100000000,99999986,13801.764015784029,internal,2
8,12,24,0.0002,honeycomb_PC3,V,8,240,100000000,99999994,12652.779898931003,internal_correlated,2
8,12,24,0.0002,honeycomb_SD6,H,8,240,82166983,82164976,10388.006421381655,internal,2
8,12,24,0.0002,honeycomb_SD6,H,8,240,100000000,99999364,13677.580300522004,internal_correlated,2
8,12,24,0.0002,honeycomb_SD6,V,8,240,100000000,99999584,15333.110287470976,internal,2
8,12,24,0.0002,honeycomb_SD6,V,8,240,100000000,99999930,14025.06144029,internal_correlated,2
8,12,24,0.0002,honeycomb_SI1000,H,8,240,3638375,3637086,592.6536978780059,internal,2
8,12,24,0.0002,honeycomb_SI1000,H,8,240,7638375,7637314,1425.5378841760003,internal_correlated,2
8,12,24,0.0002,honeycomb_SI1000,V,8,240,11638375,11637359,1845.73324972298,internal,2
8,12,24,0.0002,honeycomb_SI1000,V,8,240,42638375,42637350,7646.8869921890055,internal_correlated,2
8,12,24,0.0003,honeycomb_PC3,H,8,240,100000000,99999391,14941.27862876598,internal,2
8,12,24,0.0003,honeycomb_PC3,H,8,240,100000000,99999812,18333.830310348072,internal_correlated,2
8,12,24,0.0003,honeycomb_PC3,V,8,240,100000000,99999920,14353.093809025993,internal,2
8,12,24,0.0003,honeycomb_SD6,H,8,240,8638375,8637374,1135.1656304550052,internal,2
8,12,24,0.0003,honeycomb_SD6,H,8,240,32373984,32372973,6786.20114034375,internal_correlated,2
8,12,24,0.0003,honeycomb_SD6,V,8,240,42638375,42637362,5095.234027062999,internal,2
8,12,24,0.0003,honeycomb_SD6,V,8,240,100000000,99999587,20588.81239184786,internal_correlated,2
8,12,24,0.0003,honeycomb_SI1000,H,8,240,819175,817847,156.54640754303546,internal,2
8,12,24,0.0003,honeycomb_SI1000,H,8,240,2638375,2636815,548.0544182949999,internal_correlated,2
8,12,24,0.0003,honeycomb_SI1000,V,8,240,2638375,2636926,482.1165526380137,internal,2
8,12,24,0.0003,honeycomb_SI1000,V,8,240,7638375,7637281,1808.9688591119998,internal_correlated,2
8,12,24,0.0005,honeycomb_PC3,H,8,240,28245216,28244202,4445.483607437001,internal,2
8,12,24,0.0005,honeycomb_PC3,H,8,240,90638375,90637370,11091.330082439032,internal_correlated,2
8,12,24,0.0005,honeycomb_PC3,V,8,240,99973599,99972913,16682.494761508024,internal,2
8,12,24,0.0005,honeycomb_PC3,V,8,240,100000000,99999857,12398.801670438945,internal_correlated,2
8,12,24,0.0005,honeycomb_SD6,H,8,240,1638375,1637090,376.7824589629999,internal,2
8,12,24,0.0005,honeycomb_SD6,H,8,240,5638375,5637227,1229.09277480506,internal_correlated,2
8,12,24,0.0005,honeycomb_SD6,V,8,240,4638375,4637334,1009.3990885100001,internal,2
8,12,24,0.0005,honeycomb_SD6,V,8,240,24638375,24637351,5097.751550265006,internal_correlated,2
8,12,24,0.0005,honeycomb_SI1000,H,8,240,102375,101143,43.647805740000024,internal,2
8,12,24,0.0005,honeycomb_SI1000,H,8,240,409575,407813,163.98411618798855,internal_correlated,2
8,12,24,0.0005,honeycomb_SI1000,V,8,240,204775,203656,84.24198799600003,internal,2
8,12,24,0.0005,honeycomb_SI1000,V,8,240,819175,817965,328.33719151899277,internal_correlated,2
8,12,24,0.0007,honeycomb_PC3,H,8,240,7638375,7637346,871.1872999960001,internal,2
8,12,24,0.0007,honeycomb_PC3,H,8,240,25638375,25637364,5219.302727158999,internal_correlated,2
8,12,24,0.0007,honeycomb_PC3,V,8,240,33638375,33637368,3294.5511973649986,internal,2
8,12,24,0.0007,honeycomb_SD6,H,8,240,409575,408490,80.39598561599985,internal,2
8,12,24,0.0007,honeycomb_SD6,H,8,240,1638375,1637085,511.00250654800004,internal_correlated,2
8,12,24,0.0007,honeycomb_SD6,V,8,240,1638375,1636752,253.67727894199993,internal,2
8,12,24,0.0007,honeycomb_SD6,V,8,240,5638375,5637301,1722.515223496,internal_correlated,2
8,12,24,0.0007,honeycomb_SI1000,H,8,240,25575,24423,17.096189225000103,internal,2
8,12,24,0.0007,honeycomb_SI1000,H,8,240,102375,100749,75.57855161399999,internal_correlated,2
8,12,24,0.0007,honeycomb_SI1000,V,8,240,51175,49923,29.589908130000026,internal,2
8,12,24,0.0007,honeycomb_SI1000,V,8,240,204775,203282,149.09319606400004,internal_correlated,2
8,12,24,0.001,honeycomb_PC3,H,8,240,2638375,2637018,371.9107175130001,internal,2
8,12,24,0.001,honeycomb_PC3,H,8,240,7638375,7637317,1337.3610950769996,internal_correlated,2
8,12,24,0.001,honeycomb_PC3,V,8,240,7638375,7637341,905.3541929420005,internal,2
8,12,24,0.001,honeycomb_PC3,V,8,240,35638375,35637346,4986.885585798999,internal_correlated,2
8,12,24,0.001,honeycomb_SD6,H,8,240,219086,216664,51.058285564274456,internal,2
8,12,24,0.001,honeycomb_SD6,H,8,240,409575,408199,129.00049910099983,internal_correlated,2
8,12,24,0.001,honeycomb_SD6,V,8,240,409575,407590,118.14887130299996,internal,2
8,12,24,0.001,honeycomb_SD6,V,8,240,1638375,1636538,430.1369252220002,internal_correlated,2
8,12,24,0.001,honeycomb_SI1000,H,8,240,12775,10941,21.468185271000152,internal,2
8,12,24,0.001,honeycomb_SI1000,H,8,240,25575,23849,37.6464607329998,internal_correlated,2
8,12,24,0.001,honeycomb_SI1000,V,8,240,12775,11469,18.38283390400011,internal,2
8,12,24,0.001,honeycomb_SI1000,V,8,240,51175,49286,65.72186872799978,internal_correlated,2
8,12,24,0.0015,honeycomb_PC3,H,8,240,819175,817192,139.498472601,internal,2
8,12,24,0.0015,honeycomb_PC3,H,8,240,1638375,1637278,326.00500021198604,internal_correlated,2
8,12,24,0.0015,honeycomb_PC3,V,8,240,1638375,1637022,270.760005706,internal,2
8,12,24,0.0015,honeycomb_PC3,V,8,240,5638375,5637310,1053.7947720510092,internal_correlated,2
8,12,24,0.0015,honeycomb_SD6,H,8,240,25575,24184,16.40177859099998,internal,2
8,12,24,0.0015,honeycomb_SD6,H,8,240,186318,182903,121.97013170126593,internal_correlated,2
8,12,24,0.0015,honeycomb_SD6,V,8,240,51175,49668,29.24399745200003,internal,2
8,12,24,0.0015,honeycomb_SD6,V,8,240,354254,351398,211.95287735329475,internal_correlated,2
8,12,24,0.0015,honeycomb_SI1000,H,8,240,3175,1910,16.421883924000014,internal,2
8,12,24,0.0015,honeycomb_SI1000,H,8,240,6375,4743,34.05999929298923,internal_correlated,2
8,12,24,0.0015,honeycomb_SI1000,V,8,240,3175,2141,16.979445408000004,internal,2
8,12,24,0.0015,honeycomb_SI1000,V,8,240,6375,5111,35.47399406099794,internal_correlated,2
8,12,24,0.002,honeycomb_PC3,H,8,240,204775,203315,61.65964033000637,internal,2
8,12,24,0.002,honeycomb_PC3,H,8,240,819175,817420,206.56414400100002,internal_correlated,2
8,12,24,0.002,honeycomb_PC3,V,8,240,409575,408335,106.21482181000465,internal,2
8,12,24,0.002,honeycomb_PC3,V,8,240,1638375,1637216,434.057039838,internal_correlated,2
8,12,24,0.002,honeycomb_SD6,H,8,240,12775,11010,17.089319474995136,internal,2
8,12,24,0.002,honeycomb_SD6,H,8,240,25575,24016,33.91690126200004,internal_correlated,2
8,12,24,0.002,honeycomb_SD6,V,8,240,12775,11581,17.278634280992264,internal,2
8,12,24,0.002,honeycomb_SD6,V,8,240,51175,49465,58.532980561000045,internal_correlated,2
8,12,24,0.002,honeycomb_SI1000,H,8,240,25,13,0.8121098160045221,internal,2
8,12,24,0.002,honeycomb_SI1000,H,8,240,3175,1822,41.88738645399994,internal_correlated,2
8,12,24,0.002,honeycomb_SI1000,V,8,240,25,12,0.8542196639973554,internal,2
8,12,24,0.002,honeycomb_SI1000,V,8,240,25,11,0.8464834909999865,internal_correlated,2
8,12,24,0.003,honeycomb_PC3,H,8,240,51175,49346,22.70129648200009,internal,2
8,12,24,0.003,honeycomb_PC3,H,8,240,102375,101184,55.592805514999895,internal_correlated,2
8,12,24,0.003,honeycomb_PC3,V,8,240,102375,100475,39.69619896299969,internal,2
8,12,24,0.003,honeycomb_PC3,V,8,240,204775,203730,108.87454054600016,internal_correlated,2
8,12,24,0.003,honeycomb_SD6,H,8,240,3175,1992,13.161703511999804,internal,2
8,12,24,0.003,honeycomb_SD6,H,8,240,6375,4717,33.68972662899989,internal_correlated,2
8,12,24,0.003,honeycomb_SD6,V,8,240,3175,2151,13.333394914999872,internal,2
8,12,24,0.003,honeycomb_SD6,V,8,240,6375,5194,34.48592548800002,internal_correlated,2
8,12,24,0.003,honeycomb_SI1000,H,8,240,175,91,5.288726915999973,internal,2
8,12,24,0.003,honeycomb_SI1000,H,8,240,25,13,1.7011842719999777,internal_correlated,2
8,12,24,0.003,honeycomb_SI1000,V,8,240,75,39,2.9280639560000736,internal,2
8,12,24,0.003,honeycomb_SI1000,V,8,240,25,12,1.3712883050000073,internal_correlated,2
8,12,24,0.005,honeycomb_PC3,H,8,240,6375,5065,11.3708236020002,internal,2
8,12,24,0.005,honeycomb_PC3,H,8,240,12775,11577,22.057061643999873,internal_correlated,2
8,12,24,0.005,honeycomb_PC3,V,8,240,12775,10993,20.13391207400025,internal,2
8,12,24,0.005,honeycomb_PC3,V,8,240,25575,24079,37.45322792500008,internal_correlated,2
8,12,24,0.005,honeycomb_SD6,H,8,240,400,203,6.28933880690056,internal,2
8,12,24,0.005,honeycomb_SD6,H,8,240,75,34,2.4406290249999074,internal_correlated,2
8,12,24,0.005,honeycomb_SD6,V,8,240,200,96,3.960166078072916,internal,2
8,12,24,0.005,honeycomb_SD6,V,8,240,25,10,1.1807600460000458,internal_correlated,2
8,12,24,0.005,honeycomb_SI1000,H,8,240,25,12,2.1662483960000145,internal,2
8,12,24,0.005,honeycomb_SI1000,H,8,240,25,13,3.8053729839999733,internal_correlated,2
8,12,24,0.005,honeycomb_SI1000,V,8,240,25,10,2.384735327000044,internal,2
8,12,24,0.005,honeycomb_SI1000,V,8,240,75,36,10.812482135999971,internal_correlated,2
8,12,24,0.007,honeycomb_PC3,H,8,240,3175,1910,13.66371528600007,internal,2
8,12,24,0.007,honeycomb_PC3,H,8,240,6375,4612,36.91177095700016,internal_correlated,2
8,12,24,0.007,honeycomb_PC3,V,8,240,3175,2081,13.919897334999973,internal,2
8,12,24,0.007,honeycomb_PC3,V,8,240,6375,5015,32.611898925000105,internal_correlated,2
8,12,24,0.007,honeycomb_SD6,H,8,240,25,11,0.9608392689999619,internal,2
8,12,24,0.007,honeycomb_SD6,H,8,240,75,38,5.161012293999988,internal_correlated,2
8,12,24,0.007,honeycomb_SD6,V,8,240,375,193,10.260032072999934,internal,2
8,12,24,0.007,honeycomb_SD6,V,8,240,1575,802,92.34841288500002,internal_correlated,2
8,12,24,0.007,honeycomb_SI1000,H,8,240,25,12,3.7857450730000437,internal,2
8,12,24,0.007,honeycomb_SI1000,H,8,240,75,37,17.22779794500002,internal_correlated,2
8,12,24,0.007,honeycomb_SI1000,V,8,240,25,8,3.296895851000045,internal,2
8,12,24,0.007,honeycomb_SI1000,V,8,240,25,12,6.729781279000008,internal_correlated,2
8,12,24,0.01,honeycomb_PC3,H,8,240,75,30,1.5487448889999769,internal,2
8,12,24,0.01,honeycomb_PC3,H,8,240,25,13,0.8803767050000033,internal_correlated,2
8,12,24,0.01,honeycomb_PC3,V,8,240,1575,818,19.160192221000102,internal,2
8,12,24,0.01,honeycomb_PC3,V,8,240,3175,1744,54.107377331000066,internal_correlated,2
8,12,24,0.01,honeycomb_SD6,H,8,240,25,10,1.6922382120000066,internal,2
8,12,24,0.01,honeycomb_SD6,H,8,240,175,80,18.790247027000078,internal_correlated,2
8,12,24,0.01,honeycomb_SD6,V,8,240,25,10,1.6856752679999545,internal,2
8,12,24,0.01,honeycomb_SD6,V,8,240,75,37,10.32951900099988,internal_correlated,2
8,12,24,0.01,honeycomb_SI1000,H,8,240,25,7,6.407385076999958,internal,2
8,12,24,0.01,honeycomb_SI1000,H,8,240,75,34,22.55598752900005,internal_correlated,2
8,12,24,0.01,honeycomb_SI1000,V,8,240,25,8,6.187519351999981,internal,2
8,12,24,0.01,honeycomb_SI1000,V,8,240,25,13,9.854462378999983,internal_correlated,2
8,12,24,0.015,honeycomb_PC3,H,8,240,25,9,0.8929048699999385,internal,2
8,12,24,0.015,honeycomb_PC3,H,8,240,25,12,1.8122523179999916,internal_correlated,2
8,12,24,0.015,honeycomb_PC3,V,8,240,375,187,9.546510597000065,internal,2
8,12,24,0.015,honeycomb_PC3,V,8,240,25,12,1.6914126720000695,internal_correlated,2
8,12,24,0.015,honeycomb_SD6,H,8,240,375,193,21.901386715000058,internal,2
8,12,24,0.015,honeycomb_SD6,H,8,240,25,13,5.499201502000005,internal_correlated,2
8,12,24,0.015,honeycomb_SD6,V,8,240,25,11,2.0212174150000237,internal,2
8,12,24,0.015,honeycomb_SD6,V,8,240,75,38,18.44884137600002,internal_correlated,2
8,12,24,0.015,honeycomb_SI1000,H,8,240,175,91,38.861925025000005,internal,2
8,12,24,0.015,honeycomb_SI1000,H,8,240,25,12,11.070100618999959,internal_correlated,2
8,12,24,0.015,honeycomb_SI1000,V,8,240,25,13,7.7090874589999885,internal,2
8,12,24,0.015,honeycomb_SI1000,V,8,240,25,11,13.274572551000006,internal_correlated,2
8,12,24,0.02,honeycomb_PC3,H,8,240,175,90,8.512289806999888,internal,2
8,12,24,0.02,honeycomb_PC3,H,8,240,175,91,18.058392527000137,internal_correlated,2
8,12,24,0.02,honeycomb_PC3,V,8,240,3175,1665,115.87113967799985,internal,2
8,12,24,0.02,honeycomb_PC3,V,8,240,375,184,40.383418054,internal_correlated,2
8,12,24,0.02,honeycomb_SD6,H,8,240,25,12,2.2979059790000065,internal,2
8,12,24,0.02,honeycomb_SD6,H,8,240,25,13,7.254999104000035,internal_correlated,2
8,12,24,0.02,honeycomb_SD6,V,8,240,25,10,2.467093812999906,internal,2
8,12,24,0.02,honeycomb_SD6,V,8,240,25,13,6.485157877000006,internal_correlated,2
8,12,24,0.02,honeycomb_SI1000,H,8,240,25,9,7.39570332400001,internal,2
8,12,24,0.02,honeycomb_SI1000,H,8,240,25,9,12.891983148999998,internal_correlated,2
8,12,24,0.02,honeycomb_SI1000,V,8,240,25,11,6.988992466000013,internal,2
8,12,24,0.02,honeycomb_SI1000,V,8,240,25,13,15.595201238999948,internal_correlated,2
8,12,24,0.03,honeycomb_PC3,H,8,240,375,176,33.06171300800008,internal,2
8,12,24,0.03,honeycomb_PC3,H,8,240,25,13,4.608059745999981,internal_correlated,2
8,12,24,0.03,honeycomb_PC3,V,8,240,25,13,2.7593324489999986,internal,2
8,12,24,0.03,honeycomb_PC3,V,8,240,25,12,5.7096620209999855,internal_correlated,2
8,12,24,0.03,honeycomb_SD6,H,8,240,25,13,2.6581405209999502,internal,2
8,12,24,0.03,honeycomb_SD6,H,8,240,25,13,7.9771098400000255,internal_correlated,2
8,12,24,0.03,honeycomb_SD6,V,8,240,25,7,3.0650388949999297,internal,2
8,12,24,0.03,honeycomb_SD6,V,8,240,25,12,8.083277604000045,internal_correlated,2
8,12,24,0.03,honeycomb_SI1000,H,8,240,25,11,6.398181728000054,internal,2
8,12,24,0.03,honeycomb_SI1000,H,8,240,25,10,10.53609303899998,internal_correlated,2
8,12,24,0.03,honeycomb_SI1000,V,8,240,25,8,7.279484858000046,internal,2
8,12,24,0.03,honeycomb_SI1000,V,8,240,25,13,14.285468456999979,internal_correlated,2
11,11,33,0.0001,surface_SD6,X,11,241,100000000,100000000,36964.174816346014,internal,2
11,11,33,0.0001,surface_SD6,X,11,241,100000000,100000000,28475.879800975003,internal_correlated,2
11,11,33,0.0001,surface_SD6,Z,11,241,100000000,100000000,36441.083904748,internal,2
11,11,33,0.0001,surface_SD6,Z,11,241,100000000,100000000,28467.20209960698,internal_correlated,2
11,11,33,0.0001,surface_SI1000,X,11,241,100000000,100000000,37385.56983298299,internal,2
11,11,33,0.0001,surface_SI1000,X,11,241,100000000,100000000,29146.471941443986,internal_correlated,2
11,11,33,0.0001,surface_SI1000,Z,11,241,100000000,100000000,37432.10885161597,internal,2
11,11,33,0.0001,surface_SI1000,Z,11,241,100000000,100000000,29013.814948082014,internal_correlated,2
11,11,33,0.0002,surface_SD6,X,11,241,100000000,99999998,38599.91244427901,internal,2
11,11,33,0.0002,surface_SD6,X,11,241,100000000,100000000,30511.07546519701,internal_correlated,2
11,11,33,0.0002,surface_SD6,Z,11,241,100000000,100000000,38384.38416574399,internal,2
11,11,33,0.0002,surface_SD6,Z,11,241,100000000,100000000,30495.662657161014,internal_correlated,2
11,11,33,0.0002,surface_SI1000,X,11,241,100000000,100000000,40089.32438876704,internal,2
11,11,33,0.0002,surface_SI1000,X,11,241,100000000,100000000,31580.557722686997,internal_correlated,2
11,11,33,0.0002,surface_SI1000,Z,11,241,100000000,100000000,39610.97164837801,internal,2
11,11,33,0.0002,surface_SI1000,Z,11,241,100000000,100000000,31548.698338761005,internal_correlated,2
11,11,33,0.0003,surface_SD6,X,11,241,100000000,99999999,39974.04953481701,internal,2
11,11,33,0.0003,surface_SD6,X,11,241,100000000,99999999,32495.870017718,internal_correlated,2
11,11,33,0.0003,surface_SD6,Z,11,241,100000000,99999999,40332.27212742398,internal,2
11,11,33,0.0003,surface_SD6,Z,11,241,100000000,100000000,32495.011197124,internal_correlated,2
11,11,33,0.0003,surface_SI1000,X,11,241,100000000,100000000,41970.892559691005,internal,2
11,11,33,0.0003,surface_SI1000,X,11,241,100000000,100000000,33896.550360025,internal_correlated,2
11,11,33,0.0003,surface_SI1000,Z,11,241,100000000,99999998,42317.496410963984,internal,2
11,11,33,0.0003,surface_SI1000,Z,11,241,100000000,100000000,33804.58927340398,internal_correlated,2
11,11,33,0.0005,surface_SD6,X,11,241,100000000,99999983,43640.534184886004,internal,2
11,11,33,0.0005,surface_SD6,X,11,241,100000000,99999998,37462.194796848016,internal_correlated,2
11,11,33,0.0005,surface_SD6,Z,11,241,100000000,99999971,43010.28862885999,internal,2
11,11,33,0.0005,surface_SD6,Z,11,241,100000000,99999996,37290.73265414899,internal_correlated,2
11,11,33,0.0005,surface_SI1000,X,11,241,100000000,99999934,46142.727985508005,internal,2
11,11,33,0.0005,surface_SI1000,X,11,241,100000000,99999994,39974.91566660096,internal_correlated,2
11,11,33,0.0005,surface_SI1000,Z,11,241,100000000,99999944,45179.69684428001,internal,2
11,11,33,0.0005,surface_SI1000,Z,11,241,100000000,99999992,39785.68670753901,internal_correlated,2
11,11,33,0.0007,surface_SD6,X,11,241,100000000,99999801,46481.25242582599,internal,2
11,11,33,0.0007,surface_SD6,X,11,241,100000000,99999976,41423.03968727798,internal_correlated,2
11,11,33,0.0007,surface_SD6,Z,11,241,100000000,99999782,46329.93591432099,internal,2
11,11,33,0.0007,surface_SD6,Z,11,241,100000000,99999969,41158.642787807024,internal_correlated,2
11,11,33,0.0007,surface_SI1000,X,11,241,100000000,99999523,49614.620396925995,internal,2
11,11,33,0.0007,surface_SI1000,X,11,241,100000000,99999921,45181.295041277,internal_correlated,2
11,11,33,0.0007,surface_SI1000,Z,11,241,100000000,99999554,48940.57756606903,internal,2
11,11,33,0.0007,surface_SI1000,Z,11,241,100000000,99999907,44945.06733342402,internal_correlated,2
11,11,33,0.001,surface_SD6,X,11,241,53638375,53637357,33887.26369747001,internal,2
11,11,33,0.001,surface_SD6,X,11,241,100000000,99999701,47289.526858725985,internal_correlated,2
11,11,33,0.001,surface_SD6,Z,11,241,51638375,51637354,32595.48264863999,internal,2
11,11,33,0.001,surface_SD6,Z,11,241,100000000,99999676,47341.93747947501,internal_correlated,2
11,11,33,0.001,surface_SI1000,X,11,241,22638375,22637347,17044.017431549997,internal,2
11,11,33,0.001,surface_SI1000,X,11,241,100000000,99999182,54115.32022725199,internal_correlated,2
11,11,33,0.001,surface_SI1000,Z,11,241,22638375,22637374,16952.940477681004,internal,2
11,11,33,0.001,surface_SI1000,Z,11,241,100000000,99999115,53884.053108763,internal_correlated,2
11,11,33,0.0015,surface_SD6,X,11,241,4638375,4637300,2013.3254027470002,internal,2
11,11,33,0.0015,surface_SD6,X,11,241,21638375,21637358,13809.382091647001,internal_correlated,2
11,11,33,0.0015,surface_SD6,Z,11,241,4638375,4637299,2007.604017142,internal,2
11,11,33,0.0015,surface_SD6,Z,11,241,23638375,23637339,15108.150947311004,internal_correlated,2
11,11,33,0.0015,surface_SI1000,X,11,241,2638375,2636898,1381.122171042,internal,2
11,11,33,0.0015,surface_SI1000,X,11,241,7638375,7637343,6351.32058702,internal_correlated,2
11,11,33,0.0015,surface_SI1000,Z,11,241,2638375,2636839,1375.171237256,internal,2
11,11,33,0.0015,surface_SI1000,Z,11,241,7638375,7637343,6433.340609559,internal_correlated,2
11,11,33,0.002,surface_SD6,X,11,241,819175,818100,446.98432904999993,internal,2
11,11,33,0.002,surface_SD6,X,11,241,3638375,3637243,3305.7420700919997,internal_correlated,2
11,11,33,0.002,surface_SD6,Z,11,241,819175,818058,449.34983335000004,internal,2
11,11,33,0.002,surface_SD6,Z,11,241,3638375,3637279,3514.8760317109995,internal_correlated,2
11,11,33,0.002,surface_SI1000,X,11,241,409575,408193,291.0345546210001,internal,2
11,11,33,0.002,surface_SI1000,X,11,241,1638375,1636823,1951.3087153299996,internal_correlated,2
11,11,33,0.002,surface_SI1000,Z,11,241,409575,408129,290.2760731530002,internal,2
11,11,33,0.002,surface_SI1000,Z,11,241,1638375,1636846,2357.413874768,internal_correlated,2
11,11,33,0.003,surface_SD6,X,11,241,102375,100852,92.8105743750001,internal,2
11,11,33,0.003,surface_SD6,X,11,241,409575,407780,747.4041627569997,internal_correlated,2
11,11,33,0.003,surface_SD6,Z,11,241,102375,100838,92.85183158599978,internal,2
11,11,33,0.003,surface_SD6,Z,11,241,409575,407801,645.0251871909999,internal_correlated,2
11,11,33,0.003,surface_SI1000,X,11,241,25575,24555,38.02907167499984,internal,2
11,11,33,0.003,surface_SI1000,X,11,241,102375,100863,291.43652881,internal_correlated,2
11,11,33,0.003,surface_SI1000,Z,11,241,51175,49168,67.13492623700017,internal,2
11,11,33,0.003,surface_SI1000,Z,11,241,102375,100865,263.6022786129997,internal_correlated,2
11,11,33,0.005,surface_SD6,X,11,241,6375,5166,18.60277595699995,internal,2
11,11,33,0.005,surface_SD6,X,11,241,12775,11486,62.04023332700001,internal_correlated,2
11,11,33,0.005,surface_SD6,Z,11,241,6375,5181,17.304461876000005,internal,2
11,11,33,0.005,surface_SD6,Z,11,241,12775,11515,61.99210059899997,internal_correlated,2
11,11,33,0.005,surface_SI1000,X,11,241,3175,2054,15.191660703999787,internal,2
11,11,33,0.005,surface_SI1000,X,11,241,6375,4724,55.602639815999964,internal_correlated,2
11,11,33,0.005,surface_SI1000,Z,11,241,3175,2090,15.213840492999793,internal,2
11,11,33,0.005,surface_SI1000,Z,11,241,6375,4754,57.00093158099992,internal_correlated,2
11,11,33,0.007,surface_SD6,X,11,241,3175,1827,15.652466035999964,internal,2
11,11,33,0.007,surface_SD6,X,11,241,3175,1989,31.504113517000064,internal_correlated,2
11,11,33,0.007,surface_SD6,Z,11,241,25,13,1.0933069449999948,internal,2
11,11,33,0.007,surface_SD6,Z,11,241,3175,2006,31.361482530000103,internal_correlated,2
11,11,33,0.007,surface_SI1000,X,11,241,775,400,8.325204791999795,internal,2
11,11,33,0.007,surface_SI1000,X,11,241,375,186,8.847081486999855,internal_correlated,2
11,11,33,0.007,surface_SI1000,Z,11,241,75,36,2.3003900209998847,internal,2
11,11,33,0.007,surface_SI1000,Z,11,241,25,9,1.3814551299999493,internal_correlated,2
11,11,33,0.01,surface_SD6,X,11,241,25,11,1.155377551000015,internal,2
11,11,33,0.01,surface_SD6,X,11,241,175,88,4.817124123999747,internal_correlated,2
11,11,33,0.01,surface_SD6,Z,11,241,25,10,1.1597105570000394,internal,2
11,11,33,0.01,surface_SD6,Z,11,241,25,13,1.2975568029996793,internal_correlated,2
11,11,33,0.01,surface_SI1000,X,11,241,25,8,1.3490703129999702,internal,2
11,11,33,0.01,surface_SI1000,X,11,241,25,11,1.572726700000203,internal_correlated,2
11,11,33,0.01,surface_SI1000,Z,11,241,25,12,1.3590018689999397,internal,2
11,11,33,0.01,surface_SI1000,Z,11,241,25,9,1.551763019999271,internal_correlated,2
11,11,33,0.015,surface_SD6,X,11,241,25,12,1.3254805279999573,internal,2
11,11,33,0.015,surface_SD6,X,11,241,25,12,1.504301602999476,internal_correlated,2
11,11,33,0.015,surface_SD6,Z,11,241,25,12,1.268889038999987,internal,2
11,11,33,0.015,surface_SD6,Z,11,241,775,401,17.01830390700161,internal_correlated,2
11,11,33,0.015,surface_SI1000,X,11,241,25,11,1.4813190219999797,internal,2
11,11,33,0.015,surface_SI1000,X,11,241,25,13,1.9532955049999146,internal_correlated,2
11,11,33,0.015,surface_SI1000,Z,11,241,25,12,1.5201894399999674,internal,2
11,11,33,0.015,surface_SI1000,Z,11,241,75,36,4.3909248919990205,internal_correlated,2
11,11,33,0.02,surface_SD6,X,11,241,175,75,5.041540811000118,internal,2
11,11,33,0.02,surface_SD6,X,11,241,25,4,1.7787276660001226,internal_correlated,2
11,11,33,0.02,surface_SD6,Z,11,241,25,13,1.4215251490001037,internal,2
11,11,33,0.02,surface_SD6,Z,11,241,175,87,7.520369550000396,internal_correlated,2
11,11,33,0.02,surface_SI1000,X,11,241,75,37,3.8396642870001187,internal,2
11,11,33,0.02,surface_SI1000,X,11,241,25,9,2.5278835779990914,internal_correlated,2
11,11,33,0.02,surface_SI1000,Z,11,241,75,36,3.7920275559999936,internal,2
11,11,33,0.02,surface_SI1000,Z,11,241,775,400,40.722863397000765,internal_correlated,2
11,11,33,0.03,surface_SD6,X,11,241,25,12,2.0725216339999974,internal,2
11,11,33,0.03,surface_SD6,X,11,241,25,13,2.4733280889995513,internal_correlated,2
11,11,33,0.03,surface_SD6,Z,11,241,25,11,2.000296126000009,internal,2
11,11,33,0.03,surface_SD6,Z,11,241,175,91,9.940032820999477,internal_correlated,2
11,11,33,0.03,surface_SI1000,X,11,241,25,12,2.4330753560000034,internal,2
11,11,33,0.03,surface_SI1000,X,11,241,25,11,2.96934186100043,internal_correlated,2
11,11,33,0.03,surface_SI1000,Z,11,241,25,10,2.4271007649999916,internal,2
11,11,33,0.03,surface_SI1000,Z,11,241,25,11,3.0170454969993443,internal_correlated,2
12,18,36,0.0001,honeycomb_EM3_v2,H,12,216,100000000,100000000,35339.675764101,internal,2
12,18,36,0.0001,honeycomb_EM3_v2,H,12,216,100000000,100000000,142064.98117410217,internal_correlated,2
12,18,36,0.0001,honeycomb_EM3_v2,V,12,216,100000000,100000000,35342.23356823001,internal,2
12,18,36,0.0001,honeycomb_EM3_v2,V,12,216,100000000,100000000,153305.19343030767,internal_correlated,2
12,18,36,0.0002,honeycomb_EM3_v2,H,12,216,100000000,100000000,151107.05165284715,internal,2
12,18,36,0.0002,honeycomb_EM3_v2,H,12,216,100000000,100000000,41900.17710585901,internal_correlated,2
12,18,36,0.0002,honeycomb_EM3_v2,V,12,216,100000000,100000000,379359.9951379651,internal,2
12,18,36,0.0002,honeycomb_EM3_v2,V,12,216,100000000,100000000,42234.316571838,internal_correlated,2
12,18,36,0.0003,honeycomb_EM3_v2,H,12,216,100000000,99999999,218574.50909244834,internal,2
12,18,36,0.0003,honeycomb_EM3_v2,H,12,216,100000000,100000000,222889.5527511009,internal_correlated,2
12,18,36,0.0003,honeycomb_EM3_v2,V,12,216,100000000,100000000,263506.6771309363,internal,2
12,18,36,0.0003,honeycomb_EM3_v2,V,12,216,100000000,100000000,172062.3542514366,internal_correlated,2
12,18,36,0.0005,honeycomb_EM3_v2,H,12,216,100000000,99999990,204004.48404271516,internal,2
12,18,36,0.0005,honeycomb_EM3_v2,H,12,216,100000000,100000000,182482.70687083792,internal_correlated,2
12,18,36,0.0005,honeycomb_EM3_v2,V,12,216,100000000,100000000,298332.8450208582,internal,2
12,18,36,0.0005,honeycomb_EM3_v2,V,12,216,100000000,100000000,379639.99382350966,internal_correlated,2
12,18,36,0.0007,honeycomb_EM3_v2,H,12,216,100000000,99999977,32308.287434893995,internal,2
12,18,36,0.0007,honeycomb_EM3_v2,H,12,216,100000000,99999999,138376.67316085656,internal_correlated,2
12,18,36,0.0007,honeycomb_EM3_v2,V,12,216,100000000,99999999,32515.779938429,internal,2
12,18,36,0.0007,honeycomb_EM3_v2,V,12,216,100000000,100000000,215935.97568421395,internal_correlated,2
12,18,36,0.001,honeycomb_EM3_v2,H,12,216,100000000,99999928,32301.00057325299,internal,2
12,18,36,0.001,honeycomb_EM3_v2,H,12,216,100000000,99999992,40360.714741622025,internal_correlated,2
12,18,36,0.001,honeycomb_EM3_v2,V,12,216,100000000,99999989,32135.604813417027,internal,2
12,18,36,0.001,honeycomb_EM3_v2,V,12,216,100000000,99999999,40293.85855889501,internal_correlated,2
12,18,36,0.0015,honeycomb_EM3_v2,H,12,216,100000000,99999540,156670.63424043095,internal,2
12,18,36,0.0015,honeycomb_EM3_v2,H,12,216,100000000,99999964,42545.240441159964,internal_correlated,2
12,18,36,0.0015,honeycomb_EM3_v2,V,12,216,100000000,99999944,252943.3053003728,internal,2
12,18,36,0.0015,honeycomb_EM3_v2,V,12,216,100000000,99999996,42614.286283581016,internal_correlated,2
12,18,36,0.002,honeycomb_EM3_v2,H,12,216,62638375,62637362,24094.74059946798,internal,2
12,18,36,0.002,honeycomb_EM3_v2,H,12,216,100000000,99999844,47838.845317568004,internal_correlated,2
12,18,36,0.002,honeycomb_EM3_v2,V,12,216,100000000,99999786,38420.98922335098,internal,2
12,18,36,0.002,honeycomb_EM3_v2,V,12,216,100000000,99999988,47500.141509812966,internal_correlated,2
12,18,36,0.003,honeycomb_EM3_v2,H,12,216,11638375,11637366,5169.618842842002,internal,2
12,18,36,0.003,honeycomb_EM3_v2,H,12,216,94638375,94637374,52702.61013478696,internal_correlated,2
12,18,36,0.003,honeycomb_EM3_v2,V,12,216,57638375,57637372,25038.05767482801,internal,2
12,18,36,0.003,honeycomb_EM3_v2,V,12,216,100000000,99999850,55560.80789465597,internal_correlated,2
12,18,36,0.005,honeycomb_EM3_v2,H,12,216,1638375,1636823,1052.884884089,internal,2
12,18,36,0.005,honeycomb_EM3_v2,H,12,216,7638375,7637364,5917.537272179,internal_correlated,2
12,18,36,0.005,honeycomb_EM3_v2,V,12,216,4638375,4637124,2913.5504349689995,internal,2
12,18,36,0.005,honeycomb_EM3_v2,V,12,216,34638375,34637351,26485.936023007995,internal_correlated,2
12,18,36,0.007,honeycomb_EM3_v2,H,12,216,204775,203714,265.34746015200017,internal,2
12,18,36,0.007,honeycomb_EM3_v2,H,12,216,1638375,1637031,1994.194192254,internal_correlated,2
12,18,36,0.007,honeycomb_EM3_v2,V,12,216,819175,817757,900.1236094679998,internal,2
12,18,36,0.007,honeycomb_EM3_v2,V,12,216,4638375,4637325,5482.913848803998,internal_correlated,2
12,18,36,0.01,honeycomb_EM3_v2,H,12,216,51175,49733,190.17550998799982,internal,2
12,18,36,0.01,honeycomb_EM3_v2,H,12,216,204775,203482,767.6368382979998,internal_correlated,2
12,18,36,0.01,honeycomb_EM3_v2,V,12,216,102375,101032,320.3198583609999,internal,2
12,18,36,0.01,honeycomb_EM3_v2,V,12,216,819175,817313,2344.3749167299998,internal_correlated,2
12,18,36,0.015,honeycomb_EM3_v2,H,12,216,6375,5260,92.12044407899998,internal,2
12,18,36,0.015,honeycomb_EM3_v2,H,12,216,25575,23939,387.9350035729998,internal_correlated,2
12,18,36,0.015,honeycomb_EM3_v2,V,12,216,12775,11175,170.74423841899988,internal,2
12,18,36,0.015,honeycomb_EM3_v2,V,12,216,51175,49360,809.5359931670001,internal_correlated,2
12,18,36,0.02,honeycomb_EM3_v2,H,12,216,25,9,2.602925330000062,internal,2
12,18,36,0.02,honeycomb_EM3_v2,H,12,216,6375,4808,350.95451202300035,internal_correlated,2
12,18,36,0.02,honeycomb_EM3_v2,V,12,216,3175,2071,199.94140492099984,internal,2
12,18,36,0.02,honeycomb_EM3_v2,V,12,216,6375,5234,351.5234178889998,internal_correlated,2
12,18,36,0.03,honeycomb_EM3_v2,H,12,216,25,13,14.035216368000079,internal,2
12,18,36,0.03,honeycomb_EM3_v2,H,12,216,775,400,391.4552311780002,internal_correlated,2
12,18,36,0.03,honeycomb_EM3_v2,V,12,216,775,401,346.31308779799997,internal,2
12,18,36,0.03,honeycomb_EM3_v2,V,12,216,1575,811,806.8504176889999,internal_correlated,2
12,18,36,0.0001,honeycomb_PC3,H,12,540,100000000,100000000,28889.354013262986,internal,2
12,18,36,0.0001,honeycomb_PC3,H,12,540,100000000,100000000,164914.29486953362,internal_correlated,2
12,18,36,0.0001,honeycomb_PC3,V,12,540,100000000,100000000,28720.761003429994,internal,2
12,18,36,0.0001,honeycomb_PC3,V,12,540,100000000,100000000,109265.83481160723,internal_correlated,2
12,18,36,0.0001,honeycomb_SD6,H,12,540,100000000,100000000,31326.34635516998,internal,2
12,18,36,0.0001,honeycomb_SD6,H,12,540,100000000,100000000,104507.04776405905,internal_correlated,2
12,18,36,0.0001,honeycomb_SD6,V,12,540,100000000,100000000,31146.388231549023,internal,2
12,18,36,0.0001,honeycomb_SD6,V,12,540,100000000,100000000,135810.01477108995,internal_correlated,2
12,18,36,0.0001,honeycomb_SI1000,H,12,540,100000000,99999976,34949.12206374701,internal,2
12,18,36,0.0001,honeycomb_SI1000,H,12,540,100000000,99999993,120873.45210091917,internal_correlated,2
12,18,36,0.0001,honeycomb_SI1000,V,12,540,100000000,100000000,35421.651871636,internal,2
12,18,36,0.0001,honeycomb_SI1000,V,12,540,100000000,100000000,140610.49449190532,internal_correlated,2
12,18,36,0.0002,honeycomb_PC3,H,12,540,100000000,100000000,87637.43905127102,internal,2
12,18,36,0.0002,honeycomb_PC3,H,12,540,100000000,100000000,36078.32957674101,internal_correlated,2
12,18,36,0.0002,honeycomb_PC3,V,12,540,100000000,100000000,207259.70175965925,internal,2
12,18,36,0.0002,honeycomb_PC3,V,12,540,100000000,100000000,36879.24108096502,internal_correlated,2
12,18,36,0.0002,honeycomb_SD6,H,12,540,100000000,99999979,84451.35466430399,internal,2
12,18,36,0.0002,honeycomb_SD6,H,12,540,100000000,99999998,41757.556981382004,internal_correlated,2
12,18,36,0.0002,honeycomb_SD6,V,12,540,100000000,99999999,269435.60383185564,internal,2
12,18,36,0.0002,honeycomb_SD6,V,12,540,100000000,100000000,41859.152430833004,internal_correlated,2
12,18,36,0.0002,honeycomb_SI1000,H,12,540,81554429,81553426,121495.87627305218,internal,2
12,18,36,0.0002,honeycomb_SI1000,H,12,540,100000000,99999698,52091.517495760025,internal_correlated,2
12,18,36,0.0002,honeycomb_SI1000,V,12,540,100000000,99999810,103494.16170811477,internal,2
12,18,36,0.0002,honeycomb_SI1000,V,12,540,100000000,99999977,53077.77494386896,internal_correlated,2
12,18,36,0.0003,honeycomb_PC3,H,12,540,100000000,99999999,128605.55793256807,internal,2
12,18,36,0.0003,honeycomb_PC3,V,12,540,100000000,100000000,412796.1484775358,internal,2
12,18,36,0.0003,honeycomb_SD6,H,12,540,100000000,99999764,123514.78444842318,internal,2
12,18,36,0.0003,honeycomb_SD6,H,12,540,100000000,99999980,105799.76156526091,internal_correlated,2
12,18,36,0.0003,honeycomb_SD6,V,12,540,100000000,99999977,106069.94492481399,internal,2
12,18,36,0.0003,honeycomb_SD6,V,12,540,100000000,100000000,137074.42091036186,internal_correlated,2
12,18,36,0.0003,honeycomb_SI1000,H,12,540,7896288,7895224,9835.107895534004,internal,2
12,18,36,0.0003,honeycomb_SI1000,H,12,540,35126496,35125494,45381.207252329885,internal_correlated,2
12,18,36,0.0003,honeycomb_SI1000,V,12,540,38304992,38303984,44581.202758894,internal,2
12,18,36,0.0003,honeycomb_SI1000,V,12,540,100000000,99999620,138194.085855525,internal_correlated,2
12,18,36,0.0005,honeycomb_PC3,H,12,540,100000000,99999954,209023.58983945788,internal,2
12,18,36,0.0005,honeycomb_PC3,V,12,540,100000000,99999999,102245.38891667669,internal,2
12,18,36,0.0005,honeycomb_SD6,H,12,540,26639584,26638570,26902.168392068976,internal,2
12,18,36,0.0005,honeycomb_SD6,H,12,540,100000000,99999523,146492.39268212655,internal_correlated,2
12,18,36,0.0005,honeycomb_SD6,V,12,540,100876742,100876120,119557.716510045,internal,2
12,18,36,0.0005,honeycomb_SD6,V,12,540,100000000,99999936,205091.38518631444,internal_correlated,2
12,18,36,0.0005,honeycomb_SI1000,H,12,540,409575,408396,1084.0457160300002,internal,2
12,18,36,0.0005,honeycomb_SI1000,H,12,540,2456800,2455453,5614.199803061856,internal_correlated,2
12,18,36,0.0005,honeycomb_SI1000,V,12,540,1638375,1636811,3512.5725636179995,internal,2
12,18,36,0.0005,honeycomb_SI1000,V,12,540,8158432,8157361,18226.84674041804,internal_correlated,2
12,18,36,0.0007,honeycomb_PC3,H,12,540,100000000,99999740,33819.61699249999,internal,2
12,18,36,0.0007,honeycomb_PC3,V,12,540,100000000,99999974,34210.747197651006,internal,2
12,18,36,0.0007,honeycomb_SD6,H,12,540,3638375,3637284,2143.5802291559994,internal,2
12,18,36,0.0007,honeycomb_SD6,H,12,540,26672352,26671337,47567.387062370035,internal_correlated,2
12,18,36,0.0007,honeycomb_SD6,V,12,540,15638375,15637352,8552.660103770997,internal,2
12,18,36,0.0007,honeycomb_SD6,V,12,540,100000000,99999397,151200.1961424778,internal_correlated,2
12,18,36,0.0007,honeycomb_SI1000,H,12,540,51175,50078,161.87979969100002,internal,2
12,18,36,0.0007,honeycomb_SI1000,H,12,540,409575,407793,1606.340214498,internal_correlated,2
12,18,36,0.0007,honeycomb_SI1000,V,12,540,102375,101318,295.02271126600044,internal,2
12,18,36,0.0007,honeycomb_SI1000,V,12,540,819175,817925,3327.2159766779996,internal_correlated,2
12,18,36,0.001,honeycomb_PC3,H,12,540,49638375,49637361,18595.241350452005,internal,2
12,18,36,0.001,honeycomb_PC3,H,12,540,100000000,99999683,47038.17788140397,internal_correlated,2
12,18,36,0.001,honeycomb_PC3,V,12,540,100000000,99999718,37030.62992053699,internal,2
12,18,36,0.001,honeycomb_PC3,V,12,540,100000000,99999973,47413.780136344976,internal_correlated,2
12,18,36,0.001,honeycomb_SD6,H,12,540,409575,408570,366.52659282800005,internal,2
12,18,36,0.001,honeycomb_SD6,H,12,540,3638375,3637096,3572.765926912,internal_correlated,2
12,18,36,0.001,honeycomb_SD6,V,12,540,1638375,1637070,1327.3139938309996,internal,2
12,18,36,0.001,honeycomb_SD6,V,12,540,13638375,13637342,12874.974633109,internal_correlated,2
12,18,36,0.001,honeycomb_SI1000,H,12,540,12775,10888,184.60041163200003,internal,2
12,18,36,0.001,honeycomb_SI1000,H,12,540,51175,49206,427.066603996,internal_correlated,2
12,18,36,0.001,honeycomb_SI1000,V,12,540,12775,11455,189.11782833799998,internal,2
12,18,36,0.001,honeycomb_SI1000,V,12,540,102375,100347,818.2364195149999,internal_correlated,2
12,18,36,0.0015,honeycomb_PC3,H,12,540,4638375,4637309,3747.777699095,internal,2
12,18,36,0.0015,honeycomb_PC3,H,12,540,32638375,32637351,19495.956669554995,internal_correlated,2
12,18,36,0.0015,honeycomb_PC3,V,12,540,19987680,19986667,34036.81770985199,internal,2
12,18,36,0.0015,honeycomb_PC3,V,12,540,100000000,99999490,58226.84490441903,internal_correlated,2
12,18,36,0.0015,honeycomb_SD6,H,12,540,51175,49798,163.11374064300003,internal,2
12,18,36,0.0015,honeycomb_SD6,H,12,540,409575,407728,935.1762448900008,internal_correlated,2
12,18,36,0.0015,honeycomb_SD6,V,12,540,102375,100987,328.818597343,internal,2
12,18,36,0.0015,honeycomb_SD6,V,12,540,819175,817852,1866.6008417090015,internal_correlated,2
12,18,36,0.0015,honeycomb_SI1000,H,12,540,3175,1713,377.74794783600004,internal,2
12,18,36,0.0015,honeycomb_SI1000,H,12,540,6375,4512,531.3220572259925,internal_correlated,2
12,18,36,0.0015,honeycomb_SI1000,V,12,540,3175,1841,404.443035395,internal,2
12,18,36,0.0015,honeycomb_SI1000,V,12,540,6375,4887,527.2691260600077,internal_correlated,2
12,18,36,0.002,honeycomb_PC3,H,12,540,1638375,1636419,1452.3537981160189,internal,2
12,18,36,0.002,honeycomb_PC3,H,12,540,6638375,6637194,5655.808829447999,internal_correlated,2
12,18,36,0.002,honeycomb_PC3,V,12,540,3638375,3637102,2830.3018188350106,internal,2
12,18,36,0.002,honeycomb_PC3,V,12,540,26638375,26637362,22147.188116646998,internal_correlated,2
12,18,36,0.002,honeycomb_SD6,H,12,540,12775,11190,145.6698059320115,internal,2
12,18,36,0.002,honeycomb_SD6,H,12,540,51175,49633,357.23505729600004,internal_correlated,2
12,18,36,0.002,honeycomb_SD6,V,12,540,12775,11732,153.30456445199525,internal,2
12,18,36,0.002,honeycomb_SD6,V,12,540,102375,100869,708.6899582819999,internal_correlated,2
12,18,36,0.002,honeycomb_SI1000,H,12,540,25,9,7.765302096006053,internal,2
12,18,36,0.002,honeycomb_SI1000,H,12,540,25,13,9.426692651000053,internal_correlated,2
12,18,36,0.002,honeycomb_SI1000,V,12,540,25,12,9.91929790499853,internal,2
12,18,36,0.002,honeycomb_SI1000,V,12,540,175,90,66.29340951699987,internal_correlated,2
12,18,36,0.003,honeycomb_PC3,H,12,540,102375,101008,171.85640965100015,internal,2
12,18,36,0.003,honeycomb_PC3,H,12,540,819175,817399,1519.738810452,internal_correlated,2
12,18,36,0.003,honeycomb_PC3,V,12,540,204775,203524,325.88839115999997,internal,2
12,18,36,0.003,honeycomb_PC3,V,12,540,1638375,1637133,2990.38073666,internal_correlated,2
12,18,36,0.003,honeycomb_SD6,H,12,540,3175,1773,247.2813765589999,internal,2
12,18,36,0.003,honeycomb_SD6,H,12,540,6375,4535,509.32812251899986,internal_correlated,2
12,18,36,0.003,honeycomb_SD6,V,12,540,3175,1849,253.22103993399992,internal,2
12,18,36,0.003,honeycomb_SD6,V,12,540,6375,4980,474.5136995240001,internal_correlated,2
12,18,36,0.003,honeycomb_SI1000,H,12,540,75,39,82.01666350200003,internal,2
12,18,36,0.003,honeycomb_SI1000,H,12,540,25,9,45.60589980299994,internal_correlated,2
12,18,36,0.003,honeycomb_SI1000,V,12,540,25,9,26.907084022999925,internal,2
12,18,36,0.003,honeycomb_SI1000,V,12,540,1575,801,2717.336278089,internal_correlated,2
12,18,36,0.005,honeycomb_PC3,H,12,540,6375,5021,104.99666652299993,internal,2
12,18,36,0.005,honeycomb_PC3,H,12,540,25575,24104,258.47248389599997,internal_correlated,2
12,18,36,0.005,honeycomb_PC3,V,12,540,12775,10882,211.3034849339998,internal,2
12,18,36,0.005,honeycomb_PC3,V,12,540,51175,49460,498.02178085800017,internal_correlated,2
12,18,36,0.005,honeycomb_SD6,H,12,540,25,12,9.632556115999932,internal,2
12,18,36,0.005,honeycomb_SD6,H,12,540,75,38,57.50167593600008,internal_correlated,2
12,18,36,0.005,honeycomb_SD6,V,12,540,1575,813,723.8398102240001,internal,2
12,18,36,0.005,honeycomb_SD6,V,12,540,175,91,138.64654895700016,internal_correlated,2
12,18,36,0.005,honeycomb_SI1000,H,12,540,375,193,1533.533544378,internal,2
12,18,36,0.005,honeycomb_SI1000,H,12,540,175,91,1134.641487129,internal_correlated,2
12,18,36,0.005,honeycomb_SI1000,V,12,540,75,33,311.6852529329999,internal,2
12,18,36,0.005,honeycomb_SI1000,V,12,540,25,11,178.38708721799992,internal_correlated,2
12,18,36,0.007,honeycomb_PC3,H,12,540,25,10,3.142817756999989,internal,2
12,18,36,0.007,honeycomb_PC3,H,12,540,6375,4391,456.928162692,internal_correlated,2
12,18,36,0.007,honeycomb_PC3,V,12,540,25,9,3.5084590520000347,internal,2
12,18,36,0.007,honeycomb_PC3,V,12,540,6375,4710,465.0800467539999,internal_correlated,2
12,18,36,0.007,honeycomb_SD6,H,12,540,25,13,29.616003923999983,internal,2
12,18,36,0.007,honeycomb_SD6,H,12,540,25,12,57.10536021600001,internal_correlated,2
12,18,36,0.007,honeycomb_SD6,V,12,540,25,10,37.10381861999997,internal,2
12,18,36,0.007,honeycomb_SD6,V,12,540,375,186,830.1915019240001,internal_correlated,2
12,18,36,0.007,honeycomb_SI1000,H,12,540,775,397,7021.876500183001,internal,2
12,18,36,0.007,honeycomb_SI1000,H,12,540,25,13,380.03379041100004,internal_correlated,2
12,18,36,0.007,honeycomb_SI1000,V,12,540,3175,1641,28351.040715920004,internal,2
12,18,36,0.007,honeycomb_SI1000,V,12,540,75,39,1165.996154818,internal_correlated,2
12,18,36,0.01,honeycomb_PC3,H,12,540,75,37,30.843510627,internal,2
12,18,36,0.01,honeycomb_PC3,H,12,540,75,36,37.47867178800004,internal_correlated,2
12,18,36,0.01,honeycomb_PC3,V,12,540,25,13,9.99398407700005,internal,2
12,18,36,0.01,honeycomb_PC3,V,12,540,375,182,222.5648024589999,internal_correlated,2
12,18,36,0.01,honeycomb_SD6,H,12,540,25,9,61.11279706200003,internal,2
12,18,36,0.01,honeycomb_SD6,H,12,540,25,9,158.0932147860001,internal_correlated,2
12,18,36,0.01,honeycomb_SD6,V,12,540,75,33,192.2894693290001,internal,2
12,18,36,0.01,honeycomb_SD6,V,12,540,25,11,162.38150733500004,internal_correlated,2
12,18,36,0.01,honeycomb_SI1000,H,12,540,25,12,459.486224389,internal,2
12,18,36,0.01,honeycomb_SI1000,H,12,540,25,11,629.053311793,internal_correlated,2
12,18,36,0.01,honeycomb_SI1000,V,12,540,75,38,1092.846641785,internal,2
12,18,36,0.01,honeycomb_SI1000,V,12,540,75,35,2047.2883454819998,internal_correlated,2
12,18,36,0.015,honeycomb_PC3,H,12,540,25,6,26.175406332999955,internal,2
12,18,36,0.015,honeycomb_PC3,H,12,540,25,12,56.330625037999994,internal_correlated,2
12,18,36,0.015,honeycomb_PC3,V,12,540,25,10,25.85175661100004,internal,2
12,18,36,0.015,honeycomb_PC3,V,12,540,775,393,1533.280364621,internal_correlated,2
12,18,36,0.015,honeycomb_SD6,H,12,540,375,190,1033.3192554819998,internal,2
12,18,36,0.015,honeycomb_SD6,H,12,540,25,12,333.913270346,internal_correlated,2
12,18,36,0.015,honeycomb_SD6,V,12,540,25,12,84.053507835,internal,2
12,18,36,0.015,honeycomb_SD6,V,12,540,25,11,343.6841792239999,internal_correlated,2
12,18,36,0.015,honeycomb_SI1000,H,12,540,25,9,414.65443013900006,internal,2
12,18,36,0.015,honeycomb_SI1000,H,12,540,25,12,923.560805082,internal_correlated,2
12,18,36,0.015,honeycomb_SI1000,V,12,540,25,12,406.7451529169999,internal,2
12,18,36,0.015,honeycomb_SI1000,V,12,540,25,9,1015.698004205,internal_correlated,2
12,18,36,0.02,honeycomb_PC3,H,12,540,75,33,125.27266725100003,internal,2
12,18,36,0.02,honeycomb_PC3,H,12,540,25,10,103.35089349199995,internal_correlated,2
12,18,36,0.02,honeycomb_PC3,V,12,540,75,39,140.54064018199995,internal,2
12,18,36,0.02,honeycomb_PC3,V,12,540,25,13,112.61494213000003,internal_correlated,2
12,18,36,0.02,honeycomb_SD6,H,12,540,25,12,102.1989720549999,internal,2
12,18,36,0.02,honeycomb_SD6,H,12,540,25,12,428.3783575530001,internal_correlated,2
12,18,36,0.02,honeycomb_SD6,V,12,540,25,11,104.79142444900015,internal,2
12,18,36,0.02,honeycomb_SD6,V,12,540,1575,795,26509.73051664,internal_correlated,2
12,18,36,0.02,honeycomb_SI1000,H,12,540,25,11,442.35731413199994,internal,2
12,18,36,0.02,honeycomb_SI1000,H,12,540,25,12,944.268549702,internal_correlated,2
12,18,36,0.02,honeycomb_SI1000,V,12,540,75,39,1238.3097076060003,internal,2
12,18,36,0.02,honeycomb_SI1000,V,12,540,25,13,979.332460741,internal_correlated,2
12,18,36,0.03,honeycomb_PC3,H,12,540,175,88,728.5346092499999,internal,2
12,18,36,0.03,honeycomb_PC3,H,12,540,25,13,247.9545242470001,internal_correlated,2
12,18,36,0.03,honeycomb_PC3,V,12,540,25,11,145.83091977599986,internal,2
12,18,36,0.03,honeycomb_PC3,V,12,540,25,11,286.379174037,internal_correlated,2
12,18,36,0.03,honeycomb_SD6,H,12,540,25,11,155.63828650799996,internal,2
12,18,36,0.03,honeycomb_SD6,H,12,540,25,12,555.177924576,internal_correlated,2
12,18,36,0.03,honeycomb_SD6,V,12,540,25,10,168.62859813500006,internal,2
12,18,36,0.03,honeycomb_SD6,V,12,540,375,195,8714.026203952002,internal_correlated,2
12,18,36,0.03,honeycomb_SI1000,H,12,540,75,39,1381.507416769,internal,2
12,18,36,0.03,honeycomb_SI1000,H,12,540,25,13,886.9531280000001,internal_correlated,2
12,18,36,0.03,honeycomb_SI1000,V,12,540,25,10,505.87147853700003,internal,2
12,18,36,0.03,honeycomb_SI1000,V,12,540,175,90,7581.828772285,internal_correlated,2
15,15,45,0.0001,surface_SD6,X,15,449,100000000,100000000,920412.4882666242,internal,2
15,15,45,0.0001,surface_SD6,X,15,449,100000000,100000000,724852.9185796289,internal_correlated,2
15,15,45,0.0001,surface_SD6,Z,15,449,100000000,100000000,540967.9882222975,internal,2
15,15,45,0.0001,surface_SD6,Z,15,449,100000000,100000000,122075.863282734,internal_correlated,2
15,15,45,0.0001,surface_SI1000,X,15,449,100000000,100000000,514952.2309405163,internal,2
15,15,45,0.0001,surface_SI1000,X,15,449,100000000,100000000,124629.49251464405,internal_correlated,2
15,15,45,0.0001,surface_SI1000,Z,15,449,100000000,100000000,536370.9216388057,internal,2
15,15,45,0.0001,surface_SI1000,Z,15,449,100000000,100000000,546663.4260471963,internal_correlated,2
15,15,45,0.0002,surface_SD6,X,15,449,100000000,100000000,481149.53732199763,internal,2
15,15,45,0.0002,surface_SD6,X,15,449,100000000,100000000,766994.7458028292,internal_correlated,2
15,15,45,0.0002,surface_SD6,Z,15,449,100000000,100000000,567350.9408269437,internal,2
15,15,45,0.0002,surface_SD6,Z,15,449,100000000,100000000,650619.2412772689,internal_correlated,2
15,15,45,0.0002,surface_SI1000,X,15,449,100000000,100000000,860129.2501888342,internal,2
15,15,45,0.0002,surface_SI1000,X,15,449,100000000,100000000,521189.9204460585,internal_correlated,2
15,15,45,0.0002,surface_SI1000,Z,15,449,100000000,100000000,815269.8434738592,internal,2
15,15,45,0.0002,surface_SI1000,Z,15,449,100000000,100000000,559808.2340250649,internal_correlated,2
15,15,45,0.0003,surface_SD6,X,15,449,100000000,100000000,427719.93952291156,internal,2
15,15,45,0.0003,surface_SD6,X,15,449,100000000,100000000,501730.7234410775,internal_correlated,2
15,15,45,0.0003,surface_SD6,Z,15,449,100000000,100000000,514592.06171405985,internal,2
15,15,45,0.0003,surface_SD6,Z,15,449,100000000,100000000,690572.7801641512,internal_correlated,2
15,15,45,0.0003,surface_SI1000,X,15,449,100000000,100000000,530817.9382832191,internal,2
15,15,45,0.0003,surface_SI1000,X,15,449,100000000,100000000,961681.9132144902,internal_correlated,2
15,15,45,0.0003,surface_SI1000,Z,15,449,100000000,100000000,949354.335208526,internal,2
15,15,45,0.0003,surface_SI1000,Z,15,449,100000000,100000000,756477.8043871416,internal_correlated,2
15,15,45,0.0005,surface_SD6,X,15,449,100000000,99999999,524462.1645829064,internal,2
15,15,45,0.0005,surface_SD6,X,15,449,100000000,100000000,843501.2351118035,internal_correlated,2
15,15,45,0.0005,surface_SD6,Z,15,449,100000000,100000000,564452.4293147555,internal,2
15,15,45,0.0005,surface_SD6,Z,15,449,100000000,100000000,996975.7531763538,internal_correlated,2
15,15,45,0.0005,surface_SI1000,X,15,449,100000000,100000000,363519.06791040755,internal,2
15,15,45,0.0005,surface_SI1000,X,15,449,100000000,100000000,676874.2159770762,internal_correlated,2
15,15,45,0.0005,surface_SI1000,Z,15,449,100000000,99999999,433695.65378651675,internal,2
15,15,45,0.0005,surface_SI1000,Z,15,449,100000000,100000000,639065.7490134292,internal_correlated,2
15,15,45,0.0007,surface_SD6,X,15,449,100000000,99999996,569797.9009660897,internal,2
15,15,45,0.0007,surface_SD6,X,15,449,100000000,100000000,695464.4915786728,internal_correlated,2
15,15,45,0.0007,surface_SD6,Z,15,449,100000000,99999997,379007.7986724713,internal,2
15,15,45,0.0007,surface_SD6,Z,15,449,100000000,100000000,874218.4054019353,internal_correlated,2
15,15,45,0.0007,surface_SI1000,X,15,449,100000000,99999992,672485.8046239531,internal,2
15,15,45,0.0007,surface_SI1000,X,15,449,100000000,100000000,592749.115322213,internal_correlated,2
15,15,45,0.0007,surface_SI1000,Z,15,449,100000000,99999990,413315.0575363668,internal,2
15,15,45,0.0007,surface_SI1000,Z,15,449,100000000,100000000,943013.7935907849,internal_correlated,2
15,15,45,0.001,surface_SD6,X,15,449,100000000,99999950,618210.2112151778,internal,2
15,15,45,0.001,surface_SD6,X,15,449,100000000,99999999,1206002.110668811,internal_correlated,2
15,15,45,0.001,surface_SD6,Z,15,449,100000000,99999945,415142.3246566544,internal,2
15,15,45,0.001,surface_SD6,Z,15,449,100000000,99999994,728008.0119492424,internal_correlated,2
15,15,45,0.001,surface_SI1000,X,15,449,100000000,99999803,453823.9366693024,internal,2
15,15,45,0.001,surface_SI1000,X,15,449,100000000,99999978,789362.3393563253,internal_correlated,2
15,15,45,0.001,surface_SI1000,Z,15,449,100000000,99999818,425929.13157428236,internal,2
15,15,45,0.001,surface_SI1000,Z,15,449,100000000,99999983,763193.3349165969,internal_correlated,2
15,15,45,0.0015,surface_SD6,X,15,449,59512177,59511176,319414.87098573707,internal,2
15,15,45,0.0015,surface_SD6,X,15,449,100000000,99999868,793070.6361211472,internal_correlated,2
15,15,45,0.0015,surface_SD6,Z,15,449,58275964,58274964,227436.9054263641,internal,2
15,15,45,0.0015,surface_SD6,Z,15,449,100000000,99999831,698563.5579097418,internal_correlated,2
15,15,45,0.0015,surface_SI1000,X,15,449,16350432,16349408,68316.18852950887,internal,2
15,15,45,0.0015,surface_SI1000,X,15,449,100000000,99999295,1268397.862315778,internal_correlated,2
15,15,45,0.0015,surface_SI1000,Z,15,449,16776416,16775398,87414.9512140089,internal,2
15,15,45,0.0015,surface_SI1000,Z,15,449,100000000,99999272,752974.7570427405,internal_correlated,2
15,15,45,0.002,surface_SD6,X,15,449,5638375,5637326,8866.755799224999,internal,2
15,15,45,0.002,surface_SD6,X,15,449,50560224,50559221,360140.5741141545,internal_correlated,2
15,15,45,0.002,surface_SD6,Z,15,449,5638375,5637313,8832.020759801,internal,2
15,15,45,0.002,surface_SD6,Z,15,449,46726368,46725364,327497.2604742397,internal_correlated,2
15,15,45,0.002,surface_SI1000,X,15,449,1638375,1637123,3595.964727416001,internal,2
15,15,45,0.002,surface_SI1000,X,15,449,9272544,9271507,68379.04829721621,internal_correlated,2
15,15,45,0.002,surface_SI1000,Z,15,449,1638375,1637186,3598.4990516559997,internal,2
15,15,45,0.002,surface_SI1000,Z,15,449,8617184,8616141,78866.61023620106,internal_correlated,2
15,15,45,0.003,surface_SD6,X,15,449,204775,203710,610.5791953800001,internal,2
15,15,45,0.003,surface_SD6,X,15,449,1637600,1636284,15835.358677422017,internal_correlated,2
15,15,45,0.003,surface_SD6,Z,15,449,204775,203707,608.1631734849998,internal,2
15,15,45,0.003,surface_SD6,Z,15,449,1612000,1610619,16859.310358746035,internal_correlated,2
15,15,45,0.003,surface_SI1000,X,15,449,51175,50035,262.99861744700013,internal,2
15,15,45,0.003,surface_SI1000,X,15,449,204775,203743,2424.9131254389995,internal_correlated,2
15,15,45,0.003,surface_SI1000,Z,15,449,51175,50107,263.00544370099976,internal,2
15,15,45,0.003,surface_SI1000,Z,15,449,204775,203658,2228.526935404,internal_correlated,2
15,15,45,0.005,surface_SD6,X,15,449,6375,5190,65.17306773600012,internal,2
15,15,45,0.005,surface_SD6,X,15,449,25575,23736,548.476018545,internal_correlated,2
15,15,45,0.005,surface_SD6,Z,15,449,6375,5221,64.6892267799999,internal,2
15,15,45,0.005,surface_SD6,Z,15,449,25575,23738,497.75200392,internal_correlated,2
15,15,45,0.005,surface_SI1000,X,15,449,25,13,3.1690920560000677,internal,2
15,15,45,0.005,surface_SI1000,X,15,449,6375,4581,295.16430570800003,internal_correlated,2
15,15,45,0.005,surface_SI1000,Z,15,449,3175,1997,62.885797431000356,internal,2
15,15,45,0.005,surface_SI1000,Z,15,449,6375,4593,277.9136392010001,internal_correlated,2
15,15,45,0.007,surface_SD6,X,15,449,25,13,3.163158297999985,internal,2
15,15,45,0.007,surface_SD6,X,15,449,3175,1862,144.94546866000005,internal_correlated,2
15,15,45,0.007,surface_SD6,Z,15,449,25,10,3.2130913749999763,internal,2
15,15,45,0.007,surface_SD6,Z,15,449,25,12,3.6225800740000125,internal_correlated,2
15,15,45,0.007,surface_SI1000,X,15,449,375,190,22.525440713000194,internal,2
15,15,45,0.007,surface_SI1000,X,15,449,25,11,4.728605372000004,internal_correlated,2
15,15,45,0.007,surface_SI1000,Z,15,449,25,10,3.8009492820000332,internal,2
15,15,45,0.007,surface_SI1000,Z,15,449,25,10,4.720601140999989,internal_correlated,2
15,15,45,0.01,surface_SD6,X,15,449,175,89,13.51980246000005,internal,2
15,15,45,0.01,surface_SD6,X,15,449,3175,1668,284.833298424,internal_correlated,2
15,15,45,0.01,surface_SD6,Z,15,449,25,7,3.7412082719999944,internal,2
15,15,45,0.01,surface_SD6,Z,15,449,25,12,4.802887197000018,internal_correlated,2
15,15,45,0.01,surface_SI1000,X,15,449,25,13,4.753646875999948,internal,2
15,15,45,0.01,surface_SI1000,X,15,449,25,8,6.817923386999993,internal_correlated,2
15,15,45,0.01,surface_SI1000,Z,15,449,25,13,4.726674396000021,internal,2
15,15,45,0.01,surface_SI1000,Z,15,449,175,91,39.732532722,internal_correlated,2
15,15,45,0.015,surface_SD6,X,15,449,375,179,38.393508912000016,internal,2
15,15,45,0.015,surface_SD6,X,15,449,175,89,40.86091324299923,internal_correlated,2
15,15,45,0.015,surface_SD6,Z,15,449,25,13,4.95523631399999,internal,2
15,15,45,0.015,surface_SD6,Z,15,449,25,13,6.888102643977618,internal_correlated,2
15,15,45,0.015,surface_SI1000,X,15,449,25,10,6.784506148999981,internal,2
15,15,45,0.015,surface_SI1000,X,15,449,25,12,11.556120260007447,internal_correlated,2
15,15,45,0.015,surface_SI1000,Z,15,449,25,13,6.82803280600001,internal,2
15,15,45,0.015,surface_SI1000,Z,15,449,75,38,30.267185456032166,internal_correlated,2
15,15,45,0.02,surface_SD6,X,15,449,1575,799,217.74951002599994,internal,2
15,15,45,0.02,surface_SD6,X,15,449,25,13,10.402903993002838,internal_correlated,2
15,15,45,0.02,surface_SD6,Z,15,449,25,12,6.517559835000043,internal,2
15,15,45,0.02,surface_SD6,Z,15,449,25,12,9.562795667006867,internal_correlated,2
15,15,45,0.02,surface_SI1000,X,15,449,25,11,9.146471499999961,internal,2
15,15,45,0.02,surface_SI1000,X,15,449,175,88,105.96447898502811,internal_correlated,2
15,15,45,0.02,surface_SI1000,Z,15,449,175,89,47.064547635000054,internal,2
15,15,45,0.02,surface_SI1000,Z,15,449,25,10,15.982040998002049,internal_correlated,2
15,15,45,0.03,surface_SD6,X,15,449,25,13,9.750915049000014,internal,2
15,15,45,0.03,surface_SD6,X,15,449,175,88,102.57759295203141,internal_correlated,2
15,15,45,0.03,surface_SD6,Z,15,449,25,11,9.110771306999936,internal,2
15,15,45,0.03,surface_SD6,Z,15,449,1575,783,853.8813834040193,internal_correlated,2
15,15,45,0.03,surface_SI1000,X,15,449,25,12,12.430405414000006,internal,2
15,15,45,0.03,surface_SI1000,X,15,449,25,13,23.079269476002082,internal_correlated,2
15,15,45,0.03,surface_SI1000,Z,15,449,75,37,31.692313930999944,internal,2
15,15,45,0.03,surface_SI1000,Z,15,449,25,11,22.61472583701834,internal_correlated,2
16,24,48,0.0001,honeycomb_EM3_v2,H,16,384,100000000,100000000,118444.66304521705,internal,2
16,24,48,0.0001,honeycomb_EM3_v2,H,16,384,101001447,101001447,1365141.414580202,internal_correlated,2
16,24,48,0.0001,honeycomb_EM3_v2,V,16,384,100000000,100000000,118879.88009291909,internal,2
16,24,48,0.0001,honeycomb_EM3_v2,V,16,384,101034215,101034215,866784.4994847229,internal_correlated,2
16,24,48,0.0002,honeycomb_EM3_v2,H,16,384,100000000,100000000,1149171.7786958418,internal,2
16,24,48,0.0002,honeycomb_EM3_v2,H,16,384,100000000,100000000,591944.6958753314,internal_correlated,2
16,24,48,0.0002,honeycomb_EM3_v2,V,16,384,100000000,100000000,682780.8495085442,internal,2
16,24,48,0.0002,honeycomb_EM3_v2,V,16,384,100000000,100000000,2418380.1465794593,internal_correlated,2
16,24,48,0.0003,honeycomb_EM3_v2,H,16,384,100000000,100000000,587255.4420274316,internal,2
16,24,48,0.0003,honeycomb_EM3_v2,H,16,384,100000000,100000000,748762.4315364889,internal_correlated,2
16,24,48,0.0003,honeycomb_EM3_v2,V,16,384,100000000,100000000,1067646.6584891782,internal,2
16,24,48,0.0003,honeycomb_EM3_v2,V,16,384,100000000,100000000,968911.9006525098,internal_correlated,2
16,24,48,0.0005,honeycomb_EM3_v2,H,16,384,100000000,100000000,490170.6204959719,internal,2
16,24,48,0.0005,honeycomb_EM3_v2,H,16,384,100000000,100000000,652532.2350158482,internal_correlated,2
16,24,48,0.0005,honeycomb_EM3_v2,V,16,384,100000000,100000000,804039.0619634079,internal,2
16,24,48,0.0005,honeycomb_EM3_v2,V,16,384,100000000,100000000,1195471.9947489284,internal_correlated,2
16,24,48,0.0007,honeycomb_EM3_v2,H,16,384,100000000,100000000,117822.59888455902,internal,2
16,24,48,0.0007,honeycomb_EM3_v2,H,16,384,100000000,100000000,617364.7006650288,internal_correlated,2
16,24,48,0.0007,honeycomb_EM3_v2,V,16,384,100000000,100000000,117225.97985064005,internal,2
16,24,48,0.0007,honeycomb_EM3_v2,V,16,384,100000000,100000000,626382.3393890233,internal_correlated,2
16,24,48,0.001,honeycomb_EM3_v2,H,16,384,100000000,99999997,1133918.0206532786,internal,2
16,24,48,0.001,honeycomb_EM3_v2,H,16,384,100000000,100000000,139340.19658325097,internal_correlated,2
16,24,48,0.001,honeycomb_EM3_v2,V,16,384,100000000,100000000,1296104.2723406977,internal,2
16,24,48,0.001,honeycomb_EM3_v2,V,16,384,100000000,100000000,138733.58153693302,internal_correlated,2
16,24,48,0.0015,honeycomb_EM3_v2,H,16,384,100000000,99999991,786545.7932912637,internal,2
16,24,48,0.0015,honeycomb_EM3_v2,H,16,384,100000000,100000000,783758.7776100659,internal_correlated,2
16,24,48,0.0015,honeycomb_EM3_v2,V,16,384,100000000,100000000,1281796.8793195686,internal,2
16,24,48,0.0015,honeycomb_EM3_v2,V,16,384,100000000,100000000,630346.8210158395,internal_correlated,2
16,24,48,0.002,honeycomb_EM3_v2,H,16,384,100000000,99999966,581123.2088276921,internal,2
16,24,48,0.002,honeycomb_EM3_v2,H,16,384,100000000,99999998,628581.3294820245,internal_correlated,2
16,24,48,0.002,honeycomb_EM3_v2,V,16,384,100000000,99999997,714862.7038412619,internal,2
16,24,48,0.002,honeycomb_EM3_v2,V,16,384,100000000,100000000,831273.6616732321,internal_correlated,2
16,24,48,0.003,honeycomb_EM3_v2,H,16,384,100000000,99999496,121852.06839806303,internal,2
16,24,48,0.003,honeycomb_EM3_v2,H,16,384,100000000,99999968,1161666.9760004473,internal_correlated,2
16,24,48,0.003,honeycomb_EM3_v2,V,16,384,100000000,99999947,122010.39045951502,internal,2
16,24,48,0.003,honeycomb_EM3_v2,V,16,384,100000000,99999998,877942.346032688,internal_correlated,2
16,24,48,0.005,honeycomb_EM3_v2,H,16,384,8638375,8637296,15128.524131184,internal,2
16,24,48,0.005,honeycomb_EM3_v2,H,16,384,100000000,99999078,1362115.5264468982,internal_correlated,2
16,24,48,0.005,honeycomb_EM3_v2,V,16,384,39638375,39637368,65472.39422519898,internal,2
16,24,48,0.005,honeycomb_EM3_v2,V,16,384,100000000,99999870,771105.380477732,internal_correlated,2
16,24,48,0.007,honeycomb_EM3_v2,H,16,384,1638375,1636531,4937.932848047,internal,2
16,24,48,0.007,honeycomb_EM3_v2,H,16,384,9638375,9637374,33788.915550929996,internal_correlated,2
16,24,48,0.007,honeycomb_EM3_v2,V,16,384,3638375,3637235,10259.210625455999,internal,2
16,24,48,0.007,honeycomb_EM3_v2,V,16,384,49446112,49445109,488458.5047888675,internal_correlated,2
16,24,48,0.01,honeycomb_EM3_v2,H,16,384,102375,101149,922.6678214560002,internal,2
16,24,48,0.01,honeycomb_EM3_v2,H,16,384,819175,817921,6723.2921750470005,internal_correlated,2
16,24,48,0.01,honeycomb_EM3_v2,V,16,384,204775,203670,1722.9983254129997,internal,2
16,24,48,0.01,honeycomb_EM3_v2,V,16,384,2638375,2637132,21443.694398455,internal_correlated,2
16,24,48,0.015,honeycomb_EM3_v2,H,16,384,6375,5344,511.9562309700002,internal,2
16,24,48,0.015,honeycomb_EM3_v2,H,16,384,51175,49191,2478.1659133489998,internal_correlated,2
16,24,48,0.015,honeycomb_EM3_v2,V,16,384,12775,11430,976.4131788620004,internal,2
16,24,48,0.015,honeycomb_EM3_v2,V,16,384,102375,100416,4649.300882624,internal_correlated,2
16,24,48,0.02,honeycomb_EM3_v2,H,16,384,25,13,31.523090699000022,internal,2
16,24,48,0.02,honeycomb_EM3_v2,H,16,384,6375,4797,2528.649306057,internal_correlated,2
16,24,48,0.02,honeycomb_EM3_v2,V,16,384,3175,1890,2375.490152045,internal,2
16,24,48,0.02,honeycomb_EM3_v2,V,16,384,6375,5210,2515.692410268,internal_correlated,2
16,24,48,0.03,honeycomb_EM3_v2,H,16,384,25,12,208.35963679300005,internal,2
16,24,48,0.03,honeycomb_EM3_v2,H,16,384,75,36,651.503525308,internal_correlated,2
16,24,48,0.03,honeycomb_EM3_v2,V,16,384,25,12,218.57855351299997,internal,2
16,24,48,0.03,honeycomb_EM3_v2,V,16,384,25,10,209.98189000799994,internal_correlated,2
16,24,48,0.0001,honeycomb_PC3,H,16,960,100000000,100000000,445237.7098139699,internal,2
16,24,48,0.0001,honeycomb_PC3,V,16,960,100000000,100000000,87376.701999105,internal,2
16,24,48,0.0001,honeycomb_SD6,H,16,960,100000000,100000000,92253.45009257302,internal,2
16,24,48,0.0001,honeycomb_SD6,H,16,960,100000000,100000000,612280.1378273186,internal_correlated,2
16,24,48,0.0001,honeycomb_SD6,V,16,960,100000000,100000000,92718.132343087,internal,2
16,24,48,0.0001,honeycomb_SD6,V,16,960,100000000,100000000,838350.6088809654,internal_correlated,2
16,24,48,0.0001,honeycomb_SI1000,H,16,960,100000000,100000000,103304.13412401504,internal,2
16,24,48,0.0001,honeycomb_SI1000,H,16,960,100000000,100000000,518155.8781097963,internal_correlated,2
16,24,48,0.0001,honeycomb_SI1000,V,16,960,100000000,100000000,1057623.8831559517,internal,2
16,24,48,0.0001,honeycomb_SI1000,V,16,960,100000000,100000000,668241.4070562781,internal_correlated,2
16,24,48,0.0002,honeycomb_PC3,H,16,960,100000000,100000000,915936.0843729005,internal,2
16,24,48,0.0002,honeycomb_PC3,H,16,960,100000000,100000000,114574.98645947698,internal_correlated,2
16,24,48,0.0002,honeycomb_PC3,V,16,960,100000000,100000000,533436.4831670203,internal,2
16,24,48,0.0002,honeycomb_PC3,V,16,960,100000000,100000000,114266.17713234197,internal_correlated,2
16,24,48,0.0002,honeycomb_SD6,H,16,960,100000000,100000000,364209.5945479054,internal,2
16,24,48,0.0002,honeycomb_SD6,H,16,960,100000000,100000000,538457.9494957975,internal_correlated,2
16,24,48,0.0002,honeycomb_SD6,V,16,960,100000000,100000000,430833.82676337153,internal,2
16,24,48,0.0002,honeycomb_SD6,V,16,960,100000000,100000000,128690.62092621798,internal_correlated,2
16,24,48,0.0002,honeycomb_SI1000,H,16,960,100000000,99999959,637312.1172177063,internal,2
16,24,48,0.0002,honeycomb_SI1000,H,16,960,100000000,99999993,631509.7552742884,internal_correlated,2
16,24,48,0.0002,honeycomb_SI1000,V,16,960,100000000,99999999,562651.8784107976,internal,2
16,24,48,0.0002,honeycomb_SI1000,V,16,960,100000000,100000000,485404.7491126415,internal_correlated,2
16,24,48,0.0003,honeycomb_PC3,H,16,960,100000000,100000000,559498.5960295286,internal,2
16,24,48,0.0003,honeycomb_PC3,V,16,960,100000000,100000000,521501.9680034955,internal,2
16,24,48,0.0003,honeycomb_SD6,H,16,960,100000000,99999998,609901.156701979,internal,2
16,24,48,0.0003,honeycomb_SD6,H,16,960,100000000,100000000,817997.1519027742,internal_correlated,2
16,24,48,0.0003,honeycomb_SD6,V,16,960,100000000,100000000,757740.7562797216,internal,2
16,24,48,0.0003,honeycomb_SD6,V,16,960,100000000,100000000,1021518.395605738,internal_correlated,2
16,24,48,0.0003,honeycomb_SI1000,H,16,960,93333422,93332418,729821.1448841166,internal,2
16,24,48,0.0003,honeycomb_SI1000,H,16,960,100000000,99999868,727409.2886452845,internal_correlated,2
16,24,48,0.0003,honeycomb_SI1000,V,16,960,100000000,99999865,1032202.4472731475,internal,2
16,24,48,0.0003,honeycomb_SI1000,V,16,960,100000000,99999988,681375.6625368088,internal_correlated,2
16,24,48,0.0005,honeycomb_PC3,H,16,960,100000000,99999997,464467.3121609263,internal,2
16,24,48,0.0005,honeycomb_PC3,V,16,960,100000000,100000000,728783.1536109413,internal,2
16,24,48,0.0005,honeycomb_SD6,H,16,960,100000000,99999803,577004.4816276251,internal,2
16,24,48,0.0005,honeycomb_SD6,H,16,960,100000000,99999994,521512.76302417787,internal_correlated,2
16,24,48,0.0005,honeycomb_SD6,V,16,960,100000000,99999983,752557.0202059909,internal,2
16,24,48,0.0005,honeycomb_SD6,V,16,960,100000000,100000000,693136.112932981,internal_correlated,2
16,24,48,0.0005,honeycomb_SI1000,H,16,960,2129120,2127780,15139.59700519201,internal,2
16,24,48,0.0005,honeycomb_SI1000,H,16,960,15367392,15366365,104947.20408174193,internal_correlated,2
16,24,48,0.0005,honeycomb_SI1000,V,16,960,6323424,6322348,44428.709838531024,internal,2
16,24,48,0.0005,honeycomb_SI1000,V,16,960,91127247,91126246,664751.2292959271,internal_correlated,2
16,24,48,0.0007,honeycomb_PC3,H,16,960,100000000,99999993,100676.27538608902,internal,2
16,24,48,0.0007,honeycomb_PC3,V,16,960,100000000,100000000,100706.76184112999,internal,2
16,24,48,0.0007,honeycomb_SD6,H,16,960,33638375,33637352,62422.587479544,internal,2
16,24,48,0.0007,honeycomb_SD6,H,16,960,100000000,99999800,624045.30111439,internal_correlated,2
16,24,48,0.0007,honeycomb_SD6,V,16,960,100000000,99999561,576300.716061246,internal,2
16,24,48,0.0007,honeycomb_SD6,V,16,960,100000000,99999978,993066.9635101138,internal_correlated,2
16,24,48,0.0007,honeycomb_SI1000,H,16,960,102375,101333,1047.6111800720005,internal,2
16,24,48,0.0007,honeycomb_SI1000,H,16,960,1432800,1431325,18438.835548040966,internal_correlated,2
16,24,48,0.0007,honeycomb_SI1000,V,16,960,409575,407813,3771.7197747590008,internal,2
16,24,48,0.0007,honeycomb_SI1000,V,16,960,4127968,4126811,44815.80617658007,internal_correlated,2
16,24,48,0.001,honeycomb_PC3,H,16,960,100000000,99999913,493727.3062819053,internal,2
16,24,48,0.001,honeycomb_PC3,V,16,960,100000000,99999993,462511.1796469615,internal,2
16,24,48,0.001,honeycomb_SD6,H,16,960,2489568,2488255,14816.554366065004,internal,2
16,24,48,0.001,honeycomb_SD6,H,16,960,27638375,27637365,83148.40217173398,internal_correlated,2
16,24,48,0.001,honeycomb_SD6,V,16,960,8420576,8419517,55151.882531573945,internal,2
16,24,48,0.001,honeycomb_SD6,V,16,960,100000000,99999447,766924.4374706915,internal_correlated,2
16,24,48,0.001,honeycomb_SI1000,H,16,960,12775,10888,1272.1017672760001,internal,2
16,24,48,0.001,honeycomb_SI1000,H,16,960,51175,50058,1711.60803761,internal_correlated,2
16,24,48,0.001,honeycomb_SI1000,V,16,960,12775,11489,1337.6060849760001,internal,2
16,24,48,0.001,honeycomb_SI1000,V,16,960,102375,101360,3184.1710412810003,internal_correlated,2
16,24,48,0.0015,honeycomb_PC3,H,16,960,30879194,30878510,153894.92102950223,internal,2
16,24,48,0.0015,honeycomb_PC3,V,16,960,100000000,99999732,661275.0543587505,internal,2
16,24,48,0.0015,honeycomb_SD6,H,16,960,102375,100945,992.22552567,internal,2
16,24,48,0.0015,honeycomb_SD6,H,16,960,1638375,1636501,12240.139902015013,internal_correlated,2
16,24,48,0.0015,honeycomb_SD6,V,16,960,204775,203551,1864.1435611860002,internal,2
16,24,48,0.0015,honeycomb_SD6,V,16,960,3669216,3668049,41679.112622020155,internal_correlated,2
16,24,48,0.0015,honeycomb_SI1000,H,16,960,50,22,130.2158088649902,internal,2
16,24,48,0.0015,honeycomb_SI1000,H,16,960,3175,2052,2717.9290754959998,internal_correlated,2
16,24,48,0.0015,honeycomb_SI1000,V,16,960,775,392,1626.395295432,internal,2
16,24,48,0.0015,honeycomb_SI1000,V,16,960,6375,4646,6130.825179606,internal_correlated,2
16,24,48,0.002,honeycomb_PC3,H,16,960,5638375,5637263,12897.098146553995,internal,2
16,24,48,0.002,honeycomb_PC3,V,16,960,23638375,23637370,49734.74188403993,internal,2
16,24,48,0.002,honeycomb_SD6,H,16,960,12775,11228,875.0619755770022,internal,2
16,24,48,0.002,honeycomb_SD6,H,16,960,102375,100894,2695.731703189,internal_correlated,2
16,24,48,0.002,honeycomb_SD6,V,16,960,25575,23615,1737.8805375290103,internal,2
16,24,48,0.002,honeycomb_SD6,V,16,960,204775,203464,5205.393433261,internal_correlated,2
16,24,48,0.002,honeycomb_SI1000,H,16,960,25,8,223.07585824400303,internal,2
16,24,48,0.002,honeycomb_SI1000,H,16,960,25,13,166.059631071,internal_correlated,2
16,24,48,0.002,honeycomb_SI1000,V,16,960,175,84,1301.0350726290053,internal,2
16,24,48,0.002,honeycomb_SI1000,V,16,960,100,47,729.9851845461001,internal_correlated,2
16,24,48,0.003,honeycomb_PC3,H,16,960,204775,203713,1042.5503565710005,internal,2
16,24,48,0.003,honeycomb_PC3,H,16,960,2638375,2637249,13879.675608492,internal_correlated,2
16,24,48,0.003,honeycomb_PC3,V,16,960,819175,817568,4085.5357790299995,internal,2
16,24,48,0.003,honeycomb_PC3,V,16,960,10638375,10637326,52154.97071849299,internal_correlated,2
16,24,48,0.003,honeycomb_SD6,H,16,960,25,12,28.5314287839999,internal,2
16,24,48,0.003,honeycomb_SD6,H,16,960,3175,2147,2299.591866094,internal_correlated,2
16,24,48,0.003,honeycomb_SD6,V,16,960,3175,1748,4246.394163882001,internal,2
16,24,48,0.003,honeycomb_SD6,V,16,960,6375,4785,4559.5142875910005,internal_correlated,2
16,24,48,0.003,honeycomb_SI1000,H,16,960,175,84,3584.8360752400004,internal,2
16,24,48,0.003,honeycomb_SI1000,H,16,960,75,39,2630.908074103,internal_correlated,2
16,24,48,0.003,honeycomb_SI1000,V,16,960,75,39,1681.65261224,internal,2
16,24,48,0.003,honeycomb_SI1000,V,16,960,25,9,1007.3012349539999,internal_correlated,2
16,24,48,0.005,honeycomb_PC3,H,16,960,6375,4893,824.795668251,internal,2
16,24,48,0.005,honeycomb_PC3,H,16,960,51175,49275,2207.394727133,internal_correlated,2
16,24,48,0.005,honeycomb_PC3,V,16,960,6375,5287,852.9344020739998,internal,2
16,24,48,0.005,honeycomb_PC3,V,16,960,102375,100453,4358.860804489001,internal_correlated,2
16,24,48,0.005,honeycomb_SD6,H,16,960,25,11,169.3638338149999,internal,2
16,24,48,0.005,honeycomb_SD6,H,16,960,25,10,319.576762059,internal_correlated,2
16,24,48,0.005,honeycomb_SD6,V,16,960,25,13,205.1651661059999,internal,2
16,24,48,0.005,honeycomb_SD6,V,16,960,175,91,2414.1839466399997,internal_correlated,2
16,24,48,0.005,honeycomb_SI1000,H,16,960,25,10,2657.13232531,internal,2
16,24,48,0.005,honeycomb_SI1000,H,16,960,25,12,4061.691195581,internal_correlated,2
16,24,48,0.005,honeycomb_SI1000,V,16,960,25,13,2685.6111588510003,internal,2
16,24,48,0.005,honeycomb_SI1000,V,16,960,25,10,3734.2639340729997,internal_correlated,2
16,24,48,0.007,honeycomb_PC3,H,16,960,75,35,117.72048878899989,internal,2
16,24,48,0.007,honeycomb_PC3,H,16,960,3175,2044,2441.776186396,internal_correlated,2
16,24,48,0.007,honeycomb_PC3,V,16,960,25,10,42.856755274999955,internal,2
16,24,48,0.007,honeycomb_PC3,V,16,960,6375,4508,4932.8943607500005,internal_correlated,2
16,24,48,0.007,honeycomb_SD6,H,16,960,75,39,1460.2521870680002,internal,2
16,24,48,0.007,honeycomb_SD6,H,16,960,375,187,16811.206386577003,internal_correlated,2
16,24,48,0.007,honeycomb_SD6,V,16,960,25,12,708.1093541130001,internal,2
16,24,48,0.007,honeycomb_SD6,V,16,960,75,38,3471.6032781329995,internal_correlated,2
16,24,48,0.007,honeycomb_SI1000,H,16,960,100,49,25397.027924228867,internal,2
16,24,48,0.007,honeycomb_SI1000,H,16,960,75,39,26582.859708982996,internal_correlated,2
16,24,48,0.007,honeycomb_SI1000,V,16,960,100,50,23752.970461437,internal,2
16,24,48,0.007,honeycomb_SI1000,V,16,960,175,90,66262.05083800599,internal_correlated,2
16,24,48,0.01,honeycomb_PC3,H,16,960,25,13,153.49613323999995,internal,2
16,24,48,0.01,honeycomb_PC3,H,16,960,375,194,3262.245380036001,internal_correlated,2
16,24,48,0.01,honeycomb_PC3,V,16,960,25,10,197.54804457299997,internal,2
16,24,48,0.01,honeycomb_PC3,V,16,960,175,90,1410.6878153540001,internal_correlated,2
16,24,48,0.01,honeycomb_SD6,H,16,960,25,11,1225.615049821,internal,2
16,24,48,0.01,honeycomb_SD6,H,16,960,25,13,3223.907071987,internal_correlated,2
16,24,48,0.01,honeycomb_SD6,V,16,960,25,11,1164.25994847,internal,2
16,24,48,0.01,honeycomb_SD6,V,16,960,25,13,3388.84450104,internal_correlated,2
16,24,48,0.01,honeycomb_SI1000,H,16,960,25,13,9701.524250603,internal,2
16,24,48,0.01,honeycomb_SI1000,H,16,960,75,33,51183.75962972699,internal_correlated,2
16,24,48,0.01,honeycomb_SI1000,V,16,960,75,37,28052.081645627997,internal,2
16,24,48,0.01,honeycomb_SI1000,V,16,960,25,11,17268.79843784,internal_correlated,2
16,24,48,0.015,honeycomb_PC3,H,16,960,25,13,413.80567721399996,internal,2
16,24,48,0.015,honeycomb_PC3,H,16,960,25,10,989.1764414219999,internal_correlated,2
16,24,48,0.015,honeycomb_PC3,V,16,960,175,84,3188.294601908001,internal,2
16,24,48,0.015,honeycomb_PC3,V,16,960,25,13,1121.837537156,internal_correlated,2
16,24,48,0.015,honeycomb_SD6,H,16,960,75,33,5116.990868187,internal,2
16,24,48,0.015,honeycomb_SD6,H,16,960,75,38,21530.915632575,internal_correlated,2
16,24,48,0.015,honeycomb_SD6,V,16,960,75,36,5082.167310858001,internal,2
16,24,48,0.015,honeycomb_SD6,V,16,960,25,6,8639.222829928001,internal_correlated,2
16,24,48,0.015,honeycomb_SI1000,H,16,960,25,12,10501.003310556,internal,2
16,24,48,0.015,honeycomb_SI1000,V,16,960,75,37,34164.288587135,internal,2
16,24,48,0.02,honeycomb_PC3,H,16,960,25,13,820.7087485690001,internal,2
16,24,48,0.02,honeycomb_PC3,H,16,960,25,10,2346.763779522,internal_correlated,2
16,24,48,0.02,honeycomb_PC3,V,16,960,175,91,6508.278593227999,internal,2
16,24,48,0.02,honeycomb_PC3,V,16,960,775,397,73771.12608722501,internal_correlated,2
16,24,48,0.02,honeycomb_SD6,H,16,960,25,6,2188.483806148,internal,2
16,24,48,0.02,honeycomb_SD6,H,16,960,25,13,9929.011419282,internal_correlated,2
16,24,48,0.02,honeycomb_SD6,V,16,960,75,37,8004.287476605001,internal,2
16,24,48,0.02,honeycomb_SD6,V,16,960,25,13,13080.276880671001,internal_correlated,2
16,24,48,0.02,honeycomb_SI1000,H,16,960,52,36,51394.28278588981,internal,2
16,24,48,0.02,honeycomb_SI1000,V,16,960,25,13,11260.9408362,internal,2
16,24,48,0.03,honeycomb_PC3,H,16,960,25,12,2479.938668412,internal,2
16,24,48,0.03,honeycomb_PC3,H,16,960,25,12,6534.722200377,internal_correlated,2
16,24,48,0.03,honeycomb_PC3,V,16,960,25,11,2260.143221465,internal,2
16,24,48,0.03,honeycomb_PC3,V,16,960,75,39,21882.451746156996,internal_correlated,2
16,24,48,0.03,honeycomb_SD6,H,16,960,25,10,2751.382929419,internal,2
16,24,48,0.03,honeycomb_SD6,H,16,960,25,13,15451.015411373999,internal_correlated,2
16,24,48,0.03,honeycomb_SD6,V,16,960,775,389,105910.64570503801,internal,2
16,24,48,0.03,honeycomb_SD6,V,16,960,75,36,47301.043353788,internal_correlated,2
16,24,48,0.03,honeycomb_SI1000,H,16,960,50,20,30844.861123693016,internal,2
16,24,48,0.03,honeycomb_SI1000,H,16,960,25,12,29553.353172411,internal_correlated,2
16,24,48,0.03,honeycomb_SI1000,V,16,960,25,8,12120.319912956,internal,2
16,24,48,0.03,honeycomb_SI1000,V,16,960,25,13,35628.118391220996,internal_correlated,2
19,19,57,0.0001,surface_SD6,X,19,721,100000000,100000000,1285879.489501884,internal,2
19,19,57,0.0001,surface_SD6,X,19,721,100000000,100000000,1221537.118585889,internal_correlated,2
19,19,57,0.0001,surface_SD6,Z,19,721,100000000,100000000,1481888.463318019,internal,2
19,19,57,0.0001,surface_SD6,Z,19,721,100000000,100000000,1742980.618325665,internal_correlated,2
19,19,57,0.0001,surface_SI1000,X,19,721,100000000,100000000,1296914.8457903492,internal,2
19,19,57,0.0001,surface_SI1000,X,19,721,100000000,100000000,1335493.5665070661,internal_correlated,2
19,19,57,0.0001,surface_SI1000,Z,19,721,100000000,100000000,1271640.5267895428,internal,2
19,19,57,0.0001,surface_SI1000,Z,19,721,101654503,101654503,962703.1292812934,internal_correlated,2
19,19,57,0.0002,surface_SD6,X,19,721,100000000,100000000,1208293.2569103667,internal,2
19,19,57,0.0002,surface_SD6,X,19,721,100000000,100000000,1513602.032294694,internal_correlated,2
19,19,57,0.0002,surface_SD6,Z,19,721,100000000,100000000,964389.2286109328,internal,2
19,19,57,0.0002,surface_SD6,Z,19,721,100000000,100000000,1284949.7434884235,internal_correlated,2
19,19,57,0.0002,surface_SI1000,X,19,721,100000000,100000000,1643829.9419326838,internal,2
19,19,57,0.0002,surface_SI1000,X,19,721,100000000,100000000,1177073.6810275705,internal_correlated,2
19,19,57,0.0002,surface_SI1000,Z,19,721,100000000,100000000,1481367.124860292,internal,2
19,19,57,0.0002,surface_SI1000,Z,19,721,100000000,100000000,1810175.1257605476,internal_correlated,2
19,19,57,0.0003,surface_SD6,X,19,721,100000000,100000000,902448.261936407,internal,2
19,19,57,0.0003,surface_SD6,X,19,721,100000000,100000000,1572427.5754626023,internal_correlated,2
19,19,57,0.0003,surface_SD6,Z,19,721,100000000,100000000,1201718.3495226698,internal,2
19,19,57,0.0003,surface_SD6,Z,19,721,100000000,100000000,1194544.5106441625,internal_correlated,2
19,19,57,0.0003,surface_SI1000,X,19,721,100000000,100000000,1090324.2576273791,internal,2
19,19,57,0.0003,surface_SI1000,X,19,721,100000000,100000000,1484159.3275022334,internal_correlated,2
19,19,57,0.0003,surface_SI1000,Z,19,721,118168775,118168775,1237813.7691844632,internal,2
19,19,57,0.0003,surface_SI1000,Z,19,721,100000000,100000000,1547127.190993079,internal_correlated,2
19,19,57,0.0005,surface_SD6,X,19,721,100000000,100000000,1225163.6696349226,internal,2
19,19,57,0.0005,surface_SD6,X,19,721,100000000,100000000,1108961.8981594206,internal_correlated,2
19,19,57,0.0005,surface_SD6,Z,19,721,100000000,100000000,1204548.1103156595,internal,2
19,19,57,0.0005,surface_SD6,Z,19,721,100000000,100000000,1561670.2149240077,internal_correlated,2
19,19,57,0.0005,surface_SI1000,X,19,721,100000000,100000000,1322399.7462924242,internal,2
19,19,57,0.0005,surface_SI1000,X,19,721,100000000,100000000,1497948.03165253,internal_correlated,2
19,19,57,0.0005,surface_SI1000,Z,19,721,100000000,100000000,925062.0309586984,internal,2
19,19,57,0.0005,surface_SI1000,Z,19,721,100000000,100000000,1681788.9083037283,internal_correlated,2
19,19,57,0.0007,surface_SD6,X,19,721,100000000,100000000,1186839.9331170507,internal,2
19,19,57,0.0007,surface_SD6,X,19,721,100179943,100179943,1017128.0532057756,internal_correlated,2
19,19,57,0.0007,surface_SD6,Z,19,721,100000000,100000000,829707.3829617777,internal,2
19,19,57,0.0007,surface_SD6,Z,19,721,100000006,100000006,482623.31520783674,internal_correlated,2
19,19,57,0.0007,surface_SI1000,X,19,721,100000000,100000000,1566194.7033902789,internal,2
19,19,57,0.0007,surface_SI1000,X,19,721,100000000,100000000,1722671.5275168559,internal_correlated,2
19,19,57,0.0007,surface_SI1000,Z,19,721,100000000,100000000,862499.779032986,internal,2
19,19,57,0.0007,surface_SI1000,Z,19,721,100000000,100000000,1797630.1910925917,internal_correlated,2
19,19,57,0.001,surface_SD6,X,19,721,100000000,99999998,1553802.310938676,internal,2
19,19,57,0.001,surface_SD6,X,19,721,100000000,100000000,1372526.1616868305,internal_correlated,2
19,19,57,0.001,surface_SD6,Z,19,721,100966375,100966372,936941.6720223154,internal,2
19,19,57,0.001,surface_SD6,Z,19,721,100000000,100000000,1603767.3582519465,internal_correlated,2
19,19,57,0.001,surface_SI1000,X,19,721,100000000,99999995,1324843.680221975,internal,2
19,19,57,0.001,surface_SI1000,X,19,721,100000000,100000000,1618563.7749562701,internal_correlated,2
19,19,57,0.001,surface_SI1000,Z,19,721,100000000,99999993,1741988.697474721,internal,2
19,19,57,0.001,surface_SI1000,Z,19,721,100000000,100000000,2020874.5016999722,internal_correlated,2
19,19,57,0.0015,surface_SD6,X,19,721,100000000,99999889,1295631.4624713361,internal,2
19,19,57,0.0015,surface_SD6,X,19,721,100000000,99999996,1806998.7209075582,internal_correlated,2
19,19,57,0.0015,surface_SD6,Z,19,721,100000000,99999911,1236509.548609921,internal,2
19,19,57,0.0015,surface_SD6,Z,19,721,100000000,99999990,1403048.404621778,internal_correlated,2
19,19,57,0.0015,surface_SI1000,X,19,721,100000000,99999386,1322452.6532380478,internal,2
19,19,57,0.0015,surface_SI1000,X,19,721,108455886,108455853,865228.5258512312,internal_correlated,2
19,19,57,0.0015,surface_SI1000,Z,19,721,100000000,99999393,1308862.1975426201,internal,2
19,19,57,0.0015,surface_SI1000,Z,19,721,100000000,99999960,1576675.4775133145,internal_correlated,2
19,19,57,0.002,surface_SD6,X,19,721,42794208,42793206,519748.01752732735,internal,2
19,19,57,0.002,surface_SD6,X,19,721,108259278,108259121,863480.92478186,internal_correlated,2
19,19,57,0.002,surface_SD6,Z,19,721,43121888,43120885,521170.6972586428,internal,2
19,19,57,0.002,surface_SD6,Z,19,721,196000031,195999785,2221264.571239385,internal_correlated,2
19,19,57,0.002,surface_SI1000,X,19,721,7208160,7207101,91836.97056832105,internal,2
19,19,57,0.002,surface_SI1000,X,19,721,82495596,82494596,1860025.4227483808,internal_correlated,2
19,19,57,0.002,surface_SI1000,Z,19,721,7109856,7108785,113632.84427014798,internal,2
19,19,57,0.002,surface_SI1000,Z,19,721,77972679,77971679,1659962.833069338,internal_correlated,2
19,19,57,0.003,surface_SD6,X,19,721,819175,817861,6607.826828077,internal,2
19,19,57,0.003,surface_SD6,X,19,721,6552800,6551736,170738.77119775498,internal_correlated,2
19,19,57,0.003,surface_SD6,Z,19,721,819175,817693,6370.702107542,internal,2
19,19,57,0.003,surface_SD6,Z,19,721,6946016,6944949,161849.28122412408,internal_correlated,2
19,19,57,0.003,surface_SI1000,X,19,721,102375,101132,1677.0162163730001,internal,2
19,19,57,0.003,surface_SI1000,X,19,721,805600,804147,30672.595954881006,internal_correlated,2
19,19,57,0.003,surface_SI1000,Z,19,721,102375,101143,1703.6745408739996,internal,2
19,19,57,0.003,surface_SI1000,Z,19,721,805600,804145,31366.223824753208,internal_correlated,2
19,19,57,0.005,surface_SD6,X,19,721,6375,5238,225.5895670059997,internal,2
19,19,57,0.005,surface_SD6,X,19,721,25575,24269,1404.128700842,internal_correlated,2
19,19,57,0.005,surface_SD6,Z,19,721,6375,5292,225.00050953799996,internal,2
19,19,57,0.005,surface_SD6,Z,19,721,25575,24302,1454.10503781,internal_correlated,2
19,19,57,0.005,surface_SI1000,X,19,721,75,39,18.129718620999938,internal,2
19,19,57,0.005,surface_SI1000,X,19,721,6375,4485,931.9477681220001,internal_correlated,2
19,19,57,0.005,surface_SI1000,Z,19,721,25,10,7.700911250000104,internal,2
19,19,57,0.005,surface_SI1000,Z,19,721,6375,4449,923.5738557989998,internal_correlated,2
19,19,57,0.007,surface_SD6,X,19,721,25,12,7.886853038000027,internal,2
19,19,57,0.007,surface_SD6,X,19,721,25,13,9.575816430999993,internal_correlated,2
19,19,57,0.007,surface_SD6,Z,19,721,25,12,7.794280064000077,internal,2
19,19,57,0.007,surface_SD6,Z,19,721,25,11,9.440645316000001,internal_correlated,2
19,19,57,0.007,surface_SI1000,X,19,721,25,8,10.675188833999982,internal,2
19,19,57,0.007,surface_SI1000,X,19,721,375,191,160.88812562100003,internal_correlated,2
19,19,57,0.007,surface_SI1000,Z,19,721,25,11,10.59780995899996,internal,2
19,19,57,0.007,surface_SI1000,Z,19,721,25,9,14.093500821999982,internal_correlated,2
19,19,57,0.01,surface_SD6,X,19,721,25,10,10.570354787999918,internal,2
19,19,57,0.01,surface_SD6,X,19,721,25,9,14.893951043999976,internal_correlated,2
19,19,57,0.01,surface_SD6,Z,19,721,25,11,10.899352820000104,internal,2
19,19,57,0.01,surface_SD6,Z,19,721,375,189,165.204609611,internal_correlated,2
19,19,57,0.01,surface_SI1000,X,19,721,75,36,44.57227389600007,internal,2
19,19,57,0.01,surface_SI1000,X,19,721,175,91,181.42316508300004,internal_correlated,2
19,19,57,0.01,surface_SI1000,Z,19,721,75,36,44.30950127699998,internal,2
19,19,57,0.01,surface_SI1000,Z,19,721,775,389,696.8778204930001,internal_correlated,2
19,19,57,0.015,surface_SD6,X,19,721,25,11,19.41099903399993,internal,2
19,19,57,0.015,surface_SD6,X,19,721,25,11,28.08413005699998,internal_correlated,2
19,19,57,0.015,surface_SD6,Z,19,721,25,12,17.583366340999987,internal,2
19,19,57,0.015,surface_SD6,Z,19,721,25,8,28.348460370999987,internal_correlated,2
19,19,57,0.015,surface_SI1000,X,19,721,25,10,31.00634488700007,internal,2
19,19,57,0.015,surface_SI1000,X,19,721,25,13,51.378778649,internal_correlated,2
19,19,57,0.015,surface_SI1000,Z,19,721,25,7,29.731775580999965,internal,2
19,19,57,0.015,surface_SI1000,Z,19,721,25,11,52.76733592400001,internal_correlated,2
19,19,57,0.02,surface_SD6,X,19,721,25,10,27.185993215000053,internal,2
19,19,57,0.02,surface_SD6,X,19,721,25,13,39.254083598999955,internal_correlated,2
19,19,57,0.02,surface_SD6,Z,19,721,25,12,27.472696023000026,internal,2
19,19,57,0.02,surface_SD6,Z,19,721,175,88,254.80704392000018,internal_correlated,2
19,19,57,0.02,surface_SI1000,X,19,721,25,12,41.78489923699999,internal,2
19,19,57,0.02,surface_SI1000,X,19,721,75,36,192.767586606,internal_correlated,2
19,19,57,0.02,surface_SI1000,Z,19,721,75,37,116.59292477199983,internal,2
19,19,57,0.02,surface_SI1000,Z,19,721,3175,1606,7700.373981445999,internal_correlated,2
19,19,57,0.03,surface_SD6,X,19,721,25,11,45.121297424999966,internal,2
19,19,57,0.03,surface_SD6,X,19,721,175,86,465.8005922169999,internal_correlated,2
19,19,57,0.03,surface_SD6,Z,19,721,25,12,46.4845315340001,internal,2
19,19,57,0.03,surface_SD6,Z,19,721,175,88,461.69809043600003,internal_correlated,2
19,19,57,0.03,surface_SI1000,X,19,721,25,13,65.19111801099996,internal,2
19,19,57,0.03,surface_SI1000,X,19,721,25,11,101.47002454999983,internal_correlated,2
19,19,57,0.03,surface_SI1000,Z,19,721,25,13,60.76603656599991,internal,2
19,19,57,0.03,surface_SI1000,Z,19,721,25,10,101.71124697700009,internal_correlated,2
20,30,60,0.0001,honeycomb_EM3_v2,H,20,600,100000000,100000000,1808856.4864409643,internal,2
20,30,60,0.0001,honeycomb_EM3_v2,H,20,600,100000000,100000000,2995021.5266324137,internal_correlated,2
20,30,60,0.0001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1470256.0487504073,internal,2
20,30,60,0.0001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1487234.3855782095,internal_correlated,2
20,30,60,0.0002,honeycomb_EM3_v2,H,20,600,100000000,100000000,2132709.212782719,internal,2
20,30,60,0.0002,honeycomb_EM3_v2,H,20,600,100000000,100000000,1767345.397566017,internal_correlated,2
20,30,60,0.0002,honeycomb_EM3_v2,V,20,600,100000000,100000000,1744739.67782963,internal,2
20,30,60,0.0002,honeycomb_EM3_v2,V,20,600,100000000,100000000,1280145.8163268706,internal_correlated,2
20,30,60,0.0003,honeycomb_EM3_v2,H,20,600,100000000,100000000,1907988.5466504225,internal,2
20,30,60,0.0003,honeycomb_EM3_v2,H,20,600,100000024,100000024,975637.3436890739,internal_correlated,2
20,30,60,0.0003,honeycomb_EM3_v2,V,20,600,100000000,100000000,1167324.9600334947,internal,2
20,30,60,0.0003,honeycomb_EM3_v2,V,20,600,100000000,100000000,1997208.6745477684,internal_correlated,2
20,30,60,0.0005,honeycomb_EM3_v2,H,20,600,100000000,100000000,1401318.9417616443,internal,2
20,30,60,0.0005,honeycomb_EM3_v2,H,20,600,100000000,100000000,1256142.5109023778,internal_correlated,2
20,30,60,0.0005,honeycomb_EM3_v2,V,20,600,100000000,100000000,1218789.729308082,internal,2
20,30,60,0.0005,honeycomb_EM3_v2,V,20,600,100000000,100000000,1413761.4302661114,internal_correlated,2
20,30,60,0.0007,honeycomb_EM3_v2,H,20,600,100000000,100000000,1397363.6931580447,internal,2
20,30,60,0.0007,honeycomb_EM3_v2,H,20,600,100000000,100000000,1343009.159878483,internal_correlated,2
20,30,60,0.0007,honeycomb_EM3_v2,V,20,600,100000000,100000000,1529696.733582643,internal,2
20,30,60,0.0007,honeycomb_EM3_v2,V,20,600,100000000,100000000,2006480.3465893008,internal_correlated,2
20,30,60,0.001,honeycomb_EM3_v2,H,20,600,100000000,100000000,1447435.9538290626,internal,2
20,30,60,0.001,honeycomb_EM3_v2,H,20,600,100000000,100000000,2329276.3434233917,internal_correlated,2
20,30,60,0.001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1562174.5377376748,internal,2
20,30,60,0.001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1312160.0515141732,internal_correlated,2
20,30,60,0.0015,honeycomb_EM3_v2,H,20,600,100000000,100000000,1102834.7778743955,internal,2
20,30,60,0.0015,honeycomb_EM3_v2,H,20,600,100000000,100000000,1885832.2248718147,internal_correlated,2
20,30,60,0.0015,honeycomb_EM3_v2,V,20,600,100000000,100000000,1651576.0726974434,internal,2
20,30,60,0.0015,honeycomb_EM3_v2,V,20,600,100000000,100000000,1248969.3204788573,internal_correlated,2
20,30,60,0.002,honeycomb_EM3_v2,H,20,600,109422823,109422822,1103227.2766179608,internal,2
20,30,60,0.002,honeycomb_EM3_v2,H,20,600,100000000,100000000,1825565.3290198417,internal_correlated,2
20,30,60,0.002,honeycomb_EM3_v2,V,20,600,100000000,99999999,1385441.5230174968,internal,2
20,30,60,0.002,honeycomb_EM3_v2,V,20,600,100000000,100000000,1920293.9758903855,internal_correlated,2
20,30,60,0.003,honeycomb_EM3_v2,H,20,600,100000000,99999968,1117733.5173214853,internal,2
20,30,60,0.003,honeycomb_EM3_v2,H,20,600,100000000,100000000,2638662.333204887,internal_correlated,2
20,30,60,0.003,honeycomb_EM3_v2,V,20,600,100000000,99999999,1261208.6489024092,internal,2
20,30,60,0.003,honeycomb_EM3_v2,V,20,600,100000021,100000021,1906527.540858481,internal_correlated,2
20,30,60,0.005,honeycomb_EM3_v2,H,20,600,60149068,60148068,688422.9489737647,internal,2
20,30,60,0.005,honeycomb_EM3_v2,H,20,600,100000000,99999940,1811349.2839240765,internal_correlated,2
20,30,60,0.005,honeycomb_EM3_v2,V,20,600,100000000,99999758,1736537.2555322633,internal,2
20,30,60,0.005,honeycomb_EM3_v2,V,20,600,100000000,99999992,1939211.0654941653,internal_correlated,2
20,30,60,0.007,honeycomb_EM3_v2,H,20,600,4638375,4637146,31362.066728202997,internal,2
20,30,60,0.007,honeycomb_EM3_v2,H,20,600,81355083,81354083,1750212.5112217334,internal_correlated,2
20,30,60,0.007,honeycomb_EM3_v2,V,20,600,16638375,16637374,107551.101499353,internal,2
20,30,60,0.007,honeycomb_EM3_v2,V,20,600,140231456,140231178,1652518.5777221462,internal_correlated,2
20,30,60,0.01,honeycomb_EM3_v2,H,20,600,204775,203641,3891.979841213,internal,2
20,30,60,0.01,honeycomb_EM3_v2,H,20,600,2638375,2637300,48632.593331947995,internal_correlated,2
20,30,60,0.01,honeycomb_EM3_v2,V,20,600,819175,817527,14560.888349142002,internal,2
20,30,60,0.01,honeycomb_EM3_v2,V,20,600,11173088,11172052,352331.2843565188,internal_correlated,2
20,30,60,0.015,honeycomb_EM3_v2,H,20,600,12775,10863,4085.471078305,internal,2
20,30,60,0.015,honeycomb_EM3_v2,H,20,600,51175,50062,6458.054429249,internal_correlated,2
20,30,60,0.015,honeycomb_EM3_v2,V,20,600,12775,11522,4095.8955577609995,internal,2
20,30,60,0.015,honeycomb_EM3_v2,V,20,600,102375,101332,12263.119587898,internal_correlated,2
20,30,60,0.02,honeycomb_EM3_v2,H,20,600,3175,1709,21164.558314532,internal,2
20,30,60,0.02,honeycomb_EM3_v2,H,20,600,6375,4758,13726.866617143,internal_correlated,2
20,30,60,0.02,honeycomb_EM3_v2,V,20,600,25,13,191.5291301110001,internal,2
20,30,60,0.02,honeycomb_EM3_v2,V,20,600,6375,5160,13649.695172279999,internal_correlated,2
20,30,60,0.03,honeycomb_EM3_v2,H,20,600,75,38,5938.1668970890005,internal,2
20,30,60,0.03,honeycomb_EM3_v2,H,20,600,375,191,30831.245732083,internal_correlated,2
20,30,60,0.03,honeycomb_EM3_v2,V,20,600,25,9,2608.766844022,internal,2
20,30,60,0.03,honeycomb_EM3_v2,V,20,600,25,11,2194.863111393,internal_correlated,2
20,30,60,0.0001,honeycomb_PC3,V,20,1500,100000000,100000000,1606059.6085752402,internal,2
20,30,60,0.0001,honeycomb_SD6,H,20,1500,100000000,100000000,1471227.8158581438,internal,2
20,30,60,0.0001,honeycomb_SD6,H,20,1500,100000000,100000000,1281154.7520705597,internal_correlated,2
20,30,60,0.0001,honeycomb_SD6,V,20,1500,100000000,100000000,1201113.8411668753,internal,2
20,30,60,0.0001,honeycomb_SD6,V,20,1500,100000000,100000000,1132856.0653387234,internal_correlated,2
20,30,60,0.0001,honeycomb_SI1000,H,20,1500,100000000,100000000,869734.2957482347,internal,2
20,30,60,0.0001,honeycomb_SI1000,H,20,1500,100000000,100000000,1325236.8347503948,internal_correlated,2
20,30,60,0.0001,honeycomb_SI1000,V,20,1500,100000000,100000000,917813.9346866811,internal,2
20,30,60,0.0001,honeycomb_SI1000,V,20,1500,100000000,100000000,1480634.1787908664,internal_correlated,2
20,30,60,0.0002,honeycomb_PC3,H,20,1500,100000000,100000000,1134412.3276304575,internal,2
20,30,60,0.0002,honeycomb_PC3,V,20,1500,100000000,100000000,1113299.1966078747,internal,2
20,30,60,0.0002,honeycomb_SD6,H,20,1500,100000000,100000000,1273521.0137620366,internal,2
20,30,60,0.0002,honeycomb_SD6,H,20,1500,100000000,100000000,1130294.3704255514,internal_correlated,2
20,30,60,0.0002,honeycomb_SD6,V,20,1500,100000000,100000000,2807189.895615544,internal,2
20,30,60,0.0002,honeycomb_SD6,V,20,1500,100000000,100000000,1130774.0757444468,internal_correlated,2
20,30,60,0.0002,honeycomb_SI1000,H,20,1500,100000000,99999999,1423901.1342489016,internal,2
20,30,60,0.0002,honeycomb_SI1000,H,20,1500,100000000,100000000,1112244.7295098791,internal_correlated,2
20,30,60,0.0002,honeycomb_SI1000,V,20,1500,100000000,100000000,1469354.064457939,internal,2
20,30,60,0.0002,honeycomb_SI1000,V,20,1500,100000000,100000000,1178345.1174331675,internal_correlated,2
20,30,60,0.0003,honeycomb_PC3,H,20,1500,100000000,100000000,1303119.7360201187,internal,2
20,30,60,0.0003,honeycomb_PC3,V,20,1500,100000000,100000000,1184721.0315848684,internal,2
20,30,60,0.0003,honeycomb_SD6,H,20,1500,100000000,100000000,1121426.948667529,internal,2
20,30,60,0.0003,honeycomb_SD6,H,20,1500,100000000,100000000,1278942.895830788,internal_correlated,2
20,30,60,0.0003,honeycomb_SD6,V,20,1500,100000000,100000000,1049756.9092366484,internal,2
20,30,60,0.0003,honeycomb_SD6,V,20,1500,100000000,100000000,928173.4967608072,internal_correlated,2
20,30,60,0.0003,honeycomb_SI1000,H,20,1500,100000000,99999923,985409.6295300022,internal,2
20,30,60,0.0003,honeycomb_SI1000,H,20,1500,100000000,99999999,1319870.8566875977,internal_correlated,2
20,30,60,0.0003,honeycomb_SI1000,V,20,1500,100000000,99999994,955071.6062977503,internal,2
20,30,60,0.0003,honeycomb_SI1000,V,20,1500,100000000,100000000,1417405.5749714512,internal_correlated,2
20,30,60,0.0005,honeycomb_PC3,V,20,1500,100000000,100000000,1136450.3601855265,internal,2
20,30,60,0.0005,honeycomb_SD6,H,20,1500,100000000,99999984,1182811.2933135957,internal,2
20,30,60,0.0005,honeycomb_SD6,H,20,1500,100000000,100000000,1626464.4239077037,internal_correlated,2
20,30,60,0.0005,honeycomb_SD6,V,20,1500,100000000,100000000,1334451.8299818959,internal,2
20,30,60,0.0005,honeycomb_SD6,V,20,1500,100000000,100000000,1459475.293942782,internal_correlated,2
20,30,60,0.0005,honeycomb_SI1000,H,20,1500,6913248,6912167,100466.98062369903,internal,2
20,30,60,0.0005,honeycomb_SI1000,H,20,1500,100000000,99999232,1637291.604976162,internal_correlated,2
20,30,60,0.0005,honeycomb_SI1000,V,20,1500,32799968,32798957,398882.2054437214,internal,2
20,30,60,0.0005,honeycomb_SI1000,V,20,1500,100000000,99999913,1602043.618732647,internal_correlated,2
20,30,60,0.0007,honeycomb_PC3,H,20,1500,37500000,37500000,622629.9060182597,internal,2
20,30,60,0.0007,honeycomb_PC3,V,20,1500,100000000,100000000,1444908.6114286727,internal,2
20,30,60,0.0007,honeycomb_SD6,H,20,1500,100000000,99999676,1547261.1921990723,internal,2
20,30,60,0.0007,honeycomb_SD6,H,20,1500,100000000,99999995,1587057.6341075718,internal_correlated,2
20,30,60,0.0007,honeycomb_SD6,V,20,1500,100000000,99999963,1306597.5890134093,internal,2
20,30,60,0.0007,honeycomb_SD6,V,20,1500,100000003,100000001,870495.7998513123,internal_correlated,2
20,30,60,0.0007,honeycomb_SI1000,H,20,1500,204775,203772,4256.532423573,internal,2
20,30,60,0.0007,honeycomb_SI1000,H,20,1500,4553952,4552804,126478.89136953818,internal_correlated,2
20,30,60,0.0007,honeycomb_SI1000,V,20,1500,819175,817624,16309.070885064002,internal,2
20,30,60,0.0007,honeycomb_SI1000,V,20,1500,20282592,20281569,462244.8816849394,internal_correlated,2
20,30,60,0.001,honeycomb_PC3,V,20,1500,100000000,100000000,1243057.1550773869,internal,2
20,30,60,0.001,honeycomb_SD6,H,20,1500,9731296,9730236,104794.50325502492,internal,2
20,30,60,0.001,honeycomb_SD6,H,20,1500,100000000,99999676,1549462.4587938583,internal_correlated,2
20,30,60,0.001,honeycomb_SD6,V,20,1500,48889056,48888049,507015.9483156926,internal,2
20,30,60,0.001,honeycomb_SD6,V,20,1500,100000007,99999965,1118393.2180246583,internal_correlated,2
20,30,60,0.001,honeycomb_SI1000,H,20,1500,6375,5368,3162.956761028,internal,2
20,30,60,0.001,honeycomb_SI1000,H,20,1500,102375,101258,9014.418163629005,internal_correlated,2
20,30,60,0.001,honeycomb_SI1000,V,20,1500,14000,12613,9042.638618703997,internal,2
20,30,60,0.001,honeycomb_SI1000,V,20,1500,409575,407737,35299.881848795994,internal_correlated,2
20,30,60,0.0015,honeycomb_SD6,H,20,1500,204775,203280,4544.616353261983,internal,2
20,30,60,0.0015,honeycomb_SD6,H,20,1500,4062432,4061288,97676.52053575375,internal_correlated,2
20,30,60,0.0015,honeycomb_SD6,V,20,1500,485600,484234,14504.644589669013,internal,2
20,30,60,0.0015,honeycomb_SD6,V,20,1500,17595616,17594596,492200.8369107546,internal_correlated,2
20,30,60,0.0015,honeycomb_SI1000,H,20,1500,25,13,538.189963631,internal,2
20,30,60,0.0015,honeycomb_SI1000,H,20,1500,25,13,175.526341418,internal_correlated,2
20,30,60,0.0015,honeycomb_SI1000,V,20,1500,25,11,436.21219316400004,internal,2
20,30,60,0.0015,honeycomb_SI1000,V,20,1500,3175,2141,20486.106404159,internal_correlated,2
20,30,60,0.002,honeycomb_SD6,H,20,1500,12775,11367,3714.607274965012,internal,2
20,30,60,0.002,honeycomb_SD6,H,20,1500,204775,203335,13211.862688295001,internal_correlated,2
20,30,60,0.002,honeycomb_SD6,V,20,1500,25575,23716,7305.547508742013,internal,2
20,30,60,0.002,honeycomb_SD6,V,20,1500,409575,408391,26910.365113133998,internal_correlated,2
20,30,60,0.002,honeycomb_SI1000,H,20,1500,25,12,1675.3543680879957,internal,2
20,30,60,0.002,honeycomb_SI1000,H,20,1500,25,13,1495.491226135,internal_correlated,2
20,30,60,0.002,honeycomb_SI1000,V,20,1500,775,393,51327.870001241994,internal,2
20,30,60,0.002,honeycomb_SI1000,V,20,1500,75,35,4416.93364493,internal_correlated,2
20,30,60,0.003,honeycomb_PC3,H,20,1500,819175,817408,9650.519720283999,internal,2
20,30,60,0.003,honeycomb_PC3,V,20,1500,1638375,1637275,19105.084993881,internal,2
20,30,60,0.003,honeycomb_SD6,H,20,1500,375,179,4635.747005298001,internal,2
20,30,60,0.003,honeycomb_SD6,H,20,1500,25,12,258.26033882,internal_correlated,2
20,30,60,0.003,honeycomb_SD6,V,20,1500,75,39,854.7960926830001,internal,2
20,30,60,0.003,honeycomb_SD6,V,20,1500,6375,4542,32514.779719951002,internal_correlated,2
20,30,60,0.003,honeycomb_SI1000,H,20,1500,25,11,6120.287836775,internal,2
20,30,60,0.003,honeycomb_SI1000,H,20,1500,25,10,10322.582463244,internal_correlated,2
20,30,60,0.003,honeycomb_SI1000,V,20,1500,375,192,102555.0595945,internal,2
20,30,60,0.003,honeycomb_SI1000,V,20,1500,25,5,10247.649301313,internal_correlated,2
20,30,60,0.005,honeycomb_PC3,H,20,1500,6375,4868,5348.7600336,internal,2
20,30,60,0.005,honeycomb_PC3,H,20,1500,51175,50072,6986.624697955,internal_correlated,2
20,30,60,0.005,honeycomb_PC3,V,20,1500,6375,5264,5682.472148249,internal,2
20,30,60,0.005,honeycomb_PC3,V,20,1500,102375,101359,13739.689423083,internal_correlated,2
20,30,60,0.005,honeycomb_SD6,H,20,1500,25,11,2415.004389837,internal,2
20,30,60,0.005,honeycomb_SD6,H,20,1500,25,10,3598.4110251959996,internal_correlated,2
20,30,60,0.005,honeycomb_SD6,V,20,1500,25,10,2437.854527366,internal,2
20,30,60,0.005,honeycomb_SD6,V,20,1500,25,13,3687.741477283,internal_correlated,2
20,30,60,0.005,honeycomb_SI1000,H,20,1500,25,11,39284.039928532,internal,2
20,30,60,0.005,honeycomb_SI1000,H,20,1500,16,6,76817.27863533399,internal_correlated,2
20,30,60,0.005,honeycomb_SI1000,V,20,1500,75,36,127119.82099499,internal,2
20,30,60,0.005,honeycomb_SI1000,V,20,1500,25,11,65481.15346569301,internal_correlated,2
20,30,60,0.007,honeycomb_PC3,H,20,1500,75,39,1086.691056272,internal,2
20,30,60,0.007,honeycomb_PC3,H,20,1500,3175,1908,20449.944631833998,internal_correlated,2
20,30,60,0.007,honeycomb_PC3,V,20,1500,1575,797,26700.906960831,internal,2
20,30,60,0.007,honeycomb_PC3,V,20,1500,25,13,147.86995153500004,internal_correlated,2
20,30,60,0.007,honeycomb_SD6,H,20,1500,25,9,5471.671643916,internal,2
20,30,60,0.007,honeycomb_SD6,H,20,1500,1050,494,851705.6346526429,internal_correlated,2
20,30,60,0.007,honeycomb_SD6,V,20,1500,25,12,7101.43429647,internal,2
20,30,60,0.007,honeycomb_SD6,V,20,1500,75,38,48057.723063021,internal_correlated,2
20,30,60,0.007,honeycomb_SI1000,H,20,1500,25,10,119390.996958532,internal,2
20,30,60,0.007,honeycomb_SI1000,V,20,1500,25,12,117480.39997493099,internal,2
20,30,60,0.01,honeycomb_PC3,H,20,1500,75,36,4892.474416139999,internal,2
20,30,60,0.01,honeycomb_PC3,H,20,1500,25,8,2113.760673265,internal_correlated,2
20,30,60,0.01,honeycomb_PC3,V,20,1500,25,12,1753.6065979569998,internal,2
20,30,60,0.01,honeycomb_PC3,V,20,1500,175,81,13840.578420377,internal_correlated,2
20,30,60,0.01,honeycomb_SD6,H,20,1500,25,11,12722.587049096,internal,2
20,30,60,0.01,honeycomb_SD6,H,20,1500,25,10,51533.603062715,internal_correlated,2
20,30,60,0.01,honeycomb_SD6,V,20,1500,25,10,14831.530874912,internal,2
20,30,60,0.01,honeycomb_SD6,V,20,1500,25,12,67262.95441846902,internal_correlated,2
20,30,60,0.015,honeycomb_PC3,H,20,1500,25,13,5288.612043245,internal,2
20,30,60,0.015,honeycomb_PC3,H,20,1500,25,13,12245.315053143,internal_correlated,2
20,30,60,0.015,honeycomb_PC3,V,20,1500,175,89,38386.982836071,internal,2
20,30,60,0.015,honeycomb_PC3,V,20,1500,75,34,38554.317685206,internal_correlated,2
20,30,60,0.015,honeycomb_SD6,H,20,1500,25,16,35999.66459132894,internal,2
20,30,60,0.015,honeycomb_SD6,V,20,1500,25,10,24267.795425313998,internal,2
20,30,60,0.02,honeycomb_PC3,H,20,1500,25,12,9994.95221892,internal,2
20,30,60,0.02,honeycomb_PC3,H,20,1500,25,9,36608.55487774,internal_correlated,2
20,30,60,0.02,honeycomb_PC3,V,20,1500,25,13,11754.354275457,internal,2
20,30,60,0.02,honeycomb_PC3,V,20,1500,25,11,38733.236634562,internal_correlated,2
20,30,60,0.02,honeycomb_SD6,H,20,1500,25,13,62669.97666774801,internal,2
20,30,60,0.02,honeycomb_SD6,V,20,1500,25,9,34016.644675357995,internal,2
20,30,60,0.03,honeycomb_PC3,H,20,1500,75,38,87540.90105085202,internal,2
20,30,60,0.03,honeycomb_PC3,V,20,1500,25,12,34040.541884417995,internal,2
20,30,60,0.03,honeycomb_PC3,V,20,1500,25,12,133905.474464732,internal_correlated,2
20,30,60,0.03,honeycomb_SD6,H,20,1500,25,13,42597.345577643,internal,2
20,30,60,0.03,honeycomb_SD6,V,20,1500,25,13,57041.128707289,internal,2


==> anc/stats_planar_honeycomb.csv <==
data_width,data_height,rounds,noise,circuit_style,preserved_observable,code_distance,num_qubits,num_shots,num_correct,total_processing_seconds,decoder,version
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v3,H,3,54,100000000,99999080,17060.078410159098,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v3,H,3,54,100000000,99999498,16739.28406864917,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999999,17985.399358151713,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,100000000,17840.951653992757,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,100000000,20056.658930692123,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,100000000,19662.960261267843,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,21642.273236685898,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,22272.715306848288,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,25634.56298449007,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,26957.685593233444,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v3,H,3,54,25002300,25001299,4914.2745484125335,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v3,H,3,54,51602300,51601300,9291.020230538212,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999986,19887.631170807406,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999998,19980.413188115694,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,100000000,21554.699152471032,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,100000000,22093.60736297164,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,23727.774072874803,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,24673.603885319782,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,28071.234798840946,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,29556.952197717736,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v3,H,3,54,12302300,12301299,4348.922086742474,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v3,H,3,54,22402300,22401297,6002.224095483543,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999960,21525.711036468158,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999992,22010.56252514338,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,100000000,22258.194001084892,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,100000000,22972.276774859754,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,25122.510009099264,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,26434.97576387599,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,31560.6540320802,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,33219.30739181512,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v3,H,3,54,4402300,4401270,1242.913280689856,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v3,H,3,54,7902300,7901287,1923.8079763883725,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999746,24201.481826608302,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999946,24062.794646687806,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999999,26036.54219731991,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,100000000,26750.94242433086,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,28631.862623565365,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,29089.174889670452,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,32559.51594419987,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,34983.893155467464,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v3,H,3,54,2202300,2201292,1278.558717314154,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v3,H,3,54,4202300,4201295,999.1682917117141,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999260,24418.543080625823,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999831,24622.584233787376,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999989,26643.82851169072,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999999,26916.4959016731,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,28252.289132638136,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,30031.797352937283,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,33923.699241363676,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,36997.282863408094,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v3,H,3,54,1102300,1101247,708.1602314934134,internal,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v3,H,3,54,2102300,2101256,644.8904758363497,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v3,H,5,150,43402300,43401299,10493.292895222548,internal,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v3,H,5,150,100000000,99999524,25085.757637031144,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999956,27401.276397872483,internal,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999996,27788.96160870185,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,99999997,31745.022916306043,internal,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,100000000,34356.37190593104,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,42404.4587310981,internal,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,47974.722352474,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v3,H,3,54,502300,501256,284.4992111341562,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v3,H,3,54,902300,901272,327.1375179872848,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v3,H,5,150,11102300,11101300,2771.1457365478855,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v3,H,5,150,49502300,49501298,14223.363692215178,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999692,35148.8412911552,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999963,35558.32789612096,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,99999989,39235.8595942352,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,99999999,42448.28727801866,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,47006.20372435148,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,55710.19552329392,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v3,H,3,54,302300,301100,457.253312677145,internal,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v3,H,3,54,502300,501239,281.29018818284385,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v3,H,5,150,4302300,4301283,1350.746961560566,internal,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v3,H,5,150,17802300,17801298,4872.494463386945,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v3,H,7,294,78302300,78301300,27628.89108351455,internal,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v3,H,7,294,100000000,99999869,37781.03283772105,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,99999944,40888.81594195962,internal,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,99999997,46539.726173430216,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,99999997,52339.191960402066,internal,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,100000000,61701.924543370726,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v3,H,3,54,202300,200517,218.72850514692254,internal,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v3,H,3,54,202300,201229,221.1490306085907,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v3,H,5,150,1102300,1101213,494.7440636092797,internal,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v3,H,5,150,4202300,4201298,1391.9912688499317,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v3,H,7,294,9902300,9901298,3308.3965719079133,internal,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v3,H,7,294,88902300,88901300,36106.53779826616,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,99999071,46832.01048427983,internal,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v3,H,9,486,100000000,99999955,52412.470437516226,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,99999933,59011.83127681981,internal,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,99999997,74379.94850520906,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v3,H,3,54,51100,49775,220.67294439510442,internal,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v3,H,3,54,102300,100640,219.5765428498853,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v3,H,5,150,202300,201131,313.60131513816305,internal,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v3,H,5,150,602300,601194,449.4584959188942,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v3,H,7,294,802300,801263,586.9906766409986,internal,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v3,H,7,294,4802300,4801287,2472.274777452927,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v3,H,9,486,3402300,3401291,2433.341107297223,internal,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v3,H,9,486,45802300,45801297,35760.236140822526,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v3,H,11,726,17002300,17001300,17580.341960782884,internal,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v3,H,11,726,100000000,99999749,112587.13297895412,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v3,H,3,54,25500,24212,180.10046108672395,internal,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v3,H,3,54,51100,49426,214.13591765472665,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v3,H,5,150,51100,50095,296.8084515957162,internal,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v3,H,5,150,202300,200845,366.9244011947885,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v3,H,7,294,202300,200759,419.1047530081123,internal,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v3,H,7,294,702300,701271,766.1302371367346,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v3,H,9,486,402300,401177,862.7883180675562,internal,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v3,H,9,486,3302300,3301292,4288.978422183311,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v3,H,11,726,1002300,1001288,2434.7816744237207,internal,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v3,H,11,726,16602300,16601295,38938.69639221439,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v3,H,3,54,12700,11479,187.64433517120779,internal,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v3,H,3,54,25500,23715,222.05887375958264,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v3,H,5,150,25500,23815,289.0268913852051,internal,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v3,H,5,150,51100,49621,303.92522599268705,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v3,H,7,294,25500,24323,346.60694547276944,internal,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v3,H,7,294,102300,101066,493.8729833411053,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v3,H,9,486,51100,49685,605.4552050570492,internal,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v3,H,9,486,202300,201250,1060.366198841948,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v3,H,11,726,102300,100310,1062.9127783325966,internal,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v3,H,11,726,502300,501299,3264.459953133017,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v3,H,3,54,6300,5089,300.0967630224768,internal,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v3,H,3,54,6300,5287,181.57497690292075,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v3,H,5,150,6300,5066,247.6982124359347,internal,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v3,H,5,150,12700,11031,263.34139329288155,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v3,H,7,294,6300,4904,304.49778264015913,internal,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v3,H,7,294,12700,11344,389.4669337712694,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v3,H,9,486,6300,4828,475.3246894378681,internal,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v3,H,9,486,12700,11533,498.63825907791033,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v3,H,11,726,6300,4711,884.6175872280728,internal,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v3,H,11,726,25500,23610,1193.6277615569998,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v3,H,3,54,6300,4440,929.354242336005,internal,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v3,H,3,54,6300,4663,303.79048466309905,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v3,H,5,150,3100,2050,185.3308727410622,internal,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v3,H,5,150,6300,4551,283.9006894608028,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v3,H,7,294,3100,1771,250.1644381901715,internal,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v3,H,7,294,6300,4350,519.7631347349379,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v3,H,9,486,3100,1687,668.290053807199,internal,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v3,H,9,486,3100,2072,935.5789736311417,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v3,H,11,726,3100,1628,1512.4441081290133,internal,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v3,H,11,726,3100,1951,2020.519377029268,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v3,H,3,54,3100,1809,2112.9883229287807,internal,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v3,H,3,54,3100,1859,1806.1592998690903,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v3,H,5,150,3100,1602,1441.0112354999874,internal,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v3,H,5,150,3100,1657,812.1498588959221,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v3,H,7,294,3100,1519,299.40920013864525,internal,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v3,H,7,294,3100,1609,566.9429346621037,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v3,H,9,486,3100,1555,965.3062828837428,internal,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v3,H,9,486,3100,1545,1545.6783534977585,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v3,H,11,726,3100,1550,2292.3213757993653,internal,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v3,H,11,726,3100,1548,3004.6756027678493,internal_correlated,2
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v3,V,3,54,100000000,99999383,14656.739239488263,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v3,V,3,54,100000000,99999740,15379.078276571818,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,100000000,16072.336069956189,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,100000000,15934.541046566563,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,17224.209422898944,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,17745.573276994983,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,19904.469494533492,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,20112.52631916385,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,24658.428274283884,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,24577.038476136746,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v3,V,3,54,44102300,44101298,7225.536416978575,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v3,V,3,54,90202300,90201300,15456.998480825685,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999994,17601.161444765516,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,100000000,17985.187107281294,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,19624.008012294304,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,19748.59315378056,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,22326.39606029098,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,22142.88945405325,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,25939.54768380546,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,27675.68514019833,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v3,V,3,54,17702300,17701294,4929.963016754249,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v3,V,3,54,41902300,41901298,8577.424532575766,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999987,19949.39020148758,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999994,19343.40844321507,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,19704.448027483188,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,20733.745985396206,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,22564.98345789127,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,26155.41660057637,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,28920.578181321966,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,30173.983589055482,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v3,V,3,54,6702300,6701286,1450.005150262965,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v3,V,3,54,14002300,14001299,2977.5421068901196,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999929,22336.003682408947,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999989,21814.066737678368,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,23940.617743929382,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,24241.776859791018,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,26502.15603890526,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,26480.658231570385,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,30328.14763832884,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,32582.323056753492,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v3,V,3,54,3502300,3501279,844.3939249832183,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v3,V,3,54,7402300,7401292,1529.4516346270684,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999762,22426.069510705303,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999960,22803.0006294318,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999998,23961.909249414457,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,100000000,24703.26022887882,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,26618.313656288665,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,28001.541605415056,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,30423.55325784837,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,34518.67592610046,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v3,V,3,54,1702300,1701245,426.05714834295213,internal,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v3,V,3,54,3302300,3301297,795.5743815512396,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999204,22214.17161379638,internal,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999863,22200.069676097948,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999996,24939.079026286723,internal,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999999,25997.651069798972,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,99999999,28828.963628216647,internal,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,31265.645696478896,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,39296.63271404221,internal,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,44949.31683171308,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v3,V,3,54,702300,701299,312.72991714137606,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v3,V,3,54,1602300,1601238,442.7913900373969,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v3,V,5,150,30002300,30001298,7423.314739693655,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v3,V,5,150,100000000,99999358,28978.80603233259,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999937,31763.530412807595,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999997,33018.20210431656,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,99999998,35855.84263078589,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,100000000,39510.775771480054,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,43954.60085585853,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,52634.60787389381,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v3,V,3,54,402300,401280,422.3596077274997,internal,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v3,V,3,54,802300,801196,313.92522513796575,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v3,V,5,150,10902300,10901286,2780.3869231224526,internal,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v3,V,5,150,52702300,52701298,14976.56013209885,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999712,32783.102685062215,internal,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999986,34520.63863703422,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,99999985,38165.81372934929,internal,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,99999999,43177.993265315425,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,49677.757730112644,internal,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,59785.11109703686,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v3,V,3,54,202300,201022,186.45791114098392,internal,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v3,V,3,54,302300,301263,238.5622794884257,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v3,V,5,150,2302300,2301283,744.4489296602551,internal,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v3,V,5,150,10402300,10401299,2937.3600240861997,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v3,V,7,294,38702300,38701300,12433.753278835677,internal,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v3,V,7,294,100000000,99999751,38791.834974418394,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,99999839,43263.63944612164,internal,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,99999996,50491.955405248795,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,99999988,56187.545657817274,internal,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,100000000,71147.21030350914,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v3,V,3,54,102300,100288,212.82346544368193,internal,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v3,V,3,54,102300,101273,166.96449244394898,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v3,V,5,150,402300,401114,317.10072555183433,internal,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v3,V,5,150,1302300,1301244,634.6458615174051,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v3,V,7,294,2102300,2101273,1070.79788624309,internal,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v3,V,7,294,15802300,15801292,7532.503949797014,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v3,V,9,486,13102300,13101289,7965.272651773412,internal,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v3,V,9,486,100000000,99999572,63493.798848097445,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v3,V,11,726,81302300,81301298,69930.08382193954,internal,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v3,V,11,726,100000000,99999963,110987.13589005242,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v3,V,3,54,51100,49125,210.48828506167047,internal,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v3,V,3,54,51100,49904,196.57604994648136,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v3,V,5,150,102300,101187,301.3312125201337,internal,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v3,V,5,150,302300,301159,364.23758417973295,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v3,V,7,294,302300,301246,466.30175522575155,internal,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v3,V,7,294,1802300,1801239,1524.8679794527125,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v3,V,9,486,1002300,1001212,1345.888438270893,internal,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v3,V,9,486,12102300,12101300,14191.094442653703,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v3,V,11,726,3202300,3201300,6195.842648164369,internal,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v3,V,11,726,79502300,79501300,153566.39621333475,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v3,V,3,54,12700,11653,158.4140695859678,internal,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v3,V,3,54,25500,24182,224.4497704419773,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v3,V,5,150,25500,24390,259.12221746356227,internal,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v3,V,5,150,102300,100501,328.3218793887645,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v3,V,7,294,51100,49853,390.0309015880339,internal,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v3,V,7,294,202300,201110,654.2530194937717,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v3,V,9,486,102300,100841,894.6112711210735,internal,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v3,V,9,486,602300,601096,1765.8750067180954,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v3,V,11,726,202300,200467,1510.1492572410498,internal,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v3,V,11,726,1502300,1501284,8168.645878605777,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v3,V,3,54,6300,5254,148.25180258508772,internal,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v3,V,3,54,12700,11009,183.5209699147381,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v3,V,5,150,6300,5264,207.1906266734004,internal,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v3,V,5,150,12700,11591,253.2916782789398,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v3,V,7,294,6300,5220,409.3209507651627,internal,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v3,V,7,294,25500,23719,407.4032182644587,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v3,V,9,486,6300,5213,443.9082679681014,internal,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v3,V,9,486,25500,24004,651.9304518920835,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v3,V,11,726,6300,5117,664.6136619132012,internal,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v3,V,11,726,25500,24325,1451.2542502107099,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v3,V,3,54,6300,4625,922.2898401170969,internal,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v3,V,3,54,6300,4928,144.5757736840751,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v3,V,5,150,6300,4300,311.4673141038511,internal,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v3,V,5,150,6300,4831,232.59103749715723,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v3,V,7,294,3100,1931,367.3141029779799,internal,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v3,V,7,294,6300,4707,484.09911423618905,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v3,V,9,486,3100,1782,767.42731540557,internal,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v3,V,9,486,6300,4572,1329.9877454808448,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v3,V,11,726,3100,1657,1689.4682191128377,internal,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v3,V,11,726,6300,4275,2494.4852329911664,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v3,V,3,54,3100,1840,2015.6285881551448,internal,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v3,V,3,54,3100,1966,1787.1138647680636,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v3,V,5,150,3100,1606,1153.4111882259604,internal,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v3,V,5,150,3100,1677,441.5863000981044,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v3,V,7,294,3100,1577,412.9432968420442,internal,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v3,V,7,294,3100,1535,735.5737361528445,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v3,V,9,486,3100,1541,1221.7497793806251,internal,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v3,V,9,486,3100,1568,1834.8341049333103,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v3,V,11,726,3100,1571,2729.4931341116317,internal,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v3,V,11,726,3100,1592,3384.719796850113,internal_correlated,2
6,9,10,0.0001,bounded_honeycomb_memory_SDEM3,H,3,54,602300,601237,21.97145745740272,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_SDEM3,H,3,54,602300,601130,24.403863672865555,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_SDEM3,H,5,150,100000000,99999955,12830.667183142388,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_SDEM3,H,5,150,100000000,99999981,12903.587786636548,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,100000000,14051.40129027469,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,100000000,14249.186158990487,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,100000000,15427.991351653356,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,100000000,15469.298416489037,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,17507.91074117273,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,18406.69720900897,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_SDEM3,H,3,54,302300,301140,73.06974837649614,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_SDEM3,H,3,54,302300,301172,69.54411317943595,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_SDEM3,H,5,150,100000000,99999591,13176.319824825274,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_SDEM3,H,5,150,100000000,99999899,13079.877751986962,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999996,14029.422084591351,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,100000000,14211.13150255708,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,100000000,15703.708135848166,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,100000000,15932.810429678066,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,18540.69708540244,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,19978.760734400712,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_SDEM3,H,3,54,202300,201068,155.69343639258295,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_SDEM3,H,3,54,202300,201102,170.53540362184867,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_SDEM3,H,5,150,70202300,70201300,9387.813513807021,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_SDEM3,H,5,150,100000000,99999690,13127.606633357238,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999983,13866.97482474614,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999997,14759.165172494017,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,100000000,15706.894367651548,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,100000000,16859.894493987085,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,19181.287417940795,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,21471.023486008868,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_SDEM3,H,3,54,102300,101267,87.14476527110673,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_SDEM3,H,3,54,202300,200302,95.62468890659511,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_SDEM3,H,5,150,14102300,14101300,1833.9745314668398,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_SDEM3,H,5,150,67902300,67901300,11420.447097344324,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999848,18932.684440603945,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999989,19458.101800225675,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,99999999,20660.7252104308,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,100000000,23111.224115706515,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,25216.174306786153,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,30181.75737552531,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_SDEM3,H,3,54,102300,100662,67.5824332057964,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_SDEM3,H,3,54,102300,100808,79.1861681244336,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_SDEM3,H,5,150,5102300,5101300,809.0153898885474,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_SDEM3,H,5,150,23202300,23201300,3551.3996590976603,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999332,19283.88121235883,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999955,20010.303748165723,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,99999984,21681.414483538596,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,99999999,25122.543041607132,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,28138.547127116006,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,100000000,34378.92499425495,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_SDEM3,H,3,54,51100,49908,95.99984102020971,internal,2
6,9,10,0.001,bounded_honeycomb_memory_SDEM3,H,3,54,51100,50019,74.60162014956586,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_SDEM3,H,5,150,1702300,1701246,333.84972635190934,internal,2
10,15,16,0.001,bounded_honeycomb_memory_SDEM3,H,5,150,6902300,6901292,1157.6251910494175,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_SDEM3,H,7,294,26902300,26901299,4852.851683976129,internal,2
14,21,22,0.001,bounded_honeycomb_memory_SDEM3,H,7,294,100000000,99999723,21547.83608364081,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,99999813,24071.294883362716,internal,2
18,27,28,0.001,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,99999997,28763.788453789195,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,99999990,32823.88631364843,internal,2
22,33,34,0.001,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,99999999,40908.997310760664,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_SDEM3,H,3,54,51100,49217,81.28293317719363,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_SDEM3,H,3,54,51100,49407,91.44463412673213,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_SDEM3,H,5,150,502300,501105,150.30180208315141,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_SDEM3,H,5,150,1802300,1801257,342.5712640916463,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_SDEM3,H,7,294,4002300,4001292,802.3609163500369,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_SDEM3,H,7,294,40602300,40601295,9398.203844797565,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_SDEM3,H,9,486,39102300,39101300,10735.999717056518,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,99999914,34362.68994008843,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,99999758,40710.85002301703,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,99999994,52371.80295782653,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_SDEM3,H,3,54,25500,24103,82.01511462824419,internal,2
6,9,10,0.002,bounded_honeycomb_memory_SDEM3,H,3,54,25500,24281,77.67887596716173,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_SDEM3,H,5,150,202300,201035,135.39160601678304,internal,2
10,15,16,0.002,bounded_honeycomb_memory_SDEM3,H,5,150,602300,601281,218.4361012778245,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_SDEM3,H,7,294,1002300,1001264,352.0444287857972,internal,2
14,21,22,0.002,bounded_honeycomb_memory_SDEM3,H,7,294,8702300,8701294,2405.780015716795,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_SDEM3,H,9,486,6402300,6401295,2247.950464341091,internal,2
18,27,28,0.002,bounded_honeycomb_memory_SDEM3,H,9,486,100000000,99999197,35314.783439221326,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_SDEM3,H,11,726,39302300,39301297,21264.95368257584,internal,2
22,33,34,0.002,bounded_honeycomb_memory_SDEM3,H,11,726,100000000,99999945,62027.783786506625,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_SDEM3,H,3,54,12700,11486,76.15386363095604,internal,2
6,9,10,0.003,bounded_honeycomb_memory_SDEM3,H,3,54,12700,11626,66.18137199478224,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_SDEM3,H,5,150,51100,49965,113.95670546265319,internal,2
10,15,16,0.003,bounded_honeycomb_memory_SDEM3,H,5,150,202300,200790,166.8131778538227,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_SDEM3,H,7,294,202300,200688,195.65947626321577,internal,2
14,21,22,0.003,bounded_honeycomb_memory_SDEM3,H,7,294,1002300,1001228,485.8128353615757,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_SDEM3,H,9,486,502300,501055,404.2407950030174,internal,2
18,27,28,0.003,bounded_honeycomb_memory_SDEM3,H,9,486,5802300,5801300,4257.677011288004,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_SDEM3,H,11,726,1302300,1301285,1637.0854562958702,internal,2
22,33,34,0.003,bounded_honeycomb_memory_SDEM3,H,11,726,47902300,47901300,55989.057357468875,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_SDEM3,H,3,54,6300,5149,69.10983042302541,internal,2
6,9,10,0.005,bounded_honeycomb_memory_SDEM3,H,3,54,6300,5300,97.75671103596687,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_SDEM3,H,5,150,12700,11355,84.85095569957048,internal,2
10,15,16,0.005,bounded_honeycomb_memory_SDEM3,H,5,150,25500,24274,113.04327175859362,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_SDEM3,H,7,294,12700,11700,112.72255896311253,internal,2
14,21,22,0.005,bounded_honeycomb_memory_SDEM3,H,7,294,51100,50086,174.97300405288115,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_SDEM3,H,9,486,25500,23925,180.03808369114995,internal,2
18,27,28,0.005,bounded_honeycomb_memory_SDEM3,H,9,486,202300,200670,534.2189483216498,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_SDEM3,H,11,726,25500,24369,250.16024674940854,internal,2
22,33,34,0.005,bounded_honeycomb_memory_SDEM3,H,11,726,402300,401042,1964.502544855466,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_SDEM3,H,3,54,6300,4545,47.96313166595064,internal,2
6,9,10,0.007,bounded_honeycomb_memory_SDEM3,H,3,54,6300,4807,79.92440236546099,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_SDEM3,H,5,150,6300,4712,81.59900188283063,internal,2
10,15,16,0.007,bounded_honeycomb_memory_SDEM3,H,5,150,12700,10861,115.43110865703784,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_SDEM3,H,7,294,6300,4705,92.93998190481216,internal,2
14,21,22,0.007,bounded_honeycomb_memory_SDEM3,H,7,294,12700,11319,160.54041055520065,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_SDEM3,H,9,486,6300,4527,106.40524528804235,internal,2
18,27,28,0.007,bounded_honeycomb_memory_SDEM3,H,9,486,12700,11658,252.02107312576845,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_SDEM3,H,11,726,6300,4470,197.82912419829518,internal,2
22,33,34,0.007,bounded_honeycomb_memory_SDEM3,H,11,726,25500,23893,438.7869823167566,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1916,79.94264569017105,internal,2
6,9,10,0.01,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1975,57.71226729801856,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_SDEM3,H,5,150,3100,1798,67.82169982395135,internal,2
10,15,16,0.01,bounded_honeycomb_memory_SDEM3,H,5,150,6300,4247,81.51135594327934,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1690,88.89075289526954,internal,2
14,21,22,0.01,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1996,81.54899826762266,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1517,117.09689341462217,internal,2
18,27,28,0.01,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1908,123.302083655959,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1568,177.12356087216176,internal,2
22,33,34,0.01,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1840,304.1520965748932,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1671,255.10206576180644,internal,2
6,9,10,0.015,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1718,139.16708165896125,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_SDEM3,H,5,150,3100,1595,82.62073711748235,internal,2
10,15,16,0.015,bounded_honeycomb_memory_SDEM3,H,5,150,3100,1552,74.18642399413511,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1522,92.89178183651529,internal,2
14,21,22,0.015,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1569,82.25857765297405,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1529,127.06610440905206,internal,2
18,27,28,0.015,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1544,212.9176888531074,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1535,287.8537124830764,internal,2
22,33,34,0.015,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1529,425.5113671522122,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1612,253.9663684987463,internal,2
6,9,10,0.02,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1584,167.42315100203268,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_SDEM3,H,5,150,3100,1534,84.59215291729197,internal,2
10,15,16,0.02,bounded_honeycomb_memory_SDEM3,H,5,150,3100,1545,66.49219833128154,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1525,79.16285110195167,internal,2
14,21,22,0.02,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1533,87.2984226050321,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1575,103.7239068839699,internal,2
18,27,28,0.02,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1562,178.44813503627665,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1516,290.21937218820676,internal,2
22,33,34,0.02,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1541,400.2559370829258,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1551,211.4401668261271,internal,2
6,9,10,0.03,bounded_honeycomb_memory_SDEM3,H,3,54,3100,1558,175.14825292304158,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_SDEM3,H,5,150,3100,1530,126.21642198809423,internal,2
10,15,16,0.03,bounded_honeycomb_memory_SDEM3,H,5,150,3100,1562,89.45056333299726,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1511,87.09502590098418,internal,2
14,21,22,0.03,bounded_honeycomb_memory_SDEM3,H,7,294,3100,1519,90.81874850112945,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1562,188.20349155715667,internal,2
18,27,28,0.03,bounded_honeycomb_memory_SDEM3,H,9,486,3100,1540,265.5096679911949,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1516,568.1031567140017,internal,2
22,33,34,0.03,bounded_honeycomb_memory_SDEM3,H,11,726,3100,1559,533.238280935213,internal_correlated,2
6,9,10,0.0001,bounded_honeycomb_memory_SDEM3,V,3,54,1102300,1101221,36.716208919649944,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_SDEM3,V,3,54,902300,901289,27.019080695696175,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_SDEM3,V,5,150,100000000,99999977,11447.741271040868,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_SDEM3,V,5,150,100000000,99999997,12025.133445740677,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,100000000,12704.340273069916,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,100000000,12640.319523254642,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,13774.953092172509,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,14264.130356053123,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,16284.208613289753,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,16931.362933672965,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_SDEM3,V,3,54,502300,501218,75.2684338898398,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_SDEM3,V,3,54,502300,501241,73.09458460076712,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_SDEM3,V,5,150,100000000,99999851,11737.652481190627,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_SDEM3,V,5,150,100000000,99999977,11499.931369335158,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,100000000,12866.091023316607,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,100000000,12891.415011557983,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,14137.865926925559,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,14998.684451685054,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,16671.997756841825,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,18876.255958699854,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_SDEM3,V,3,54,402300,400970,176.96502470225096,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_SDEM3,V,3,54,402300,400982,171.31370536237955,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_SDEM3,V,5,150,100000000,99999415,11770.459858247312,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_SDEM3,V,5,150,100000000,99999935,11619.431453944184,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999996,12707.051806176547,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,100000000,13303.508820127463,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,14808.590261043282,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,15492.660454132361,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,17674.340188115602,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,20126.4560818593,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_SDEM3,V,3,54,202300,201148,79.24985585385002,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_SDEM3,V,3,54,202300,201122,93.21941375359893,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_SDEM3,V,5,150,33902300,33901300,4472.598625431536,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_SDEM3,V,5,150,100000000,99999613,15976.640422218014,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999969,17122.34991241619,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999998,17427.57969152648,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,19186.608171269996,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,21068.740789944073,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,23369.624172540847,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,28525.944758658763,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_SDEM3,V,3,54,202300,200515,114.69584214757197,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_SDEM3,V,3,54,202300,200611,97.36217279802077,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_SDEM3,V,5,150,11502300,11501292,1550.1453353727702,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_SDEM3,V,5,150,83002300,83001299,12974.511305666994,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999864,17545.52464050986,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999995,18614.750170113984,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,99999995,20360.759703350486,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,100000000,23253.065415048273,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,26270.894768819446,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,32401.435763459187,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_SDEM3,V,3,54,102300,100857,80.72832664218731,internal,2
6,9,10,0.001,bounded_honeycomb_memory_SDEM3,V,3,54,102300,101006,87.68492307793349,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_SDEM3,V,5,150,3602300,3601285,620.2026266732719,internal,2
10,15,16,0.001,bounded_honeycomb_memory_SDEM3,V,5,150,21202300,21201296,3092.5014857524075,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999068,18558.410566498525,internal,2
14,21,22,0.001,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999948,19809.184870185098,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,99999970,22276.15626094886,internal,2
18,27,28,0.001,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,99999999,26405.258241364965,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,30671.4155938779,internal,2
22,33,34,0.001,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,38936.66669712658,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_SDEM3,V,3,54,51100,49898,64.12412631930783,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_SDEM3,V,3,54,51100,50080,71.28731961268932,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_SDEM3,V,5,150,902300,901200,205.99553199950606,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_SDEM3,V,5,150,4802300,4801295,787.4203104868066,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_SDEM3,V,7,294,12302300,12301299,2085.2380806556903,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_SDEM3,V,7,294,100000000,99999429,22927.99208642193,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,99999500,26979.8310992599,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,99999986,32365.546916870866,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,99999964,39442.29425402661,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,100000000,50797.53276847722,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_SDEM3,V,3,54,51100,49227,104.83263720176183,internal,2
6,9,10,0.002,bounded_honeycomb_memory_SDEM3,V,3,54,51100,49618,93.16840130020864,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_SDEM3,V,5,150,302300,301296,135.76121233706363,internal,2
10,15,16,0.002,bounded_honeycomb_memory_SDEM3,V,5,150,1502300,1501264,339.32123649306595,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_SDEM3,V,7,294,2802300,2801265,672.1693549791817,internal,2
14,21,22,0.002,bounded_honeycomb_memory_SDEM3,V,7,294,31902300,31901298,8165.052639824571,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_SDEM3,V,9,486,23402300,23401298,7456.990835448261,internal,2
18,27,28,0.002,bounded_honeycomb_memory_SDEM3,V,9,486,100000000,99999863,33006.46762136603,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,99999542,44387.36934353644,internal,2
22,33,34,0.002,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,99999992,61344.14959125663,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_SDEM3,V,3,54,25500,23876,77.73019308713265,internal,2
6,9,10,0.003,bounded_honeycomb_memory_SDEM3,V,3,54,25500,24234,86.75063561578281,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_SDEM3,V,5,150,102300,100830,116.13444654713385,internal,2
10,15,16,0.003,bounded_honeycomb_memory_SDEM3,V,5,150,302300,301225,170.08740575285628,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_SDEM3,V,7,294,302300,301227,178.6137329582125,internal,2
14,21,22,0.003,bounded_honeycomb_memory_SDEM3,V,7,294,2502300,2501276,995.2884659208357,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_SDEM3,V,9,486,1202300,1201241,800.4997197070625,internal,2
18,27,28,0.003,bounded_honeycomb_memory_SDEM3,V,9,486,23502300,23501297,15591.318245544797,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_SDEM3,V,11,726,4602300,4601279,5444.662046874408,internal,2
22,33,34,0.003,bounded_honeycomb_memory_SDEM3,V,11,726,100000000,99999620,114239.65005737962,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_SDEM3,V,3,54,12700,10918,92.66701989807189,internal,2
6,9,10,0.005,bounded_honeycomb_memory_SDEM3,V,3,54,12700,11206,92.76057601370849,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_SDEM3,V,5,150,25500,23521,121.01185763068497,internal,2
10,15,16,0.005,bounded_honeycomb_memory_SDEM3,V,5,150,51100,49598,112.55934444419108,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_SDEM3,V,7,294,25500,24190,151.86612634221092,internal,2
14,21,22,0.005,bounded_honeycomb_memory_SDEM3,V,7,294,102300,101255,218.2975055926945,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_SDEM3,V,9,486,51100,49352,206.7091887460556,internal,2
18,27,28,0.005,bounded_honeycomb_memory_SDEM3,V,9,486,302300,301278,715.9715693234466,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_SDEM3,V,11,726,51100,49825,355.68400250328705,internal,2
22,33,34,0.005,bounded_honeycomb_memory_SDEM3,V,11,726,1002300,1001222,4510.690166121349,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_SDEM3,V,3,54,6300,4896,64.80598861398175,internal,2
6,9,10,0.007,bounded_honeycomb_memory_SDEM3,V,3,54,6300,5107,87.44695485429838,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_SDEM3,V,5,150,6300,5082,70.85024882666767,internal,2
10,15,16,0.007,bounded_honeycomb_memory_SDEM3,V,5,150,12700,11312,58.65924251638353,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_SDEM3,V,7,294,6300,5026,94.58425408415496,internal,2
14,21,22,0.007,bounded_honeycomb_memory_SDEM3,V,7,294,25500,23612,95.61385593679734,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_SDEM3,V,9,486,6300,4893,156.75653764395975,internal,2
18,27,28,0.007,bounded_honeycomb_memory_SDEM3,V,9,486,25500,24151,241.82482826896012,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_SDEM3,V,11,726,6300,4803,197.1884227260016,internal,2
22,33,34,0.007,bounded_honeycomb_memory_SDEM3,V,11,726,51100,49265,795.0507000808138,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_SDEM3,V,3,54,3100,2005,63.91790849203244,internal,2
6,9,10,0.01,bounded_honeycomb_memory_SDEM3,V,3,54,6300,4385,58.065837661968544,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_SDEM3,V,5,150,3100,1885,70.04643940902315,internal,2
10,15,16,0.01,bounded_honeycomb_memory_SDEM3,V,5,150,6300,4459,88.12811476970091,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_SDEM3,V,7,294,3100,1704,101.19736614543945,internal,2
14,21,22,0.01,bounded_honeycomb_memory_SDEM3,V,7,294,6300,4398,126.49581772019155,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1622,140.57751691807061,internal,2
18,27,28,0.01,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1999,118.60764571977779,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1515,255.38202006416395,internal,2
22,33,34,0.01,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1974,340.8077671988867,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_SDEM3,V,3,54,3100,1739,178.32778904307634,internal,2
6,9,10,0.015,bounded_honeycomb_memory_SDEM3,V,3,54,3100,1756,86.28551701060496,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_SDEM3,V,5,150,3100,1594,66.21237738034688,internal,2
10,15,16,0.015,bounded_honeycomb_memory_SDEM3,V,5,150,3100,1628,58.79653811757453,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_SDEM3,V,7,294,3100,1535,80.28543910989538,internal,2
14,21,22,0.015,bounded_honeycomb_memory_SDEM3,V,7,294,3100,1572,96.57324784691446,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1527,119.44295776053332,internal,2
18,27,28,0.015,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1535,257.62376429815777,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1527,337.32338553108275,internal,2
22,33,34,0.015,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1570,440.9672936501447,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_SDEM3,V,3,54,3100,1542,227.17812836682424,internal,2
6,9,10,0.02,bounded_honeycomb_memory_SDEM3,V,3,54,3100,1624,97.86026003793813,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_SDEM3,V,5,150,3100,1568,62.76254762895405,internal,2
10,15,16,0.02,bounded_honeycomb_memory_SDEM3,V,5,150,3100,1504,93.19046770804562,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_SDEM3,V,7,294,3100,1532,75.3388770010788,internal,2
14,21,22,0.02,bounded_honeycomb_memory_SDEM3,V,7,294,3100,1553,96.92528320313431,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1507,135.00571451801807,internal,2
18,27,28,0.02,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1566,208.1157861747779,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1563,313.39620078890584,internal,2
22,33,34,0.02,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1505,409.3717246390879,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_SDEM3,V,3,54,3100,1580,184.05277083278634,internal,2
6,9,10,0.03,bounded_honeycomb_memory_SDEM3,V,3,54,3100,1560,176.86616537882946,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_SDEM3,V,5,150,3100,1528,90.10338210593909,internal,2
10,15,16,0.03,bounded_honeycomb_memory_SDEM3,V,5,150,3100,1564,49.449241352733225,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_SDEM3,V,7,294,3100,1574,106.56747835036367,internal,2
14,21,22,0.03,bounded_honeycomb_memory_SDEM3,V,7,294,3100,1548,122.19472477491945,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1580,251.46961939474568,internal,2
18,27,28,0.03,bounded_honeycomb_memory_SDEM3,V,9,486,3100,1579,261.67342205601744,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1489,876.8479964341968,internal,2
22,33,34,0.03,bounded_honeycomb_memory_SDEM3,V,11,726,3100,1517,633.9786471258849,internal_correlated,2
6,9,10,0.0001,bounded_honeycomb_memory_SIEM3000,H,3,54,602300,601211,21.883152211084962,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_SIEM3000,H,3,54,902300,901273,40.67768295085989,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_SIEM3000,H,5,150,100000000,99999979,15233.859812679235,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_SIEM3000,H,5,150,100000000,99999996,15036.0402691965,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,100000000,15878.050869385013,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,100000000,16238.293497641105,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,17517.284493258223,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,18010.73885665415,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,19836.476664300077,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,21622.150740446523,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_SIEM3000,H,3,54,302300,301198,81.66424701875076,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_SIEM3000,H,3,54,502300,501097,89.64345515682362,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_SIEM3000,H,5,150,100000000,99999814,15059.27468851488,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_SIEM3000,H,5,150,100000000,99999964,15299.13905424159,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,100000000,16541.7578904517,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,100000000,16767.371884051478,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,17955.366017937195,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,19102.729083086364,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,21090.962044415297,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,23181.2400718946,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_SIEM3000,H,3,54,202300,201114,184.5488564162515,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_SIEM3000,H,3,54,302300,301221,195.41854707128368,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_SIEM3000,H,5,150,100000000,99999293,15156.139410784468,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_SIEM3000,H,5,150,100000000,99999887,15083.520486754365,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,99999995,16917.63911324693,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,100000000,16976.731978529133,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,18707.57581909001,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,19889.36679955502,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,22319.413279236527,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,25816.822415499948,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_SIEM3000,H,3,54,102300,101192,88.52171375509351,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_SIEM3000,H,3,54,202300,200966,113.12950552860275,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_SIEM3000,H,5,150,24202300,24201290,4252.617356358562,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_SIEM3000,H,5,150,100000000,99999257,18599.297332830494,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,99999978,20511.124716690043,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,99999999,21216.272731835954,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,99999999,22232.81237828755,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,25683.567186142085,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,28291.16833935189,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,34717.51196432416,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_SIEM3000,H,3,54,102300,100808,112.27999543584883,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_SIEM3000,H,3,54,202300,200311,125.958964940859,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_SIEM3000,H,5,150,7302300,7301284,1280.2656455936376,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_SIEM3000,H,5,150,39202300,39201299,7195.174371486297,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,99999770,21312.922514066333,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,99999980,21971.06359665771,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,99999994,24077.003671484068,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,100000000,28369.196312277112,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,31506.364715669537,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,41329.60201161401,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_SIEM3000,H,3,54,51100,49887,112.50879344367422,internal,2
6,9,10,0.001,bounded_honeycomb_memory_SIEM3000,H,3,54,102300,100808,103.32279422110878,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_SIEM3000,H,5,150,2002300,2001293,449.0895685243886,internal,2
10,15,16,0.001,bounded_honeycomb_memory_SIEM3000,H,5,150,10002300,10001297,1723.9824011849705,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_SIEM3000,H,7,294,53202300,53201300,11226.152201295597,internal,2
14,21,22,0.001,bounded_honeycomb_memory_SIEM3000,H,7,294,100000000,99999808,24071.13534935913,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,99999939,26969.276193221798,internal,2
18,27,28,0.001,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,99999999,33359.29782364145,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,99999998,37776.929727002745,internal,2
22,33,34,0.001,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,100000000,48664.14527995838,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_SIEM3000,H,3,54,25500,24435,81.5892812027596,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_SIEM3000,H,3,54,51100,49837,84.88144955295138,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_SIEM3000,H,5,150,502300,501136,198.64578417385928,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_SIEM3000,H,5,150,1802300,1801298,419.5989964727778,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_SIEM3000,H,7,294,5202300,5201296,1175.0190149375703,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_SIEM3000,H,7,294,41302300,41301300,11452.988655362278,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_SIEM3000,H,9,486,55702300,55701299,17649.339289581636,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_SIEM3000,H,9,486,100000000,99999919,40936.75136116892,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,99999835,48026.45149712451,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,99999998,64533.005320777185,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_SIEM3000,H,3,54,25500,24011,104.32400074182078,internal,2
6,9,10,0.002,bounded_honeycomb_memory_SIEM3000,H,3,54,51100,49199,120.25335588981397,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_SIEM3000,H,5,150,202300,200981,154.9197044770699,internal,2
10,15,16,0.002,bounded_honeycomb_memory_SIEM3000,H,5,150,602300,601150,246.0352036342956,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_SIEM3000,H,7,294,1002300,1001223,375.71339235897176,internal,2
14,21,22,0.002,bounded_honeycomb_memory_SIEM3000,H,7,294,7002300,7001288,2451.5276172475424,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_SIEM3000,H,9,486,5702300,5701294,2452.2114001926966,internal,2
18,27,28,0.002,bounded_honeycomb_memory_SIEM3000,H,9,486,94802300,94801299,41655.99473564327,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_SIEM3000,H,11,726,35002300,35001298,24670.02911099908,internal,2
22,33,34,0.002,bounded_honeycomb_memory_SIEM3000,H,11,726,100000000,99999917,82245.56771836663,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_SIEM3000,H,3,54,12700,11368,88.89694221899845,internal,2
6,9,10,0.003,bounded_honeycomb_memory_SIEM3000,H,3,54,25500,23698,76.41217216360383,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_SIEM3000,H,5,150,51100,49543,132.21856550010853,internal,2
10,15,16,0.003,bounded_honeycomb_memory_SIEM3000,H,5,150,102300,101289,130.28105696220882,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_SIEM3000,H,7,294,102300,101112,172.487513135653,internal,2
14,21,22,0.003,bounded_honeycomb_memory_SIEM3000,H,7,294,502300,501291,344.88650169665925,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_SIEM3000,H,9,486,302300,300882,405.9590122376103,internal,2
18,27,28,0.003,bounded_honeycomb_memory_SIEM3000,H,9,486,2602300,2601297,2755.181779854698,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_SIEM3000,H,11,726,702300,701181,1335.8724383700173,internal,2
22,33,34,0.003,bounded_honeycomb_memory_SIEM3000,H,11,726,13802300,13801297,27611.20437295828,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_SIEM3000,H,3,54,6300,4998,167.7313737689983,internal,2
6,9,10,0.005,bounded_honeycomb_memory_SIEM3000,H,3,54,6300,5262,60.028213374782354,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_SIEM3000,H,5,150,6300,5271,99.8565941171255,internal,2
10,15,16,0.005,bounded_honeycomb_memory_SIEM3000,H,5,150,12700,11645,128.58422474120744,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_SIEM3000,H,7,294,12700,10875,137.24420804879628,internal,2
14,21,22,0.005,bounded_honeycomb_memory_SIEM3000,H,7,294,25500,24069,171.33476199419238,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_SIEM3000,H,9,486,12700,10910,169.06946431077085,internal,2
18,27,28,0.005,bounded_honeycomb_memory_SIEM3000,H,9,486,51100,49323,344.83485491294414,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_SIEM3000,H,11,726,12700,11005,250.0773203189019,internal,2
22,33,34,0.005,bounded_honeycomb_memory_SIEM3000,H,11,726,51100,50049,654.3602838849183,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_SIEM3000,H,3,54,6300,4272,76.25871332292445,internal,2
6,9,10,0.007,bounded_honeycomb_memory_SIEM3000,H,3,54,6300,4563,57.250305788824335,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,2071,74.89802871225402,internal,2
10,15,16,0.007,bounded_honeycomb_memory_SIEM3000,H,5,150,6300,4665,116.67628791742027,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1840,95.61383157619275,internal,2
14,21,22,0.007,bounded_honeycomb_memory_SIEM3000,H,7,294,6300,4646,84.44513261131942,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1698,114.02130243880674,internal,2
18,27,28,0.007,bounded_honeycomb_memory_SIEM3000,H,9,486,6300,4489,143.31398455053568,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1701,170.63247346202843,internal,2
22,33,34,0.007,bounded_honeycomb_memory_SIEM3000,H,11,726,6300,4399,246.68882715282962,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1756,81.57644311897457,internal,2
6,9,10,0.01,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1903,79.48088981676847,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1593,54.94143294310197,internal,2
10,15,16,0.01,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1712,76.15017707413062,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1570,104.94773613894358,internal,2
14,21,22,0.01,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1616,92.8558228968177,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1511,120.44370525400154,internal,2
18,27,28,0.01,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1535,133.71096062054858,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1537,143.68005871307105,internal,2
22,33,34,0.01,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1575,293.1510992757976,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1592,194.44590701605193,internal,2
6,9,10,0.015,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1623,79.65011243103072,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1568,78.12528538191691,internal,2
10,15,16,0.015,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1578,89.89733644970693,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1511,80.23583277198486,internal,2
14,21,22,0.015,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1509,83.95650473888963,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1606,151.53525834996253,internal,2
18,27,28,0.015,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1509,225.16034634993412,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1545,307.04700240003876,internal,2
22,33,34,0.015,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1522,485.11659896420315,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1612,302.58263654005714,internal,2
6,9,10,0.02,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1599,283.59912940091453,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1542,222.35429150122218,internal,2
10,15,16,0.02,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1583,119.24219303578138,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1595,68.03545026341453,internal,2
14,21,22,0.02,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1560,94.08012527483515,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1531,147.37106592720374,internal,2
18,27,28,0.02,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1506,177.83370615774766,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1556,324.5530214468017,internal,2
22,33,34,0.02,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1585,445.2515942831524,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1497,322.86469779140316,internal,2
6,9,10,0.03,bounded_honeycomb_memory_SIEM3000,H,3,54,3100,1504,312.99885276611894,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1543,308.4576216430869,internal,2
10,15,16,0.03,bounded_honeycomb_memory_SIEM3000,H,5,150,3100,1558,240.7387346122414,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1554,160.09724689112045,internal,2
14,21,22,0.03,bounded_honeycomb_memory_SIEM3000,H,7,294,3100,1543,143.87123675108887,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1521,154.04419825226068,internal,2
18,27,28,0.03,bounded_honeycomb_memory_SIEM3000,H,9,486,3100,1571,210.18476945604198,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1559,641.8465146762319,internal,2
22,33,34,0.03,bounded_honeycomb_memory_SIEM3000,H,11,726,3100,1560,537.5035160812549,internal_correlated,2
6,9,10,0.0001,bounded_honeycomb_memory_SIEM3000,V,3,54,15902300,15901298,1939.5775889109354,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_SIEM3000,V,3,54,1002300,1001263,34.59691917244345,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_SIEM3000,V,5,150,100000000,99999998,13805.15061199246,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_SIEM3000,V,5,150,100000000,100000000,13688.239013714949,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,100000000,14734.745946027571,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,100000000,15256.359236875083,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,15633.38638415467,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,16327.63979833899,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,18575.972263612086,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,19499.35916514485,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_SIEM3000,V,3,54,4102300,4101290,504.1903476298321,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_SIEM3000,V,3,54,502300,501295,89.05042590666562,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_SIEM3000,V,5,150,100000000,99999962,13726.730274696602,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_SIEM3000,V,5,150,100000000,99999991,13292.974953371799,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,100000000,14611.490211644443,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,100000000,15450.779916377505,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,16958.28690402559,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,16961.694583686534,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,19518.426257562824,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,22062.115318820113,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_SIEM3000,V,3,54,1802300,1801281,367.4568834044039,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_SIEM3000,V,3,54,402300,400976,205.3993979569059,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_SIEM3000,V,5,150,100000000,99999802,13609.361429395853,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_SIEM3000,V,5,150,100000000,99999965,13714.66121589113,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,100000000,14970.558653514367,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,100000000,15439.357181249652,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,17634.399933502777,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,18097.502843769267,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,20655.999806193402,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,24245.978530404624,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_SIEM3000,V,3,54,702300,701186,143.27798598678783,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_SIEM3000,V,3,54,202300,201207,87.44952022400685,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_SIEM3000,V,5,150,72402300,72401300,12099.82558442466,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_SIEM3000,V,5,150,100000000,99999758,16583.71229879558,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,99999989,18690.788743650308,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,100000000,19575.16280980548,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,20970.71361938934,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,23644.705529093975,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,26677.818510182435,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,32782.22390335752,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_SIEM3000,V,3,54,302300,301288,145.76120301778428,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_SIEM3000,V,3,54,202300,200733,97.30130062112585,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_SIEM3000,V,5,150,18502300,18501298,2910.875683983555,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_SIEM3000,V,5,150,96402300,96401300,16699.078171744477,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,99999924,18925.291909840424,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,99999996,20447.911819874076,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,22241.03578989138,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,100000000,26294.994412018685,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,29937.27310354053,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,39587.95002826536,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_SIEM3000,V,3,54,202300,200919,146.23185191606171,internal,2
6,9,10,0.001,bounded_honeycomb_memory_SIEM3000,V,3,54,102300,101051,101.80199923575856,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_SIEM3000,V,5,150,4102300,4101288,705.9781503430568,internal,2
10,15,16,0.001,bounded_honeycomb_memory_SIEM3000,V,5,150,20402300,20401300,3216.5015288535506,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,99999317,20128.430856458843,internal,2
14,21,22,0.001,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,99999948,22363.873739044182,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,99999979,24536.389734699624,internal,2
18,27,28,0.001,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,99999998,31622.356279020663,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,99999999,35683.35008673719,internal,2
22,33,34,0.001,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,48792.91988144512,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_SIEM3000,V,3,54,102300,100649,109.3192893457599,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_SIEM3000,V,3,54,51100,50074,77.34339392185211,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_SIEM3000,V,5,150,802300,801221,210.64711707434617,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_SIEM3000,V,5,150,3202300,3201297,632.7017660234123,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_SIEM3000,V,7,294,9702300,9701298,2101.237515838584,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_SIEM3000,V,7,294,100000000,99999012,27696.07277206797,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,99999190,31725.12939947797,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,99999974,39735.03351198416,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,99999946,47101.55207317346,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,100000000,64233.9706097655,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_SIEM3000,V,3,54,51100,49592,110.42975832754746,internal,2
6,9,10,0.002,bounded_honeycomb_memory_SIEM3000,V,3,54,51100,49594,101.36725436616689,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_SIEM3000,V,5,150,302300,300908,180.67572483606637,internal,2
10,15,16,0.002,bounded_honeycomb_memory_SIEM3000,V,5,150,802300,801290,281.52080694166943,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_SIEM3000,V,7,294,1402300,1401285,477.3261076421477,internal,2
14,21,22,0.002,bounded_honeycomb_memory_SIEM3000,V,7,294,12502300,12501297,3995.962629758287,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_SIEM3000,V,9,486,10002300,10001296,4463.8175982837565,internal,2
18,27,28,0.002,bounded_honeycomb_memory_SIEM3000,V,9,486,100000000,99999572,44049.53240350052,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_SIEM3000,V,11,726,67502300,67501299,43462.61673486186,internal,2
22,33,34,0.002,bounded_honeycomb_memory_SIEM3000,V,11,726,100000000,99999977,82828.91780132009,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_SIEM3000,V,3,54,25500,23770,93.40264346427284,internal,2
6,9,10,0.003,bounded_honeycomb_memory_SIEM3000,V,3,54,25500,23983,88.14929411793128,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_SIEM3000,V,5,150,51100,49823,122.1669331502635,internal,2
10,15,16,0.003,bounded_honeycomb_memory_SIEM3000,V,5,150,202300,200664,160.0634842705913,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_SIEM3000,V,7,294,202300,200419,224.4005794620607,internal,2
14,21,22,0.003,bounded_honeycomb_memory_SIEM3000,V,7,294,702300,701267,438.8232137488667,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_SIEM3000,V,9,486,302300,301153,370.89413813734427,internal,2
18,27,28,0.003,bounded_honeycomb_memory_SIEM3000,V,9,486,4102300,4101286,4345.974093203666,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_SIEM3000,V,11,726,702300,701261,1442.2697051702999,internal,2
22,33,34,0.003,bounded_honeycomb_memory_SIEM3000,V,11,726,23702300,23701299,46806.85017075902,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_SIEM3000,V,3,54,6300,5166,62.82944083935581,internal,2
6,9,10,0.005,bounded_honeycomb_memory_SIEM3000,V,3,54,12700,10814,100.48923047096469,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_SIEM3000,V,5,150,12700,10701,104.314806091832,internal,2
10,15,16,0.005,bounded_honeycomb_memory_SIEM3000,V,5,150,25500,23457,126.89813110372052,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_SIEM3000,V,7,294,12700,10724,124.39417346334085,internal,2
14,21,22,0.005,bounded_honeycomb_memory_SIEM3000,V,7,294,25500,24206,153.6649848681409,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_SIEM3000,V,9,486,6300,5249,139.5988228309434,internal,2
18,27,28,0.005,bounded_honeycomb_memory_SIEM3000,V,9,486,51100,49371,337.78108876780607,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_SIEM3000,V,11,726,6300,5244,195.72020074701868,internal,2
22,33,34,0.005,bounded_honeycomb_memory_SIEM3000,V,11,726,51100,50013,663.6490634379443,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_SIEM3000,V,3,54,6300,4429,66.59487412730232,internal,2
6,9,10,0.007,bounded_honeycomb_memory_SIEM3000,V,3,54,6300,4694,77.32484054518864,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,2023,91.4529462987557,internal,2
10,15,16,0.007,bounded_honeycomb_memory_SIEM3000,V,5,150,6300,4694,96.40599349932745,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1815,73.44416518718936,internal,2
14,21,22,0.007,bounded_honeycomb_memory_SIEM3000,V,7,294,6300,4526,96.17082202644087,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1657,134.75880863005295,internal,2
18,27,28,0.007,bounded_honeycomb_memory_SIEM3000,V,9,486,6300,4333,178.40293131559156,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1602,176.46989227784798,internal,2
22,33,34,0.007,bounded_honeycomb_memory_SIEM3000,V,11,726,6300,4237,285.3803939600475,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1796,39.28743640705943,internal,2
6,9,10,0.01,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1825,72.08581697707996,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1587,58.481770732905716,internal,2
10,15,16,0.01,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1725,80.90811245213263,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1552,66.2809990530368,internal,2
14,21,22,0.01,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1602,87.10282693733461,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1517,110.21181822568178,internal,2
18,27,28,0.01,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1518,132.57378733810037,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1542,196.34426911501214,internal,2
22,33,34,0.01,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1526,310.6046590991318,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1579,159.0744780022651,internal,2
6,9,10,0.015,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1627,86.77965520811267,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1563,70.60146743897349,internal,2
10,15,16,0.015,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1567,69.00076195178553,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1599,83.84991071908735,internal,2
14,21,22,0.015,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1541,104.07991387601942,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1523,141.57105714618228,internal,2
18,27,28,0.015,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1539,235.6483486238867,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1513,356.3760349059012,internal,2
22,33,34,0.015,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1538,535.0445835120045,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1528,279.63185161794536,internal,2
6,9,10,0.02,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1557,276.7245549771469,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1557,140.93593279016204,internal,2
10,15,16,0.02,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1563,78.68472573999316,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1517,83.11470499704592,internal,2
14,21,22,0.02,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1527,96.71523119788617,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1544,152.47265470121056,internal,2
18,27,28,0.02,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1529,235.48390300781466,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1570,367.9607081541326,internal,2
22,33,34,0.02,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1574,564.652491287794,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1528,310.14101690915413,internal,2
6,9,10,0.03,bounded_honeycomb_memory_SIEM3000,V,3,54,3100,1538,321.942527765641,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1564,213.12782070110552,internal,2
10,15,16,0.03,bounded_honeycomb_memory_SIEM3000,V,5,150,3100,1544,225.73561866604723,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1580,103.29978079837747,internal,2
14,21,22,0.03,bounded_honeycomb_memory_SIEM3000,V,7,294,3100,1536,102.48391217319295,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1577,237.41715432680212,internal,2
18,27,28,0.03,bounded_honeycomb_memory_SIEM3000,V,9,486,3100,1507,258.74470385699533,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1545,861.6698446806986,internal,2
22,33,34,0.03,bounded_honeycomb_memory_SIEM3000,V,11,726,3100,1473,650.2311884886585,internal_correlated,2



==> anc/stats_planar_honeycomb_from_paper_v1.csv <==
data_width,data_height,rounds,noise,circuit_style,preserved_observable,code_distance,num_qubits,num_shots,num_correct,total_processing_seconds,decoder,version
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v2,H,3,54,89638300,89637297,27043.78720893868,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v2,H,3,54,100000000,99999380,29440.18683809624,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999999,31145.332807237894,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,100000000,32279.298606028082,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,100000000,32592.43469447203,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,100000000,33834.46125385887,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,35267.131212149936,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,35465.738523439984,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,36497.11550956666,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,36919.56904706999,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v2,H,3,54,23502300,23501298,505.24193724819634,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v2,H,3,54,40802300,40801298,639.0586227219173,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999988,2225.230475032702,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999996,3029.613514418481,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,100000000,5076.912995458755,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,100000000,6283.582691552219,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,10614.051685982646,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,9660.292120354847,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,16857.61444820391,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,19318.32149707942,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v2,H,3,54,10638300,10637230,11457.739539780683,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v2,H,3,54,18638300,18637255,13996.005875132105,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999943,60317.931642825744,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999983,59529.180209920145,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,100000000,55035.20505778263,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,100000000,55379.374109287135,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,57337.90480936674,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,52487.25123215516,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,54185.117008902074,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,52120.77169050908,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v2,H,3,54,3638300,3637235,14893.957264774814,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v2,H,3,54,6638300,6637251,16185.013739251066,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999738,86331.27175168945,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999941,87371.73140068978,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999999,89354.70333473517,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,100000000,89920.23196884758,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,94366.83784766246,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,94939.45469963747,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,89607.26944370713,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,87496.94697039935,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v2,H,3,54,1802300,1801294,27.704481559994747,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v2,H,3,54,3638300,3637174,3787.5321394831553,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999201,68933.74524259797,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999844,69278.3460137995,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999991,71233.79491869478,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999998,75671.66583446992,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,77016.47373177047,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,80707.34629554019,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,90964.76644955702,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,97085.3381861169,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v2,H,3,54,902300,901264,32.43329900095705,internal,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v2,H,3,54,1502300,1501296,31.088152381940745,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v2,H,5,150,41638300,41637292,10915.359307165229,internal,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v2,H,5,150,100000000,99999390,52638.85669224801,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999946,53895.04686711139,internal,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999995,59817.81402009493,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,62401.52125785027,internal,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,67460.28717380774,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,72342.2173645117,internal,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,84017.27666688406,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v2,H,3,54,402300,401222,18.77271156400093,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v2,H,3,54,702300,701258,19.51051046999055,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v2,H,5,150,10302300,10301300,556.573500329323,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v2,H,5,150,39202300,39201300,2029.229415265916,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999659,7946.141823112179,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999967,10708.409514901097,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,99999989,15678.06306418989,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,100000000,28084.51353584758,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,32009.699246532648,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,100000000,38654.1947487381,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v2,H,3,54,302300,300858,4.63167512799555,internal,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v2,H,3,54,402300,401214,7.9864381609804695,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v2,H,5,150,3702300,3701266,490.5576066487265,internal,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v2,H,5,150,14502300,14501296,972.167640899308,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v2,H,7,294,72202300,72201300,9425.300701877568,internal,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v2,H,7,294,100000000,99999843,17900.11019538199,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,99999931,25085.69676981603,internal,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,99999997,34923.4222813401,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,99999997,39537.105625031414,internal,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v2,H,11,726,100013800,100013800,49937.824093396004,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v2,H,3,54,204600,202235,6.333148777994211,internal,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v2,H,3,54,404600,401994,16.688919636995706,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v2,H,5,150,1804600,1802552,108.79260496796633,internal,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v2,H,5,150,5202300,5200608,553.9193670409659,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v2,H,7,294,11202300,11201056,2304.724655479913,internal,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v2,H,7,294,67202300,67201267,21569.278640353878,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,99999048,38120.758028434895,internal,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v2,H,9,486,100000000,99999931,61036.32771907534,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,99999915,79759.68441549409,internal,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,99999997,116201.9805131286,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v2,H,3,54,102200,98889,8.22911793700041,internal,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v2,H,3,54,102200,99979,9.369414141982816,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v2,H,5,150,404600,401697,43.73546924998027,internal,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v2,H,5,150,804600,802500,115.4604765959948,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v2,H,7,294,1404600,1402439,395.0156395999493,internal,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v2,H,7,294,5702300,5700724,2581.06432384004,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v2,H,9,486,4902300,4900611,3948.6068577249935,internal,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v2,H,9,486,35802300,35801239,38501.22288849295,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v2,H,11,726,16702300,16701159,24585.83312695699,internal,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v2,H,11,726,100000000,99999696,228764.51154445123,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v2,H,3,54,51000,47724,7.2344594130318,internal,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v2,H,3,54,51000,48731,13.712964236951848,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v2,H,5,150,102200,99715,26.140373280983567,internal,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v2,H,5,150,304600,301578,57.60622008499786,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v2,H,7,294,404600,401067,174.1425626199898,internal,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v2,H,7,294,1106900,1104658,694.8622634169669,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v2,H,9,486,658000,655835,832.6259887839733,internal,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v2,H,9,486,4502300,4500463,9667.718273638986,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v2,H,11,726,1810900,1808743,5240.873868128037,internal,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v2,H,11,726,15802300,15801142,63610.007889433036,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v2,H,3,54,25400,22231,10.07129870601375,internal,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v2,H,3,54,25400,22895,6.043496136989688,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v2,H,5,150,38200,35145,19.38588901699677,internal,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v2,H,5,150,51000,48871,28.13693008999826,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v2,H,7,294,51000,48288,67.69467365397804,internal,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v2,H,7,294,204600,201191,244.0902588160252,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v2,H,9,486,102200,98782,270.9587033689936,internal,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v2,H,9,486,430100,427310,1464.3194194649905,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v2,H,11,726,108500,106186,705.0333178320016,internal,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v2,H,11,726,806900,804753,6945.651592420997,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v2,H,3,54,12600,9541,3.26342247102653,internal,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v2,H,3,54,12600,10008,3.4560759670168864,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v2,H,5,150,12600,9538,11.03564068399298,internal,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v2,H,5,150,12600,10504,13.89209548099116,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v2,H,7,294,12600,9417,29.875046291030117,internal,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v2,H,7,294,25400,21872,67.32054096201855,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v2,H,9,486,12600,9229,109.94401686000151,internal,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v2,H,9,486,25400,22500,274.3400990520249,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v2,H,11,726,12600,9123,273.5616910749768,internal,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v2,H,11,726,25400,22967,653.5583052959983,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v2,H,3,54,6200,3995,2.5873456620091275,internal,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v2,H,3,54,9400,6412,3.429171774007038,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v2,H,5,150,6200,3703,10.878875791004518,internal,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v2,H,5,150,6200,4113,13.767302764997567,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v2,H,7,294,6200,3567,27.73551661698673,internal,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v2,H,7,294,6200,3996,38.98682489798962,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v2,H,9,486,6200,3304,115.15900294300866,internal,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v2,H,9,486,6200,3798,152.95241258999738,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v2,H,11,726,6200,3188,237.53062823497385,internal,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v2,H,11,726,6200,3622,381.6757238679968,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v2,H,3,54,6200,3256,3.6673861469789593,internal,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v2,H,3,54,6200,3337,3.8428887489918746,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v2,H,5,150,6200,3093,10.340493245012441,internal,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v2,H,5,150,6200,3144,13.838325705997754,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v2,H,7,294,6200,3066,29.74144966298886,internal,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v2,H,7,294,6200,3157,51.066295341987214,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v2,H,9,486,6200,3137,122.62736305101006,internal,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v2,H,9,486,6200,3106,263.0956341380169,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v2,H,11,726,6200,3112,396.6073996770075,internal,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v2,H,11,726,6200,3136,736.4339181149842,internal_correlated,2
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v2,V,3,54,100000000,99999282,21718.819452526994,internal,2
6,9,10,0.0001,bounded_honeycomb_memory_EM3_v2,V,3,54,100000000,99999667,21863.487664647313,internal_correlated,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,100000000,23922.44789505977,internal,2
10,15,16,0.0001,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,100000000,23993.29427311223,internal_correlated,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,26331.230093114515,internal,2
14,21,22,0.0001,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,26951.439636008203,internal_correlated,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,29416.146497948066,internal,2
18,27,28,0.0001,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,31226.36653553114,internal_correlated,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,33581.355757474055,internal,2
22,33,34,0.0001,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,35217.54429208799,internal_correlated,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v2,V,3,54,35302300,35301299,550.7106464738754,internal,2
6,9,10,0.0002,bounded_honeycomb_memory_EM3_v2,V,3,54,74902300,74901300,1124.5901546384848,internal_correlated,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999995,2174.617639096279,internal,2
10,15,16,0.0002,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999999,2898.4493986446905,internal_correlated,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,5073.2052540734585,internal,2
14,21,22,0.0002,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,6746.881906033857,internal_correlated,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,9614.3383386645,internal,2
18,27,28,0.0002,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,10752.09579400852,internal_correlated,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,18340.208121045216,internal,2
22,33,34,0.0002,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,16270.75290327995,internal_correlated,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v2,V,3,54,15638300,15637251,9005.496665053928,internal,2
6,9,10,0.0003,bounded_honeycomb_memory_EM3_v2,V,3,54,32638300,32637283,17867.78655620321,internal_correlated,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999986,50596.42367828793,internal,2
10,15,16,0.0003,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999996,47991.64063193592,internal_correlated,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,48933.430155134,internal,2
14,21,22,0.0003,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,49451.08332275793,internal_correlated,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,47914.41759491975,internal,2
18,27,28,0.0003,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,47494.70294697082,internal_correlated,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,47570.24169247589,internal,2
22,33,34,0.0003,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,50321.91022778083,internal_correlated,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v2,V,3,54,6638300,6637168,15920.552550792985,internal,2
6,9,10,0.0005,bounded_honeycomb_memory_EM3_v2,V,3,54,11638300,11637220,18380.582813582747,internal_correlated,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999911,68445.14956424871,internal,2
10,15,16,0.0005,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999990,69715.11683714612,internal_correlated,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,72286.47096384717,internal,2
14,21,22,0.0005,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,73595.89466446426,internal_correlated,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,75541.43362324616,internal,2
18,27,28,0.0005,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,77911.5756133172,internal_correlated,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,71551.35419304606,internal,2
22,33,34,0.0005,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,73647.70162045282,internal_correlated,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v2,V,3,54,2819100,2818080,3307.3090275378636,internal,2
6,9,10,0.0007,bounded_honeycomb_memory_EM3_v2,V,3,54,5638300,5637223,4196.529052935177,internal_correlated,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999747,50032.88096628622,internal,2
10,15,16,0.0007,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999947,50799.67437043828,internal_correlated,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,53679.686246411424,internal,2
14,21,22,0.0007,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,100000000,55002.15660666872,internal_correlated,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,60007.8817771677,internal,2
18,27,28,0.0007,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,63866.835731302956,internal_correlated,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,72664.6227289224,internal,2
22,33,34,0.0007,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,79310.22627944218,internal_correlated,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v2,V,3,54,1302300,1301232,35.158115094018285,internal,2
6,9,10,0.001,bounded_honeycomb_memory_EM3_v2,V,3,54,2819100,2817968,48.91833711299114,internal_correlated,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999056,33161.118846276266,internal,2
10,15,16,0.001,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999787,36116.24963999605,internal_correlated,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,99999993,39574.97534881219,internal,2
14,21,22,0.001,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,99999999,42357.2694041113,internal_correlated,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,47193.58996325018,internal,2
18,27,28,0.001,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,50973.62470392122,internal_correlated,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,57086.44668721751,internal,2
22,33,34,0.001,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,65477.25530918079,internal_correlated,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v2,V,3,54,602300,601143,20.208488324002246,internal,2
6,9,10,0.0015,bounded_honeycomb_memory_EM3_v2,V,3,54,1000000,998983,22.27974782999081,internal_correlated,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v2,V,5,150,23302300,23301297,959.854051829534,internal,2
10,15,16,0.0015,bounded_honeycomb_memory_EM3_v2,V,5,150,100000000,99999041,5384.62973573849,internal_correlated,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,99999915,7299.220524041186,internal,2
14,21,22,0.0015,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,99999984,10531.309713150127,internal_correlated,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,99999999,19019.40411524175,internal,2
18,27,28,0.0015,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,27788.68208369163,internal_correlated,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,31669.08840922614,internal,2
22,33,34,0.0015,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,38397.29724301986,internal_correlated,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v2,V,3,54,302300,301174,8.710497616004432,internal,2
6,9,10,0.002,bounded_honeycomb_memory_EM3_v2,V,3,54,602300,601127,5.723397116074921,internal_correlated,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v2,V,5,150,7602300,7601299,449.19689125836885,internal,2
10,15,16,0.002,bounded_honeycomb_memory_EM3_v2,V,5,150,32702300,32701297,2081.46170064529,internal_correlated,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,99999646,12622.327520909137,internal,2
14,21,22,0.002,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,99999958,17642.94328264646,internal_correlated,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,99999990,25093.25789073747,internal,2
18,27,28,0.002,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,100000000,34318.611063399745,internal_correlated,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,39174.27719383544,internal,2
22,33,34,0.002,bounded_honeycomb_memory_EM3_v2,V,11,726,100329900,100329900,50419.029979332016,internal_correlated,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v2,V,3,54,404600,401125,12.230600503029564,internal,2
6,9,10,0.003,bounded_honeycomb_memory_EM3_v2,V,3,54,404600,402519,28.115656118992774,internal_correlated,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v2,V,5,150,3504600,3502547,426.414618486011,internal,2
10,15,16,0.003,bounded_honeycomb_memory_EM3_v2,V,5,150,8302300,8300950,902.2369895630545,internal_correlated,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v2,V,7,294,28702300,28701225,6452.642308207978,internal,2
14,21,22,0.003,bounded_honeycomb_memory_EM3_v2,V,7,294,100000000,99999491,29894.37103252793,internal_correlated,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,99999799,38506.200060397714,internal,2
18,27,28,0.003,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,99999980,63109.215574890724,internal_correlated,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,99999992,79078.4789511493,internal,2
22,33,34,0.003,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,100000000,109502.96486185312,internal_correlated,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v2,V,3,54,102200,99412,7.819252825003787,internal,2
6,9,10,0.005,bounded_honeycomb_memory_EM3_v2,V,3,54,204600,201154,11.79524150700854,internal_correlated,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v2,V,5,150,604600,601927,62.720081477998974,internal,2
10,15,16,0.005,bounded_honeycomb_memory_EM3_v2,V,5,150,1404600,1402436,212.60976686998947,internal_correlated,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v2,V,7,294,2804600,2802536,879.4973574600544,internal,2
14,21,22,0.005,bounded_honeycomb_memory_EM3_v2,V,7,294,10102300,10101056,4620.039344150051,internal_correlated,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v2,V,9,486,11802300,11801074,8999.741803131972,internal,2
18,27,28,0.005,bounded_honeycomb_memory_EM3_v2,V,9,486,100000000,99999054,111904.9200460114,internal_correlated,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v2,V,11,726,62704600,62703600,93502.16148262464,internal,2
22,33,34,0.005,bounded_honeycomb_memory_EM3_v2,V,11,726,100000000,99999943,228606.19356086705,internal_correlated,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v2,V,3,54,51000,48129,7.21587193101459,internal,2
6,9,10,0.007,bounded_honeycomb_memory_EM3_v2,V,3,54,76600,73638,8.15248118002637,internal_correlated,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v2,V,5,150,204600,201156,31.42779240601385,internal,2
10,15,16,0.007,bounded_honeycomb_memory_EM3_v2,V,5,150,404600,401780,71.66955609699335,internal_correlated,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v2,V,7,294,504600,502098,224.2861857540306,internal,2
14,21,22,0.007,bounded_honeycomb_memory_EM3_v2,V,7,294,1809200,1807170,1173.1847271620459,internal_correlated,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v2,V,9,486,1458000,1455898,1894.0784370380125,internal,2
18,27,28,0.007,bounded_honeycomb_memory_EM3_v2,V,9,486,7702300,7700949,15491.896126827138,internal_correlated,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v2,V,11,726,4502300,4500435,13993.399942373944,internal,2
22,33,34,0.007,bounded_honeycomb_memory_EM3_v2,V,11,726,36804600,36803596,157331.5498528188,internal_correlated,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v2,V,3,54,25400,22514,4.712332329028413,internal,2
6,9,10,0.01,bounded_honeycomb_memory_EM3_v2,V,3,54,25400,23154,5.578358203994867,internal_correlated,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v2,V,5,150,51000,47762,22.098985652970896,internal,2
10,15,16,0.01,bounded_honeycomb_memory_EM3_v2,V,5,150,102200,98909,45.51113311899553,internal_correlated,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v2,V,7,294,102200,98438,106.49084611599164,internal,2
14,21,22,0.01,bounded_honeycomb_memory_EM3_v2,V,7,294,204600,202365,255.02557834202116,internal_correlated,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v2,V,9,486,102100,99972,306.1045371300179,internal,2
18,27,28,0.01,bounded_honeycomb_memory_EM3_v2,V,9,486,617300,614878,2221.989114935063,internal_correlated,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v2,V,11,726,207700,205241,1365.0661228780273,internal,2
22,33,34,0.01,bounded_honeycomb_memory_EM3_v2,V,11,726,1606900,1604835,12827.379650854995,internal_correlated,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v2,V,3,54,12600,9639,3.107766612994766,internal,2
6,9,10,0.015,bounded_honeycomb_memory_EM3_v2,V,3,54,12600,10159,3.432448989991528,internal_correlated,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v2,V,5,150,12600,9919,12.400340902007116,internal,2
10,15,16,0.015,bounded_honeycomb_memory_EM3_v2,V,5,150,25400,21587,20.004036233013665,internal_correlated,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v2,V,7,294,12600,9885,32.732121566983835,internal,2
14,21,22,0.015,bounded_honeycomb_memory_EM3_v2,V,7,294,25400,22447,67.29884802501263,internal_correlated,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v2,V,9,486,12600,9784,116.86755550297312,internal,2
18,27,28,0.015,bounded_honeycomb_memory_EM3_v2,V,9,486,25400,23171,275.3307334150036,internal_correlated,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v2,V,11,726,12600,9687,301.08393861399827,internal,2
22,33,34,0.015,bounded_honeycomb_memory_EM3_v2,V,11,726,51000,47252,1294.32898867501,internal_correlated,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v2,V,3,54,6200,4089,2.697722192005557,internal,2
6,9,10,0.02,bounded_honeycomb_memory_EM3_v2,V,3,54,9400,6454,4.329260257001756,internal_correlated,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v2,V,5,150,6200,3792,13.097867879030673,internal,2
10,15,16,0.02,bounded_honeycomb_memory_EM3_v2,V,5,150,12600,8588,19.557542261007328,internal_correlated,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v2,V,7,294,6200,3525,30.461977068002184,internal,2
14,21,22,0.02,bounded_honeycomb_memory_EM3_v2,V,7,294,6200,4146,42.55949532599669,internal_correlated,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v2,V,9,486,6200,3369,120.80274465301397,internal,2
18,27,28,0.02,bounded_honeycomb_memory_EM3_v2,V,9,486,6200,3943,180.40511521101485,internal_correlated,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v2,V,11,726,6200,3120,249.41971598499958,internal,2
22,33,34,0.02,bounded_honeycomb_memory_EM3_v2,V,11,726,6200,3785,405.5098774900048,internal_correlated,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v2,V,3,54,6200,3324,4.370421348993864,internal,2
6,9,10,0.03,bounded_honeycomb_memory_EM3_v2,V,3,54,6200,3368,5.083152406994543,internal_correlated,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v2,V,5,150,6200,3101,12.9568226049912,internal,2
10,15,16,0.03,bounded_honeycomb_memory_EM3_v2,V,5,150,6200,3180,14.950361888995303,internal_correlated,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v2,V,7,294,6200,3130,35.88141185400008,internal,2
14,21,22,0.03,bounded_honeycomb_memory_EM3_v2,V,7,294,6200,3132,57.92966329998963,internal_correlated,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v2,V,9,486,6200,3033,155.53005237500906,internal,2
18,27,28,0.03,bounded_honeycomb_memory_EM3_v2,V,9,486,6200,3097,298.1742605589951,internal_correlated,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v2,V,11,726,6200,3067,420.68733058098735,internal,2
22,33,34,0.03,bounded_honeycomb_memory_EM3_v2,V,11,726,6200,3101,820.1674671889992,internal_correlated,2
4,6,10,0.0001,bounded_honeycomb_memory_SD6,H,3,68,2502300,2501286,190.9537950558588,internal,2
4,6,10,0.0001,bounded_honeycomb_memory_SD6,H,3,68,3402300,3401295,67.50621310615679,internal_correlated,2
6,12,16,0.0001,bounded_honeycomb_memory_SD6,H,5,194,100000000,99999800,1951.8412330584688,internal,2
6,12,16,0.0001,bounded_honeycomb_memory_SD6,H,5,194,100000000,99999926,2041.1999495562195,internal_correlated,2
8,15,22,0.0001,bounded_honeycomb_memory_SD6,H,7,318,100000000,99999982,3169.9538910714036,internal,2
8,15,22,0.0001,bounded_honeycomb_memory_SD6,H,7,318,100000000,99999997,3788.700622387114,internal_correlated,2
10,18,28,0.0001,bounded_honeycomb_memory_SD6,H,9,472,100000000,100000000,6220.240272761061,internal,2
10,18,28,0.0001,bounded_honeycomb_memory_SD6,H,9,472,100000000,100000000,7999.020827322194,internal_correlated,2
12,24,34,0.0001,bounded_honeycomb_memory_SD6,H,11,748,100000000,100000000,8271.459083037364,internal,2
12,24,34,0.0001,bounded_honeycomb_memory_SD6,H,11,748,100000000,100000000,8680.69357134818,internal_correlated,2
4,6,10,0.0002,bounded_honeycomb_memory_SD6,H,3,68,602300,601276,43.26899999495072,internal,2
4,6,10,0.0002,bounded_honeycomb_memory_SD6,H,3,68,902300,901210,21.390947760970448,internal_correlated,2
6,12,16,0.0002,bounded_honeycomb_memory_SD6,H,5,194,52702300,52701300,921.9954432348459,internal,2
6,12,16,0.0002,bounded_honeycomb_memory_SD6,H,5,194,100000000,99999352,2469.8582748023473,internal_correlated,2
8,15,22,0.0002,bounded_honeycomb_memory_SD6,H,7,318,100000000,99999787,4060.298307361896,internal,2
8,15,22,0.0002,bounded_honeycomb_memory_SD6,H,7,318,100000000,99999954,5801.247973210615,internal_correlated,2
10,18,28,0.0002,bounded_honeycomb_memory_SD6,H,9,472,100000000,99999978,8573.560956588553,internal,2
10,18,28,0.0002,bounded_honeycomb_memory_SD6,H,9,472,100000000,99999997,9863.016349504498,internal_correlated,2
12,24,34,0.0002,bounded_honeycomb_memory_SD6,H,11,748,100000000,100000000,11381.296740248523,internal,2
12,24,34,0.0002,bounded_honeycomb_memory_SD6,H,11,748,100000000,100000000,17350.07372411841,internal_correlated,2
4,6,10,0.0003,bounded_honeycomb_memory_SD6,H,3,68,302300,301257,6.73072997800773,internal,2
4,6,10,0.0003,bounded_honeycomb_memory_SD6,H,3,68,402300,401226,4.948320080016856,internal_correlated,2
6,12,16,0.0003,bounded_honeycomb_memory_SD6,H,5,194,13740600,13739560,3611.8412696771265,internal,2
6,12,16,0.0003,bounded_honeycomb_memory_SD6,H,5,194,39740600,39739582,11957.601407273265,internal_correlated,2
8,15,22,0.0003,bounded_honeycomb_memory_SD6,H,7,318,86740600,86739599,25941.8311752803,internal,2
8,15,22,0.0003,bounded_honeycomb_memory_SD6,H,7,318,100000000,99999760,28154.161115309194,internal_correlated,2
10,18,28,0.0003,bounded_honeycomb_memory_SD6,H,9,472,100000000,99999850,28566.433214129618,internal,2
10,18,28,0.0003,bounded_honeycomb_memory_SD6,H,9,472,100000000,99999980,28904.73650183514,internal_correlated,2
12,24,34,0.0003,bounded_honeycomb_memory_SD6,H,11,748,100000000,99999998,28466.926496970846,internal,2
12,24,34,0.0003,bounded_honeycomb_memory_SD6,H,11,748,100000000,100000000,29324.620054252067,internal_correlated,2
4,6,10,0.0005,bounded_honeycomb_memory_SD6,H,3,68,102300,101256,1.3316954100155272,internal,2
4,6,10,0.0005,bounded_honeycomb_memory_SD6,H,3,68,202300,200797,9.522972566992394,internal_correlated,2
6,12,16,0.0005,bounded_honeycomb_memory_SD6,H,5,194,2302300,2301256,139.58853781499784,internal,2
6,12,16,0.0005,bounded_honeycomb_memory_SD6,H,5,194,6240600,6239585,615.8671281558636,internal_correlated,2
8,15,22,0.0005,bounded_honeycomb_memory_SD6,H,7,318,9240600,9239513,1519.1836179347447,internal,2
8,15,22,0.0005,bounded_honeycomb_memory_SD6,H,7,318,38140600,38139577,12011.299247273972,internal_correlated,2
10,18,28,0.0005,bounded_honeycomb_memory_SD6,H,9,472,35040600,35039598,11278.493999081082,internal,2
10,18,28,0.0005,bounded_honeycomb_memory_SD6,H,9,472,100000000,99999621,29637.12744736274,internal_correlated,2
12,24,34,0.0005,bounded_honeycomb_memory_SD6,H,11,748,100000000,99999910,29989.320284301837,internal,2
12,24,34,0.0005,bounded_honeycomb_memory_SD6,H,11,748,100000000,99999993,31408.140648167828,internal_correlated,2
4,6,10,0.0007,bounded_honeycomb_memory_SD6,H,3,68,102300,100353,1.067276582980412,internal,2
4,6,10,0.0007,bounded_honeycomb_memory_SD6,H,3,68,102300,100797,1.4439094659901457,internal_correlated,2
6,12,16,0.0007,bounded_honeycomb_memory_SD6,H,5,194,702300,701263,10.954513375007082,internal,2
6,12,16,0.0007,bounded_honeycomb_memory_SD6,H,5,194,1802300,1801292,104.07812640504562,internal_correlated,2
8,15,22,0.0007,bounded_honeycomb_memory_SD6,H,7,318,1902300,1901279,127.4058961920964,internal,2
8,15,22,0.0007,bounded_honeycomb_memory_SD6,H,7,318,8640600,8639511,969.547037241995,internal_correlated,2
10,18,28,0.0007,bounded_honeycomb_memory_SD6,H,9,472,5540600,5539530,751.6177426970244,internal,2
10,18,28,0.0007,bounded_honeycomb_memory_SD6,H,9,472,39440600,39439586,13375.568927709159,internal_correlated,2
12,24,34,0.0007,bounded_honeycomb_memory_SD6,H,11,748,88340600,88339595,29275.630075457884,internal,2
12,24,34,0.0007,bounded_honeycomb_memory_SD6,H,11,748,100000000,99999929,32819.800697401006,internal_correlated,2
4,6,10,0.001,bounded_honeycomb_memory_SD6,H,3,68,51100,49351,1.184061305000796,internal,2
4,6,10,0.001,bounded_honeycomb_memory_SD6,H,3,68,51100,49638,1.3112122769962298,internal_correlated,2
6,12,16,0.001,bounded_honeycomb_memory_SD6,H,5,194,202300,201251,4.667500362033024,internal,2
6,12,16,0.001,bounded_honeycomb_memory_SD6,H,5,194,502300,501268,14.97535503495601,internal_correlated,2
8,15,22,0.001,bounded_honeycomb_memory_SD6,H,7,318,402300,401207,20.193224917995394,internal,2
8,15,22,0.001,bounded_honeycomb_memory_SD6,H,7,318,1502300,1501242,149.1172449829901,internal_correlated,2
10,18,28,0.001,bounded_honeycomb_memory_SD6,H,9,472,802300,801209,101.88058282098791,internal,2
10,18,28,0.001,bounded_honeycomb_memory_SD6,H,9,472,5540600,5539425,1058.7234748151095,internal_correlated,2
12,24,34,0.001,bounded_honeycomb_memory_SD6,H,11,748,6340600,6339489,1585.7076217600115,internal,2
12,24,34,0.001,bounded_honeycomb_memory_SD6,H,11,748,77240600,77239590,33006.00972054404,internal_correlated,2
4,6,10,0.0015,bounded_honeycomb_memory_SD6,H,3,68,25500,23653,0.7055034869845258,internal,2
4,6,10,0.0015,bounded_honeycomb_memory_SD6,H,3,68,25500,23981,0.8334643420093926,internal_correlated,2
6,12,16,0.0015,bounded_honeycomb_memory_SD6,H,5,194,51100,49970,3.068874616001267,internal,2
6,12,16,0.0015,bounded_honeycomb_memory_SD6,H,5,194,202300,200348,16.49675371601188,internal_correlated,2
8,15,22,0.0015,bounded_honeycomb_memory_SD6,H,7,318,102300,100524,22.56265064199397,internal,2
8,15,22,0.0015,bounded_honeycomb_memory_SD6,H,7,318,202300,201256,39.5721655079833,internal_correlated,2
10,18,28,0.0015,bounded_honeycomb_memory_SD6,H,9,472,102300,101106,35.41318318399135,internal,2
10,18,28,0.0015,bounded_honeycomb_memory_SD6,H,9,472,402300,401248,152.34162127504533,internal_correlated,2
12,24,34,0.0015,bounded_honeycomb_memory_SD6,H,11,748,302300,301163,184.0666608790052,internal,2
12,24,34,0.0015,bounded_honeycomb_memory_SD6,H,11,748,2303000,2301976,2724.9559405650652,internal_correlated,2
4,6,10,0.002,bounded_honeycomb_memory_SD6,H,3,68,12700,11187,4.634898139993311,internal,2
4,6,10,0.002,bounded_honeycomb_memory_SD6,H,3,68,12700,11383,7.312384948003455,internal_correlated,2
6,12,16,0.002,bounded_honeycomb_memory_SD6,H,5,194,25500,24121,2.334617468994111,internal,2
6,12,16,0.002,bounded_honeycomb_memory_SD6,H,5,194,51100,49681,13.152742868012865,internal_correlated,2
8,15,22,0.002,bounded_honeycomb_memory_SD6,H,7,318,25500,24139,5.8381258840090595,internal,2
8,15,22,0.002,bounded_honeycomb_memory_SD6,H,7,318,51100,50052,16.753257126023527,internal_correlated,2
10,18,28,0.002,bounded_honeycomb_memory_SD6,H,9,472,25500,24092,23.412822029014933,internal,2
10,18,28,0.002,bounded_honeycomb_memory_SD6,H,9,472,102300,100797,75.65107624902157,internal_correlated,2
12,24,34,0.002,bounded_honeycomb_memory_SD6,H,11,748,51100,49635,85.22811622501467,internal,2
12,24,34,0.002,bounded_honeycomb_memory_SD6,H,11,748,302300,300906,590.3443184969947,internal_correlated,2
4,6,10,0.003,bounded_honeycomb_memory_SD6,H,3,68,12600,9862,4.394070030975854,internal,2
4,6,10,0.003,bounded_honeycomb_memory_SD6,H,3,68,12600,10212,24.957063850015402,internal_correlated,2
6,12,16,0.003,bounded_honeycomb_memory_SD6,H,5,194,12600,10431,3.498242797992134,internal,2
6,12,16,0.003,bounded_honeycomb_memory_SD6,H,5,194,25400,22628,11.470296312007122,internal_correlated,2
8,15,22,0.003,bounded_honeycomb_memory_SD6,H,7,318,12600,9762,8.24950194601115,internal,2
8,15,22,0.003,bounded_honeycomb_memory_SD6,H,7,318,25400,22111,17.664086999990104,internal_correlated,2
10,18,28,0.003,bounded_honeycomb_memory_SD6,H,9,472,12600,9320,24.02143131200137,internal,2
10,18,28,0.003,bounded_honeycomb_memory_SD6,H,9,472,12700,11039,26.733082533013658,internal_correlated,2
12,24,34,0.003,bounded_honeycomb_memory_SD6,H,11,748,6300,4711,26.787999220003258,internal,2
12,24,34,0.003,bounded_honeycomb_memory_SD6,H,11,748,12700,11449,89.73658616699686,internal_correlated,2
4,6,10,0.005,bounded_honeycomb_memory_SD6,H,3,68,6200,3951,1.2388206860105129,internal,2
4,6,10,0.005,bounded_honeycomb_memory_SD6,H,3,68,6200,4005,1.689414462991408,internal_correlated,2
6,12,16,0.005,bounded_honeycomb_memory_SD6,H,5,194,6200,3566,5.886544467015483,internal,2
6,12,16,0.005,bounded_honeycomb_memory_SD6,H,5,194,6200,3944,4.794654238998191,internal_correlated,2
8,15,22,0.005,bounded_honeycomb_memory_SD6,H,7,318,6200,3248,7.158303480999166,internal,2
8,15,22,0.005,bounded_honeycomb_memory_SD6,H,7,318,6200,3502,11.066506893987025,internal_correlated,2
10,18,28,0.005,bounded_honeycomb_memory_SD6,H,9,472,6200,3183,33.43550505999701,internal,2
10,18,28,0.005,bounded_honeycomb_memory_SD6,H,9,472,6200,3241,30.801238619977084,internal_correlated,2
12,24,34,0.005,bounded_honeycomb_memory_SD6,H,11,748,6200,3103,69.10619479399065,internal,2
12,24,34,0.005,bounded_honeycomb_memory_SD6,H,11,748,6200,3181,93.6190320609985,internal_correlated,2
4,6,10,0.007,bounded_honeycomb_memory_SD6,H,3,68,6200,3309,3.4700503459848733,internal,2
4,6,10,0.007,bounded_honeycomb_memory_SD6,H,3,68,6200,3509,4.460063520000858,internal_correlated,2
6,12,16,0.007,bounded_honeycomb_memory_SD6,H,5,194,6200,3197,5.126347694998913,internal,2
6,12,16,0.007,bounded_honeycomb_memory_SD6,H,5,194,6200,3189,9.856982810002137,internal_correlated,2
8,15,22,0.007,bounded_honeycomb_memory_SD6,H,7,318,6200,3009,14.653583817987055,internal,2
8,15,22,0.007,bounded_honeycomb_memory_SD6,H,7,318,6200,3113,29.2240201139889,internal_correlated,2
10,18,28,0.007,bounded_honeycomb_memory_SD6,H,9,472,6200,3086,34.97600051798554,internal,2
10,18,28,0.007,bounded_honeycomb_memory_SD6,H,9,472,6200,3183,39.08187048099808,internal_correlated,2
12,24,34,0.007,bounded_honeycomb_memory_SD6,H,11,748,6200,3178,101.26357344699181,internal,2
12,24,34,0.007,bounded_honeycomb_memory_SD6,H,11,748,6200,3025,138.56586771000457,internal_correlated,2
4,6,10,0.01,bounded_honeycomb_memory_SD6,H,3,68,6200,3198,27.1849651919988,internal,2
4,6,10,0.01,bounded_honeycomb_memory_SD6,H,3,68,6200,3190,3.5991702079977586,internal_correlated,2
6,12,16,0.01,bounded_honeycomb_memory_SD6,H,5,194,6200,3061,6.96252007299654,internal,2
6,12,16,0.01,bounded_honeycomb_memory_SD6,H,5,194,6200,3145,12.062757255985616,internal_correlated,2
8,15,22,0.01,bounded_honeycomb_memory_SD6,H,7,318,6200,3099,19.42916695499116,internal,2
8,15,22,0.01,bounded_honeycomb_memory_SD6,H,7,318,6200,3082,31.773228773993196,internal_correlated,2
10,18,28,0.01,bounded_honeycomb_memory_SD6,H,9,472,6200,3098,54.013226116981514,internal,2
10,18,28,0.01,bounded_honeycomb_memory_SD6,H,9,472,6200,3069,60.54474330198582,internal_correlated,2
12,24,34,0.01,bounded_honeycomb_memory_SD6,H,11,748,6200,3083,228.25212081500968,internal,2
12,24,34,0.01,bounded_honeycomb_memory_SD6,H,11,748,6200,3120,165.0827972809675,internal_correlated,2
4,6,10,0.015,bounded_honeycomb_memory_SD6,H,3,68,6200,3136,0.939716138992253,internal,2
4,6,10,0.015,bounded_honeycomb_memory_SD6,H,3,68,6200,3150,1.1892333079813397,internal_correlated,2
6,12,16,0.015,bounded_honeycomb_memory_SD6,H,5,194,6200,3091,5.197100597003555,internal,2
6,12,16,0.015,bounded_honeycomb_memory_SD6,H,5,194,6200,3130,7.983222451987103,internal_correlated,2
8,15,22,0.015,bounded_honeycomb_memory_SD6,H,7,318,6200,3054,26.126576545005264,internal,2
8,15,22,0.015,bounded_honeycomb_memory_SD6,H,7,318,6200,3077,22.752201924989322,internal_correlated,2
10,18,28,0.015,bounded_honeycomb_memory_SD6,H,9,472,6200,3128,125.3238435000053,internal,2
10,18,28,0.015,bounded_honeycomb_memory_SD6,H,9,472,6200,3102,75.1629339860051,internal_correlated,2
12,24,34,0.015,bounded_honeycomb_memory_SD6,H,11,748,6200,3124,1490.540926533013,internal,2
12,24,34,0.015,bounded_honeycomb_memory_SD6,H,11,748,6200,3104,203.28736572900516,internal_correlated,2
4,6,10,0.02,bounded_honeycomb_memory_SD6,H,3,68,6200,3086,1.1109396760011805,internal,2
4,6,10,0.02,bounded_honeycomb_memory_SD6,H,3,68,6200,3128,1.3957433180244152,internal_correlated,2
6,12,16,0.02,bounded_honeycomb_memory_SD6,H,5,194,6200,3089,6.495502828017152,internal,2
6,12,16,0.02,bounded_honeycomb_memory_SD6,H,5,194,6200,3127,8.732353501024818,internal_correlated,2
8,15,22,0.02,bounded_honeycomb_memory_SD6,H,7,318,6200,3112,45.57489870999973,internal,2
8,15,22,0.02,bounded_honeycomb_memory_SD6,H,7,318,6200,3110,26.565148813004384,internal_correlated,2
10,18,28,0.02,bounded_honeycomb_memory_SD6,H,9,472,6200,3075,319.26757147099056,internal,2
10,18,28,0.02,bounded_honeycomb_memory_SD6,H,9,472,6200,3129,104.99619038202502,internal_correlated,2
12,24,34,0.02,bounded_honeycomb_memory_SD6,H,11,748,6200,3059,3364.703178056982,internal,2
12,24,34,0.02,bounded_honeycomb_memory_SD6,H,11,748,6200,3130,247.0362249129953,internal_correlated,2
4,6,10,0.03,bounded_honeycomb_memory_SD6,H,3,68,6200,2982,1.7208600560017502,internal,2
4,6,10,0.03,bounded_honeycomb_memory_SD6,H,3,68,6200,3083,2.3974918910083334,internal_correlated,2
6,12,16,0.03,bounded_honeycomb_memory_SD6,H,5,194,6200,3168,7.995438291997375,internal,2
6,12,16,0.03,bounded_honeycomb_memory_SD6,H,5,194,6200,3118,10.709626959988274,internal_correlated,2
8,15,22,0.03,bounded_honeycomb_memory_SD6,H,7,318,6200,3082,63.650783511985516,internal,2
8,15,22,0.03,bounded_honeycomb_memory_SD6,H,7,318,6200,3111,32.54184610198374,internal_correlated,2
10,18,28,0.03,bounded_honeycomb_memory_SD6,H,9,472,6200,3154,540.8023444480109,internal,2
10,18,28,0.03,bounded_honeycomb_memory_SD6,H,9,472,6200,3133,130.83367473400355,internal_correlated,2
12,24,34,0.03,bounded_honeycomb_memory_SD6,H,11,748,6200,3122,6363.5206613619985,internal,2
12,24,34,0.03,bounded_honeycomb_memory_SD6,H,11,748,6200,3074,364.0126759950092,internal_correlated,2
4,6,10,0.0001,bounded_honeycomb_memory_SD6,V,3,68,2602300,2601278,74.07209084891656,internal,2
4,6,10,0.0001,bounded_honeycomb_memory_SD6,V,3,68,3902300,3901278,51.00510029902216,internal_correlated,2
6,12,16,0.0001,bounded_honeycomb_memory_SD6,V,5,194,18602300,18601300,284.52504181668337,internal,2
6,12,16,0.0001,bounded_honeycomb_memory_SD6,V,5,194,83702300,83701300,1444.7916572982795,internal_correlated,2
8,15,22,0.0001,bounded_honeycomb_memory_SD6,V,7,318,100000000,99999870,2526.886461489703,internal,2
8,15,22,0.0001,bounded_honeycomb_memory_SD6,V,7,318,100000000,99999970,2914.663718363023,internal_correlated,2
10,18,28,0.0001,bounded_honeycomb_memory_SD6,V,9,472,100000000,99999996,5523.346638156421,internal,2
10,18,28,0.0001,bounded_honeycomb_memory_SD6,V,9,472,100000000,100000000,6118.906700296677,internal_correlated,2
12,24,34,0.0001,bounded_honeycomb_memory_SD6,V,11,748,100000000,100000000,7985.631777683622,internal,2
12,24,34,0.0001,bounded_honeycomb_memory_SD6,V,11,748,100000000,100000000,7256.661818501088,internal_correlated,2
4,6,10,0.0002,bounded_honeycomb_memory_SD6,V,3,68,702300,701213,22.32664149500488,internal,2
4,6,10,0.0002,bounded_honeycomb_memory_SD6,V,3,68,1000000,998973,22.694487292988924,internal_correlated,2
6,12,16,0.0002,bounded_honeycomb_memory_SD6,V,5,194,3302300,3301266,91.48337393286056,internal,2
6,12,16,0.0002,bounded_honeycomb_memory_SD6,V,5,194,12402300,12401299,273.4094225731096,internal_correlated,2
8,15,22,0.0002,bounded_honeycomb_memory_SD6,V,7,318,62002300,62001300,2499.34024404081,internal,2
8,15,22,0.0002,bounded_honeycomb_memory_SD6,V,7,318,100000000,99999658,4939.671756697047,internal_correlated,2
10,18,28,0.0002,bounded_honeycomb_memory_SD6,V,9,472,100000000,99999915,7598.85273227602,internal,2
10,18,28,0.0002,bounded_honeycomb_memory_SD6,V,9,472,100000000,99999989,7629.452553234543,internal_correlated,2
12,24,34,0.0002,bounded_honeycomb_memory_SD6,V,11,748,100000000,99999995,11642.944738073886,internal,2
12,24,34,0.0002,bounded_honeycomb_memory_SD6,V,11,748,100000000,100000000,16320.959234423586,internal_correlated,2
4,6,10,0.0003,bounded_honeycomb_memory_SD6,V,3,68,402300,401006,20.377745088990196,internal,2
4,6,10,0.0003,bounded_honeycomb_memory_SD6,V,3,68,502300,501117,16.657461330032675,internal_correlated,2
6,12,16,0.0003,bounded_honeycomb_memory_SD6,V,5,194,1202300,1201243,46.33052125801623,internal,2
6,12,16,0.0003,bounded_honeycomb_memory_SD6,V,5,194,4740600,4739349,802.8607937240595,internal_correlated,2
8,15,22,0.0003,bounded_honeycomb_memory_SD6,V,7,318,13740600,13739586,3175.2716756298905,internal,2
8,15,22,0.0003,bounded_honeycomb_memory_SD6,V,7,318,60689400,60688384,14418.034738535847,internal_correlated,2
10,18,28,0.0003,bounded_honeycomb_memory_SD6,V,9,472,100000000,99999349,22812.263031202718,internal,2
10,18,28,0.0003,bounded_honeycomb_memory_SD6,V,9,472,100000000,99999909,23672.578793392982,internal_correlated,2
12,24,34,0.0003,bounded_honeycomb_memory_SD6,V,11,748,100000000,99999936,24519.770007624975,internal,2
12,24,34,0.0003,bounded_honeycomb_memory_SD6,V,11,748,100000000,99999995,25967.461951614896,internal_correlated,2
4,6,10,0.0005,bounded_honeycomb_memory_SD6,V,3,68,202300,200515,12.805110843008151,internal,2
4,6,10,0.0005,bounded_honeycomb_memory_SD6,V,3,68,202300,201023,2.7181357799854595,internal_correlated,2
6,12,16,0.0005,bounded_honeycomb_memory_SD6,V,5,194,302300,301272,8.995740406011464,internal,2
6,12,16,0.0005,bounded_honeycomb_memory_SD6,V,5,194,902300,901233,30.985093452007277,internal_correlated,2
8,15,22,0.0005,bounded_honeycomb_memory_SD6,V,7,318,2000000,1998947,156.9114821080002,internal,2
8,15,22,0.0005,bounded_honeycomb_memory_SD6,V,7,318,8140600,8139553,1099.6008316680527,internal_correlated,2
10,18,28,0.0005,bounded_honeycomb_memory_SD6,V,9,472,12040600,12039528,2220.79830841902,internal,2
10,18,28,0.0005,bounded_honeycomb_memory_SD6,V,9,472,84040600,84039590,21497.830057433966,internal_correlated,2
12,24,34,0.0005,bounded_honeycomb_memory_SD6,V,11,748,70840600,70839600,19454.99455925479,internal,2
12,24,34,0.0005,bounded_honeycomb_memory_SD6,V,11,748,100000000,99999887,28218.761490020202,internal_correlated,2
4,6,10,0.0007,bounded_honeycomb_memory_SD6,V,3,68,102300,100584,1.1520169359719148,internal,2
4,6,10,0.0007,bounded_honeycomb_memory_SD6,V,3,68,102300,101082,1.006854551989818,internal_correlated,2
6,12,16,0.0007,bounded_honeycomb_memory_SD6,V,5,194,202300,200562,4.24044505803613,internal,2
6,12,16,0.0007,bounded_honeycomb_memory_SD6,V,5,194,402300,401063,11.59458981899661,internal_correlated,2
8,15,22,0.0007,bounded_honeycomb_memory_SD6,V,7,318,502300,501256,24.952682334987912,internal,2
8,15,22,0.0007,bounded_honeycomb_memory_SD6,V,7,318,2102300,2101273,198.73642828095763,internal_correlated,2
10,18,28,0.0007,bounded_honeycomb_memory_SD6,V,9,472,2202300,2201285,345.2835564680863,internal,2
10,18,28,0.0007,bounded_honeycomb_memory_SD6,V,9,472,13440600,13439600,2422.848806435024,internal_correlated,2
12,24,34,0.0007,bounded_honeycomb_memory_SD6,V,11,748,8340600,8339562,1778.0860020159453,internal,2
12,24,34,0.0007,bounded_honeycomb_memory_SD6,V,11,748,84040600,84039593,27437.011082794153,internal_correlated,2
4,6,10,0.001,bounded_honeycomb_memory_SD6,V,3,68,51100,49431,1.161070492991712,internal,2
4,6,10,0.001,bounded_honeycomb_memory_SD6,V,3,68,51100,49885,2.1381938959821127,internal_correlated,2
6,12,16,0.001,bounded_honeycomb_memory_SD6,V,5,194,51100,49920,2.930345667991787,internal,2
6,12,16,0.001,bounded_honeycomb_memory_SD6,V,5,194,202300,200364,6.963312178995693,internal_correlated,2
8,15,22,0.001,bounded_honeycomb_memory_SD6,V,7,318,202300,200629,10.825839400975383,internal,2
8,15,22,0.001,bounded_honeycomb_memory_SD6,V,7,318,502300,501198,36.71209816503688,internal_correlated,2
10,18,28,0.001,bounded_honeycomb_memory_SD6,V,9,472,402300,401164,51.39183462700748,internal,2
10,18,28,0.001,bounded_honeycomb_memory_SD6,V,9,472,1902300,1901293,399.3698822709557,internal_correlated,2
12,24,34,0.001,bounded_honeycomb_memory_SD6,V,11,748,1000000,998906,292.1879383339983,internal,2
12,24,34,0.001,bounded_honeycomb_memory_SD6,V,11,748,8140600,8139542,2795.287169911957,internal_correlated,2
4,6,10,0.0015,bounded_honeycomb_memory_SD6,V,3,68,25500,23793,0.7009777910134289,internal,2
4,6,10,0.0015,bounded_honeycomb_memory_SD6,V,3,68,25500,24111,0.8029709190159338,internal_correlated,2
6,12,16,0.0015,bounded_honeycomb_memory_SD6,V,5,194,25500,23959,2.1753872020344716,internal,2
6,12,16,0.0015,bounded_honeycomb_memory_SD6,V,5,194,51100,49552,4.817924867005786,internal_correlated,2
8,15,22,0.0015,bounded_honeycomb_memory_SD6,V,7,318,51100,49238,9.038957029973972,internal,2
8,15,22,0.0015,bounded_honeycomb_memory_SD6,V,7,318,102300,101009,24.319255956987035,internal_correlated,2
10,18,28,0.0015,bounded_honeycomb_memory_SD6,V,9,472,51100,50062,23.846888155982015,internal,2
10,18,28,0.0015,bounded_honeycomb_memory_SD6,V,9,472,202300,201300,78.69817845099897,internal_correlated,2
12,24,34,0.0015,bounded_honeycomb_memory_SD6,V,11,748,102300,100840,74.8677911519917,internal,2
12,24,34,0.0015,bounded_honeycomb_memory_SD6,V,11,748,502300,501129,518.9953140059515,internal_correlated,2
4,6,10,0.002,bounded_honeycomb_memory_SD6,V,3,68,12700,11326,1.4155712520005181,internal,2
4,6,10,0.002,bounded_honeycomb_memory_SD6,V,3,68,12700,11550,0.7144951339869294,internal_correlated,2
6,12,16,0.002,bounded_honeycomb_memory_SD6,V,5,194,12700,11110,1.7642892099975143,internal,2
6,12,16,0.002,bounded_honeycomb_memory_SD6,V,5,194,25500,23585,9.883836484979838,internal_correlated,2
8,15,22,0.002,bounded_honeycomb_memory_SD6,V,7,318,12700,11495,3.797471283003688,internal,2
8,15,22,0.002,bounded_honeycomb_memory_SD6,V,7,318,25500,24383,15.439132165993215,internal_correlated,2
10,18,28,0.002,bounded_honeycomb_memory_SD6,V,9,472,25500,23509,28.155339211967657,internal,2
10,18,28,0.002,bounded_honeycomb_memory_SD6,V,9,472,51100,49861,44.49271343999135,internal_correlated,2
12,24,34,0.002,bounded_honeycomb_memory_SD6,V,11,748,25500,23584,62.979068441010895,internal,2
12,24,34,0.002,bounded_honeycomb_memory_SD6,V,11,748,102300,100677,233.3112051569915,internal_correlated,2
4,6,10,0.003,bounded_honeycomb_memory_SD6,V,3,68,12600,10055,1.2745585569864488,internal,2
4,6,10,0.003,bounded_honeycomb_memory_SD6,V,3,68,12600,10443,1.5829668519982079,internal_correlated,2
6,12,16,0.003,bounded_honeycomb_memory_SD6,V,5,194,12600,9070,3.3064967400023306,internal,2
6,12,16,0.003,bounded_honeycomb_memory_SD6,V,5,194,12600,10054,3.9611159900014172,internal_correlated,2
8,15,22,0.003,bounded_honeycomb_memory_SD6,V,7,318,12600,9014,6.93718553603685,internal,2
8,15,22,0.003,bounded_honeycomb_memory_SD6,V,7,318,12600,10353,10.374239517994283,internal_correlated,2
10,18,28,0.003,bounded_honeycomb_memory_SD6,V,9,472,12600,8816,17.719021842975053,internal,2
10,18,28,0.003,bounded_honeycomb_memory_SD6,V,9,472,6300,5238,18.602900650002994,internal_correlated,2
12,24,34,0.003,bounded_honeycomb_memory_SD6,V,11,748,3100,2025,15.043656998008373,internal,2
12,24,34,0.003,bounded_honeycomb_memory_SD6,V,11,748,6300,5179,48.3229211709986,internal_correlated,2
4,6,10,0.005,bounded_honeycomb_memory_SD6,V,3,68,6200,4018,1.1815395390112826,internal,2
4,6,10,0.005,bounded_honeycomb_memory_SD6,V,3,68,6200,4138,4.276231164006276,internal_correlated,2
6,12,16,0.005,bounded_honeycomb_memory_SD6,V,5,194,6200,3309,12.185437563012783,internal,2
6,12,16,0.005,bounded_honeycomb_memory_SD6,V,5,194,6200,3510,3.547428530997422,internal_correlated,2
8,15,22,0.005,bounded_honeycomb_memory_SD6,V,7,318,6200,3165,14.168302650023179,internal,2
8,15,22,0.005,bounded_honeycomb_memory_SD6,V,7,318,6200,3367,9.616727798001193,internal_correlated,2
10,18,28,0.005,bounded_honeycomb_memory_SD6,V,9,472,6200,3101,26.642916915978276,internal,2
10,18,28,0.005,bounded_honeycomb_memory_SD6,V,9,472,6200,3147,26.278594474000784,internal_correlated,2
12,24,34,0.005,bounded_honeycomb_memory_SD6,V,11,748,6200,3090,87.57859859398559,internal,2
12,24,34,0.005,bounded_honeycomb_memory_SD6,V,11,748,6200,3135,105.97847961100524,internal_correlated,2
4,6,10,0.007,bounded_honeycomb_memory_SD6,V,3,68,6200,3447,3.719055904002289,internal,2
4,6,10,0.007,bounded_honeycomb_memory_SD6,V,3,68,6200,3607,9.244101440998747,internal_correlated,2
6,12,16,0.007,bounded_honeycomb_memory_SD6,V,5,194,6200,3120,10.690741911987061,internal,2
6,12,16,0.007,bounded_honeycomb_memory_SD6,V,5,194,6200,3059,12.769142650020967,internal_correlated,2
8,15,22,0.007,bounded_honeycomb_memory_SD6,V,7,318,6200,3093,17.1886035810071,internal,2
8,15,22,0.007,bounded_honeycomb_memory_SD6,V,7,318,6200,3173,26.108042255990767,internal_correlated,2
10,18,28,0.007,bounded_honeycomb_memory_SD6,V,9,472,6200,3225,50.493653184013965,internal,2
10,18,28,0.007,bounded_honeycomb_memory_SD6,V,9,472,6200,3149,64.21900091201087,internal_correlated,2
12,24,34,0.007,bounded_honeycomb_memory_SD6,V,11,748,6200,3047,80.35561548200985,internal,2
12,24,34,0.007,bounded_honeycomb_memory_SD6,V,11,748,6200,3119,123.665328535978,internal_correlated,2
4,6,10,0.01,bounded_honeycomb_memory_SD6,V,3,68,6200,3218,3.7024813589887344,internal,2
4,6,10,0.01,bounded_honeycomb_memory_SD6,V,3,68,6200,3149,4.149315057989952,internal_correlated,2
6,12,16,0.01,bounded_honeycomb_memory_SD6,V,5,194,6200,3070,10.778536814999825,internal,2
6,12,16,0.01,bounded_honeycomb_memory_SD6,V,5,194,6200,2987,12.714573157000814,internal_correlated,2
8,15,22,0.01,bounded_honeycomb_memory_SD6,V,7,318,6200,3122,24.674770704992625,internal,2
8,15,22,0.01,bounded_honeycomb_memory_SD6,V,7,318,6200,3117,27.628066203982144,internal_correlated,2
10,18,28,0.01,bounded_honeycomb_memory_SD6,V,9,472,6200,3149,64.77607189400806,internal,2
10,18,28,0.01,bounded_honeycomb_memory_SD6,V,9,472,6200,3106,67.00394351701789,internal_correlated,2
12,24,34,0.01,bounded_honeycomb_memory_SD6,V,11,748,6200,3152,223.40887414199642,internal,2
12,24,34,0.01,bounded_honeycomb_memory_SD6,V,11,748,6200,3053,177.22246936298416,internal_correlated,2
4,6,10,0.015,bounded_honeycomb_memory_SD6,V,3,68,6200,3136,0.8794184510084051,internal,2
4,6,10,0.015,bounded_honeycomb_memory_SD6,V,3,68,6200,3080,0.9863216619914965,internal_correlated,2
6,12,16,0.015,bounded_honeycomb_memory_SD6,V,5,194,6200,3086,5.38406484102029,internal,2
6,12,16,0.015,bounded_honeycomb_memory_SD6,V,5,194,6200,3127,5.992626220001739,internal_correlated,2
8,15,22,0.015,bounded_honeycomb_memory_SD6,V,7,318,6200,3053,24.40543910901806,internal,2
8,15,22,0.015,bounded_honeycomb_memory_SD6,V,7,318,6200,3054,20.44816502000799,internal_correlated,2
10,18,28,0.015,bounded_honeycomb_memory_SD6,V,9,472,6200,3183,139.62997825398224,internal,2
10,18,28,0.015,bounded_honeycomb_memory_SD6,V,9,472,6200,3107,61.27325627600635,internal_correlated,2
12,24,34,0.015,bounded_honeycomb_memory_SD6,V,11,748,6200,3094,1426.663880845017,internal,2
12,24,34,0.015,bounded_honeycomb_memory_SD6,V,11,748,6200,3092,204.3066305109919,internal_correlated,2
4,6,10,0.02,bounded_honeycomb_memory_SD6,V,3,68,6200,3024,1.1271182269744031,internal,2
4,6,10,0.02,bounded_honeycomb_memory_SD6,V,3,68,6200,3123,1.2408668589822582,internal_correlated,2
6,12,16,0.02,bounded_honeycomb_memory_SD6,V,5,194,6200,3101,5.998488272005716,internal,2
6,12,16,0.02,bounded_honeycomb_memory_SD6,V,5,194,6200,3149,8.085081479026371,internal_correlated,2
8,15,22,0.02,bounded_honeycomb_memory_SD6,V,7,318,6200,3134,37.89988963700557,internal,2
8,15,22,0.02,bounded_honeycomb_memory_SD6,V,7,318,6200,3038,26.741905612979508,internal_correlated,2
10,18,28,0.02,bounded_honeycomb_memory_SD6,V,9,472,6200,3095,312.4645044080022,internal,2
10,18,28,0.02,bounded_honeycomb_memory_SD6,V,9,472,6200,3101,90.60883182901944,internal_correlated,2
12,24,34,0.02,bounded_honeycomb_memory_SD6,V,11,748,6200,3093,3135.7378242169953,internal,2
12,24,34,0.02,bounded_honeycomb_memory_SD6,V,11,748,6200,3084,231.05801605998658,internal_correlated,2
4,6,10,0.03,bounded_honeycomb_memory_SD6,V,3,68,6200,3126,2.7963997940052723,internal,2
4,6,10,0.03,bounded_honeycomb_memory_SD6,V,3,68,6200,3121,2.7790756810003416,internal_correlated,2
6,12,16,0.03,bounded_honeycomb_memory_SD6,V,5,194,6200,3106,8.737306687999297,internal,2
6,12,16,0.03,bounded_honeycomb_memory_SD6,V,5,194,6200,3130,12.635545430001436,internal_correlated,2
8,15,22,0.03,bounded_honeycomb_memory_SD6,V,7,318,6200,3077,64.4345953069988,internal,2
8,15,22,0.03,bounded_honeycomb_memory_SD6,V,7,318,6200,3068,34.29314620899752,internal_correlated,2
10,18,28,0.03,bounded_honeycomb_memory_SD6,V,9,472,6200,3059,580.9526650100108,internal,2
10,18,28,0.03,bounded_honeycomb_memory_SD6,V,9,472,6200,3101,108.63535324901022,internal_correlated,2
12,24,34,0.03,bounded_honeycomb_memory_SD6,V,11,748,6200,3089,6436.527976099014,internal,2
12,24,34,0.03,bounded_honeycomb_memory_SD6,V,11,748,6200,3117,323.7040540829924,internal_correlated,2
4,6,10,0.0001,bounded_honeycomb_memory_SI1000,H,3,68,302300,301084,19.253659680020064,internal,2
4,6,10,0.0001,bounded_honeycomb_memory_SI1000,H,3,68,302300,301278,12.19334459399397,internal_correlated,2
6,12,16,0.0001,bounded_honeycomb_memory_SI1000,H,5,194,38602300,38601299,666.6761506435141,internal,2
6,12,16,0.0001,bounded_honeycomb_memory_SI1000,H,5,194,95802300,95801298,2063.321468497903,internal_correlated,2
8,15,22,0.0001,bounded_honeycomb_memory_SI1000,H,7,318,100000000,99999753,3349.1722697703663,internal,2
8,15,22,0.0001,bounded_honeycomb_memory_SI1000,H,7,318,100000000,99999921,4233.856962065343,internal_correlated,2
10,18,28,0.0001,bounded_honeycomb_memory_SI1000,H,9,472,100000000,99999976,6491.348971932632,internal,2
10,18,28,0.0001,bounded_honeycomb_memory_SI1000,H,9,472,100000000,99999994,8484.935413080384,internal_correlated,2
12,24,34,0.0001,bounded_honeycomb_memory_SI1000,H,11,748,100000000,100000000,9175.603490003996,internal,2
12,24,34,0.0001,bounded_honeycomb_memory_SI1000,H,11,748,100000000,99999999,8792.405975476111,internal_correlated,2
4,6,10,0.0002,bounded_honeycomb_memory_SI1000,H,3,68,102300,101149,28.28620037197834,internal,2
4,6,10,0.0002,bounded_honeycomb_memory_SI1000,H,3,68,202300,200580,3.6718141910096165,internal_correlated,2
6,12,16,0.0002,bounded_honeycomb_memory_SI1000,H,5,194,3802300,3801292,115.03110000005108,internal,2
6,12,16,0.0002,bounded_honeycomb_memory_SI1000,H,5,194,9802300,9801298,245.14543952338863,internal_correlated,2
8,15,22,0.0002,bounded_honeycomb_memory_SI1000,H,7,318,17402300,17401298,669.6581834565586,internal,2
8,15,22,0.0002,bounded_honeycomb_memory_SI1000,H,7,318,63902300,63901300,3880.883130749804,internal_correlated,2
10,18,28,0.0002,bounded_honeycomb_memory_SI1000,H,9,472,93402300,93401299,8817.90022197766,internal,2
10,18,28,0.0002,bounded_honeycomb_memory_SI1000,H,9,472,100000000,99999791,10316.42875991408,internal_correlated,2
12,24,34,0.0002,bounded_honeycomb_memory_SI1000,H,11,748,100000000,99999980,13578.430206155288,internal,2
12,24,34,0.0002,bounded_honeycomb_memory_SI1000,H,11,748,100000000,99999997,19197.91594104201,internal_correlated,2
4,6,10,0.0003,bounded_honeycomb_memory_SI1000,H,3,68,51100,50000,1.9373758879810339,internal,2
4,6,10,0.0003,bounded_honeycomb_memory_SI1000,H,3,68,102300,100610,3.0451172169996426,internal_correlated,2
6,12,16,0.0003,bounded_honeycomb_memory_SI1000,H,5,194,1000000,998906,28.877479097020114,internal,2
6,12,16,0.0003,bounded_honeycomb_memory_SI1000,H,5,194,2511800,2510764,401.26704304305895,internal_correlated,2
8,15,22,0.0003,bounded_honeycomb_memory_SI1000,H,7,318,2921400,2920396,701.6496869711555,internal,2
8,15,22,0.0003,bounded_honeycomb_memory_SI1000,H,7,318,11689400,11688355,3712.911790217011,internal_correlated,2
10,18,28,0.0003,bounded_honeycomb_memory_SI1000,H,9,472,9689400,9688365,3190.7408745797584,internal,2
10,18,28,0.0003,bounded_honeycomb_memory_SI1000,H,9,472,57663800,57662800,20860.181045047997,internal_correlated,2
12,24,34,0.0003,bounded_honeycomb_memory_SI1000,H,11,748,100000000,99999441,29737.3652556897,internal,2
12,24,34,0.0003,bounded_honeycomb_memory_SI1000,H,11,748,100000000,99999970,31338.16151737084,internal_correlated,2
4,6,10,0.0005,bounded_honeycomb_memory_SI1000,H,3,68,25500,24265,0.81757876399206,internal,2
4,6,10,0.0005,bounded_honeycomb_memory_SI1000,H,3,68,51100,49281,2.3713151490228483,internal_correlated,2
6,12,16,0.0005,bounded_honeycomb_memory_SI1000,H,5,194,202300,200995,9.221736458013766,internal,2
6,12,16,0.0005,bounded_honeycomb_memory_SI1000,H,5,194,502300,501070,24.877859223022824,internal_correlated,2
8,15,22,0.0005,bounded_honeycomb_memory_SI1000,H,7,318,302300,301179,35.4225168479752,internal,2
8,15,22,0.0005,bounded_honeycomb_memory_SI1000,H,7,318,1202300,1201212,184.91576983299456,internal_correlated,2
10,18,28,0.0005,bounded_honeycomb_memory_SI1000,H,9,472,602300,601192,121.73631469803513,internal,2
10,18,28,0.0005,bounded_honeycomb_memory_SI1000,H,9,472,3121400,3120387,1205.7233874709782,internal_correlated,2
12,24,34,0.0005,bounded_honeycomb_memory_SI1000,H,11,748,3840600,3839479,1710.5174583629996,internal,2
12,24,34,0.0005,bounded_honeycomb_memory_SI1000,H,11,748,43740600,43739573,22805.74412057601,internal_correlated,2
4,6,10,0.0007,bounded_honeycomb_memory_SI1000,H,3,68,12700,11690,0.5888266070396639,internal,2
4,6,10,0.0007,bounded_honeycomb_memory_SI1000,H,3,68,25500,23942,0.9767466920020524,internal_correlated,2
6,12,16,0.0007,bounded_honeycomb_memory_SI1000,H,5,194,51100,50012,2.8943578469916247,internal,2
6,12,16,0.0007,bounded_honeycomb_memory_SI1000,H,5,194,202300,200523,19.9755893110123,internal_correlated,2
8,15,22,0.0007,bounded_honeycomb_memory_SI1000,H,7,318,102300,100607,12.564817333972314,internal,2
8,15,22,0.0007,bounded_honeycomb_memory_SI1000,H,7,318,302300,300912,55.686876880005,internal_correlated,2
10,18,28,0.0007,bounded_honeycomb_memory_SI1000,H,9,472,102300,101050,32.703145716979634,internal,2
10,18,28,0.0007,bounded_honeycomb_memory_SI1000,H,9,472,502300,501098,231.59609324602934,internal_correlated,2
12,24,34,0.0007,bounded_honeycomb_memory_SI1000,H,11,748,302300,301123,240.2076918749517,internal,2
12,24,34,0.0007,bounded_honeycomb_memory_SI1000,H,11,748,3021400,3020349,3170.7265539390646,internal_correlated,2
4,6,10,0.001,bounded_honeycomb_memory_SI1000,H,3,68,12700,10922,0.8473852820025058,internal,2
4,6,10,0.001,bounded_honeycomb_memory_SI1000,H,3,68,12700,11282,1.050089192998712,internal_correlated,2
6,12,16,0.001,bounded_honeycomb_memory_SI1000,H,5,194,25500,23807,2.866479382995749,internal,2
6,12,16,0.001,bounded_honeycomb_memory_SI1000,H,5,194,51100,49451,5.80773065899848,internal_correlated,2
8,15,22,0.001,bounded_honeycomb_memory_SI1000,H,7,318,25500,23588,6.243424206026248,internal,2
8,15,22,0.001,bounded_honeycomb_memory_SI1000,H,7,318,51100,49845,16.073894774002838,internal_correlated,2
10,18,28,0.001,bounded_honeycomb_memory_SI1000,H,9,472,25500,23666,18.756361164996633,internal,2
10,18,28,0.001,bounded_honeycomb_memory_SI1000,H,9,472,102300,100326,83.58524670098268,internal_correlated,2
12,24,34,0.001,bounded_honeycomb_memory_SI1000,H,11,748,25500,24298,64.19894133799244,internal,2
12,24,34,0.001,bounded_honeycomb_memory_SI1000,H,11,748,202300,200883,444.436531676969,internal_correlated,2
4,6,10,0.0015,bounded_honeycomb_memory_SI1000,H,3,68,6300,4832,10.06183849502122,internal,2
4,6,10,0.0015,bounded_honeycomb_memory_SI1000,H,3,68,6300,5018,0.5854260720079765,internal_correlated,2
6,12,16,0.0015,bounded_honeycomb_memory_SI1000,H,5,194,6300,5060,1.6400210979772964,internal,2
6,12,16,0.0015,bounded_honeycomb_memory_SI1000,H,5,194,12700,11130,3.074671358044725,internal_correlated,2
8,15,22,0.0015,bounded_honeycomb_memory_SI1000,H,7,318,6300,4655,6.573855566006387,internal,2
8,15,22,0.0015,bounded_honeycomb_memory_SI1000,H,7,318,12700,10935,13.74846599198645,internal_correlated,2
10,18,28,0.0015,bounded_honeycomb_memory_SI1000,H,9,472,6300,4317,10.119939418975264,internal,2
10,18,28,0.0015,bounded_honeycomb_memory_SI1000,H,9,472,12700,10668,34.2431024100224,internal_correlated,2
12,24,34,0.0015,bounded_honeycomb_memory_SI1000,H,11,748,6300,4294,35.32826048502466,internal,2
12,24,34,0.0015,bounded_honeycomb_memory_SI1000,H,11,748,12700,11077,100.35628547600936,internal_correlated,2
4,6,10,0.002,bounded_honeycomb_memory_SI1000,H,3,68,6300,4315,0.9408874290093081,internal,2
4,6,10,0.002,bounded_honeycomb_memory_SI1000,H,3,68,6300,4457,1.0753720739885466,internal_correlated,2
6,12,16,0.002,bounded_honeycomb_memory_SI1000,H,5,194,3100,2031,1.3777755109913414,internal,2
6,12,16,0.002,bounded_honeycomb_memory_SI1000,H,5,194,6300,4631,9.240513909986475,internal_correlated,2
8,15,22,0.002,bounded_honeycomb_memory_SI1000,H,7,318,3100,1767,3.2259060029755346,internal,2
8,15,22,0.002,bounded_honeycomb_memory_SI1000,H,7,318,6300,4262,7.900017897991347,internal_correlated,2
10,18,28,0.002,bounded_honeycomb_memory_SI1000,H,9,472,3100,1603,18.99396881600842,internal,2
10,18,28,0.002,bounded_honeycomb_memory_SI1000,H,9,472,3100,1934,13.271901851010625,internal_correlated,2
12,24,34,0.002,bounded_honeycomb_memory_SI1000,H,11,748,3100,1634,36.60179211299692,internal,2
12,24,34,0.002,bounded_honeycomb_memory_SI1000,H,11,748,3100,1835,47.05277763000049,internal_correlated,2
4,6,10,0.003,bounded_honeycomb_memory_SI1000,H,3,68,6200,3543,1.0042457199961063,internal,2
4,6,10,0.003,bounded_honeycomb_memory_SI1000,H,3,68,6200,3640,1.1858261569759634,internal_correlated,2
6,12,16,0.003,bounded_honeycomb_memory_SI1000,H,5,194,6200,3270,3.739533627016499,internal,2
6,12,16,0.003,bounded_honeycomb_memory_SI1000,H,5,194,6200,3437,4.433162462024484,internal_correlated,2
8,15,22,0.003,bounded_honeycomb_memory_SI1000,H,7,318,6200,3173,9.022796937999374,internal,2
8,15,22,0.003,bounded_honeycomb_memory_SI1000,H,7,318,6200,3141,13.821274252994044,internal_correlated,2
10,18,28,0.003,bounded_honeycomb_memory_SI1000,H,9,472,6200,3074,35.13216151796951,internal,2
10,18,28,0.003,bounded_honeycomb_memory_SI1000,H,9,472,3100,1571,21.759948723993148,internal_correlated,2
12,24,34,0.003,bounded_honeycomb_memory_SI1000,H,11,748,3100,1577,42.73751444098889,internal,2
12,24,34,0.003,bounded_honeycomb_memory_SI1000,H,11,748,3100,1530,71.44586494802206,internal_correlated,2
4,6,10,0.005,bounded_honeycomb_memory_SI1000,H,3,68,6200,3098,1.413700782018168,internal,2
4,6,10,0.005,bounded_honeycomb_memory_SI1000,H,3,68,6200,3187,1.9678746190138554,internal_correlated,2
6,12,16,0.005,bounded_honeycomb_memory_SI1000,H,5,194,6200,3085,13.25604878300419,internal,2
6,12,16,0.005,bounded_honeycomb_memory_SI1000,H,5,194,6200,3118,7.567604260987537,internal_correlated,2
8,15,22,0.005,bounded_honeycomb_memory_SI1000,H,7,318,6200,3098,30.386932060994695,internal,2
8,15,22,0.005,bounded_honeycomb_memory_SI1000,H,7,318,6200,3157,39.675467842021135,internal_correlated,2
10,18,28,0.005,bounded_honeycomb_memory_SI1000,H,9,472,6200,3162,45.81562412600033,internal,2
10,18,28,0.005,bounded_honeycomb_memory_SI1000,H,9,472,6200,3077,62.12322404301449,internal_correlated,2
12,24,34,0.005,bounded_honeycomb_memory_SI1000,H,11,748,6200,3079,125.11357560699435,internal,2
12,24,34,0.005,bounded_honeycomb_memory_SI1000,H,11,748,6200,3073,194.22261383003024,internal_correlated,2
4,6,10,0.007,bounded_honeycomb_memory_SI1000,H,3,68,6200,3053,1.6265291489762603,internal,2
4,6,10,0.007,bounded_honeycomb_memory_SI1000,H,3,68,6200,3136,1.7260498610062314,internal_correlated,2
6,12,16,0.007,bounded_honeycomb_memory_SI1000,H,5,194,6200,3116,5.4248189129893944,internal,2
6,12,16,0.007,bounded_honeycomb_memory_SI1000,H,5,194,6200,3134,11.096516857996903,internal_correlated,2
8,15,22,0.007,bounded_honeycomb_memory_SI1000,H,7,318,6200,3122,14.713837635994423,internal,2
8,15,22,0.007,bounded_honeycomb_memory_SI1000,H,7,318,6200,3188,28.334200264011997,internal_correlated,2
10,18,28,0.007,bounded_honeycomb_memory_SI1000,H,9,472,6200,3139,58.004175766011485,internal,2
10,18,28,0.007,bounded_honeycomb_memory_SI1000,H,9,472,6200,3124,65.85492864701428,internal_correlated,2
12,24,34,0.007,bounded_honeycomb_memory_SI1000,H,11,748,6200,3059,206.7163926210119,internal,2
12,24,34,0.007,bounded_honeycomb_memory_SI1000,H,11,748,6200,3115,259.11215099401943,internal_correlated,2
4,6,10,0.01,bounded_honeycomb_memory_SI1000,H,3,68,6200,3169,7.603994785992654,internal,2
4,6,10,0.01,bounded_honeycomb_memory_SI1000,H,3,68,6200,3070,3.433067045009466,internal_correlated,2
6,12,16,0.01,bounded_honeycomb_memory_SI1000,H,5,194,6200,3194,8.20627552799624,internal,2
6,12,16,0.01,bounded_honeycomb_memory_SI1000,H,5,194,6200,3133,14.774602023998796,internal_correlated,2
8,15,22,0.01,bounded_honeycomb_memory_SI1000,H,7,318,6200,3021,26.5720408919924,internal,2
8,15,22,0.01,bounded_honeycomb_memory_SI1000,H,7,318,6200,3088,36.51766418000989,internal_correlated,2
10,18,28,0.01,bounded_honeycomb_memory_SI1000,H,9,472,6200,3064,83.96933914301098,internal,2
10,18,28,0.01,bounded_honeycomb_memory_SI1000,H,9,472,6200,3124,92.35418525401656,internal_correlated,2
12,24,34,0.01,bounded_honeycomb_memory_SI1000,H,11,748,6200,3069,330.4218339270142,internal,2
12,24,34,0.01,bounded_honeycomb_memory_SI1000,H,11,748,6200,3141,262.15948781999396,internal_correlated,2
4,6,10,0.015,bounded_honeycomb_memory_SI1000,H,3,68,6200,3114,1.0821105879929291,internal,2
4,6,10,0.015,bounded_honeycomb_memory_SI1000,H,3,68,6200,2992,1.326774867995482,internal_correlated,2
6,12,16,0.015,bounded_honeycomb_memory_SI1000,H,5,194,6200,3097,5.729826685999342,internal,2
6,12,16,0.015,bounded_honeycomb_memory_SI1000,H,5,194,6200,3117,10.14994925500605,internal_correlated,2
8,15,22,0.015,bounded_honeycomb_memory_SI1000,H,7,318,6200,3085,25.188851207969947,internal,2
8,15,22,0.015,bounded_honeycomb_memory_SI1000,H,7,318,6200,3097,31.618298293030193,internal_correlated,2
10,18,28,0.015,bounded_honeycomb_memory_SI1000,H,9,472,6200,3044,104.45383352299928,internal,2
10,18,28,0.015,bounded_honeycomb_memory_SI1000,H,9,472,6200,3056,83.76837681699612,internal_correlated,2
12,24,34,0.015,bounded_honeycomb_memory_SI1000,H,11,748,6200,3102,942.6616270619934,internal,2
12,24,34,0.015,bounded_honeycomb_memory_SI1000,H,11,748,6200,3083,298.1381690710141,internal_correlated,2
4,6,10,0.02,bounded_honeycomb_memory_SI1000,H,3,68,6200,3112,1.0821729930129322,internal,2
4,6,10,0.02,bounded_honeycomb_memory_SI1000,H,3,68,6200,3140,2.5131581099680034,internal_correlated,2
6,12,16,0.02,bounded_honeycomb_memory_SI1000,H,5,194,6200,3135,6.16093002500736,internal,2
6,12,16,0.02,bounded_honeycomb_memory_SI1000,H,5,194,6200,3110,9.739119414005813,internal_correlated,2
8,15,22,0.02,bounded_honeycomb_memory_SI1000,H,7,318,6200,3111,30.436300817999495,internal,2
8,15,22,0.02,bounded_honeycomb_memory_SI1000,H,7,318,6200,3091,35.35163206498885,internal_correlated,2
10,18,28,0.02,bounded_honeycomb_memory_SI1000,H,9,472,6200,3098,140.72317812598294,internal,2
10,18,28,0.02,bounded_honeycomb_memory_SI1000,H,9,472,6200,3158,101.78079181102908,internal_correlated,2
12,24,34,0.02,bounded_honeycomb_memory_SI1000,H,11,748,6200,3102,1411.3309175440015,internal,2
12,24,34,0.02,bounded_honeycomb_memory_SI1000,H,11,748,6200,3071,330.8177841079764,internal_correlated,2
4,6,10,0.03,bounded_honeycomb_memory_SI1000,H,3,68,6200,3095,2.506442876986299,internal,2
4,6,10,0.03,bounded_honeycomb_memory_SI1000,H,3,68,6200,3134,2.8835492510172576,internal_correlated,2
6,12,16,0.03,bounded_honeycomb_memory_SI1000,H,5,194,6200,3093,7.645378741998284,internal,2
6,12,16,0.03,bounded_honeycomb_memory_SI1000,H,5,194,6200,3038,11.074832532996664,internal_correlated,2
8,15,22,0.03,bounded_honeycomb_memory_SI1000,H,7,318,6200,3068,28.96147687596697,internal,2
8,15,22,0.03,bounded_honeycomb_memory_SI1000,H,7,318,6200,3049,40.389464055991176,internal_correlated,2
10,18,28,0.03,bounded_honeycomb_memory_SI1000,H,9,472,6200,3096,119.18344380098942,internal,2
10,18,28,0.03,bounded_honeycomb_memory_SI1000,H,9,472,6200,3083,138.42108486099184,internal_correlated,2
12,24,34,0.03,bounded_honeycomb_memory_SI1000,H,11,748,6200,3147,1714.3109331089668,internal,2
12,24,34,0.03,bounded_honeycomb_memory_SI1000,H,11,748,6200,3137,388.6694650240126,internal_correlated,2
4,6,10,0.0001,bounded_honeycomb_memory_SI1000,V,3,68,202300,201252,12.770293933994253,internal,2
4,6,10,0.0001,bounded_honeycomb_memory_SI1000,V,3,68,302300,300908,7.76422621801612,internal_correlated,2
6,12,16,0.0001,bounded_honeycomb_memory_SI1000,V,5,194,2302300,2301259,55.48809008911485,internal,2
6,12,16,0.0001,bounded_honeycomb_memory_SI1000,V,5,194,6902300,6901294,138.62435256237222,internal_correlated,2
8,15,22,0.0001,bounded_honeycomb_memory_SI1000,V,7,318,40702300,40701299,1126.720506104204,internal,2
8,15,22,0.0001,bounded_honeycomb_memory_SI1000,V,7,318,100000000,99999421,3654.1110086843255,internal_correlated,2
10,18,28,0.0001,bounded_honeycomb_memory_SI1000,V,9,472,100000000,99999882,5800.845917041181,internal,2
10,18,28,0.0001,bounded_honeycomb_memory_SI1000,V,9,472,100000000,99999971,6898.0597090604715,internal_correlated,2
12,24,34,0.0001,bounded_honeycomb_memory_SI1000,V,11,748,100000000,99999991,8508.044689239381,internal,2
12,24,34,0.0001,bounded_honeycomb_memory_SI1000,V,11,748,100000000,100000000,8074.899996723136,internal_correlated,2
4,6,10,0.0002,bounded_honeycomb_memory_SI1000,V,3,68,102300,100984,12.51482516201213,internal,2
4,6,10,0.0002,bounded_honeycomb_memory_SI1000,V,3,68,102300,101231,8.53764791499998,internal_correlated,2
6,12,16,0.0002,bounded_honeycomb_memory_SI1000,V,5,194,402300,401292,21.282776772990474,internal,2
6,12,16,0.0002,bounded_honeycomb_memory_SI1000,V,5,194,1302300,1301252,47.00716083792213,internal_correlated,2
8,15,22,0.0002,bounded_honeycomb_memory_SI1000,V,7,318,3302300,3301273,184.40159249282442,internal,2
8,15,22,0.0002,bounded_honeycomb_memory_SI1000,V,7,318,12902300,12901295,745.1129828759731,internal_correlated,2
10,18,28,0.0002,bounded_honeycomb_memory_SI1000,V,9,472,26902300,26901299,2096.5307706117164,internal,2
10,18,28,0.0002,bounded_honeycomb_memory_SI1000,V,9,472,100000000,99999341,8948.120039889342,internal_correlated,2
12,24,34,0.0002,bounded_honeycomb_memory_SI1000,V,11,748,100000000,99999524,15131.835007349466,internal,2
12,24,34,0.0002,bounded_honeycomb_memory_SI1000,V,11,748,100000000,99999947,18397.825041629883,internal_correlated,2
4,6,10,0.0003,bounded_honeycomb_memory_SI1000,V,3,68,51100,49958,2.039330910993158,internal,2
4,6,10,0.0003,bounded_honeycomb_memory_SI1000,V,3,68,102300,100472,2.3238667309778975,internal_correlated,2
6,12,16,0.0003,bounded_honeycomb_memory_SI1000,V,5,194,202300,200894,9.409922617007396,internal,2
6,12,16,0.0003,bounded_honeycomb_memory_SI1000,V,5,194,402300,401249,18.993836458976148,internal_correlated,2
8,15,22,0.0003,bounded_honeycomb_memory_SI1000,V,7,318,702300,701264,36.606876799996826,internal,2
8,15,22,0.0003,bounded_honeycomb_memory_SI1000,V,7,318,3689400,3688177,870.3407960320765,internal_correlated,2
10,18,28,0.0003,bounded_honeycomb_memory_SI1000,V,9,472,3663800,3662783,974.3318178299669,internal,2
10,18,28,0.0003,bounded_honeycomb_memory_SI1000,V,9,472,20639800,20638779,6235.641442717984,internal_correlated,2
12,24,34,0.0003,bounded_honeycomb_memory_SI1000,V,11,748,15638300,15637246,5159.47071860393,internal,2
12,24,34,0.0003,bounded_honeycomb_memory_SI1000,V,11,748,100000000,99999293,29291.101085367845,internal_correlated,2
4,6,10,0.0005,bounded_honeycomb_memory_SI1000,V,3,68,25500,24312,1.4795055360009428,internal,2
4,6,10,0.0005,bounded_honeycomb_memory_SI1000,V,3,68,51100,49212,1.8647132620099,internal_correlated,2
6,12,16,0.0005,bounded_honeycomb_memory_SI1000,V,5,194,51100,49630,5.7665406099986285,internal,2
6,12,16,0.0005,bounded_honeycomb_memory_SI1000,V,5,194,102300,101206,11.676553255994804,internal_correlated,2
8,15,22,0.0005,bounded_honeycomb_memory_SI1000,V,7,318,102300,101240,26.273558138986118,internal,2
8,15,22,0.0005,bounded_honeycomb_memory_SI1000,V,7,318,402300,401148,47.29241875297157,internal_correlated,2
10,18,28,0.0005,bounded_honeycomb_memory_SI1000,V,9,472,302300,301086,62.28646433299582,internal,2
10,18,28,0.0005,bounded_honeycomb_memory_SI1000,V,9,472,1502300,1501247,454.63816295003926,internal_correlated,2
12,24,34,0.0005,bounded_honeycomb_memory_SI1000,V,11,748,702300,701144,339.2813729369809,internal,2
12,24,34,0.0005,bounded_honeycomb_memory_SI1000,V,11,748,5740600,5739589,2890.3944080830697,internal_correlated,2
4,6,10,0.0007,bounded_honeycomb_memory_SI1000,V,3,68,12700,11694,0.7217137489933521,internal,2
4,6,10,0.0007,bounded_honeycomb_memory_SI1000,V,3,68,25500,23917,0.7664798839978175,internal_correlated,2
6,12,16,0.0007,bounded_honeycomb_memory_SI1000,V,5,194,25500,23881,1.8113416300184326,internal,2
6,12,16,0.0007,bounded_honeycomb_memory_SI1000,V,5,194,51100,49578,5.664041045034537,internal_correlated,2
8,15,22,0.0007,bounded_honeycomb_memory_SI1000,V,7,318,51100,49194,9.994392816995969,internal,2
8,15,22,0.0007,bounded_honeycomb_memory_SI1000,V,7,318,102300,101219,16.920980841983692,internal_correlated,2
10,18,28,0.0007,bounded_honeycomb_memory_SI1000,V,9,472,51100,49966,17.001802573999157,internal,2
10,18,28,0.0007,bounded_honeycomb_memory_SI1000,V,9,472,302300,301044,122.2839543769951,internal_correlated,2
12,24,34,0.0007,bounded_honeycomb_memory_SI1000,V,11,748,102300,100859,85.35794818299473,internal,2
12,24,34,0.0007,bounded_honeycomb_memory_SI1000,V,11,748,602300,601159,645.8998081889877,internal_correlated,2
4,6,10,0.001,bounded_honeycomb_memory_SI1000,V,3,68,12700,11010,0.7904078660067171,internal,2
4,6,10,0.001,bounded_honeycomb_memory_SI1000,V,3,68,12700,11301,1.2475733240135014,internal_correlated,2
6,12,16,0.001,bounded_honeycomb_memory_SI1000,V,5,194,12700,10811,1.79628752800636,internal,2
6,12,16,0.001,bounded_honeycomb_memory_SI1000,V,5,194,25500,23482,3.3924480760324514,internal_correlated,2
8,15,22,0.001,bounded_honeycomb_memory_SI1000,V,7,318,12700,11102,4.664008882988128,internal,2
8,15,22,0.001,bounded_honeycomb_memory_SI1000,V,7,318,25500,24311,11.043527663001441,internal_correlated,2
10,18,28,0.001,bounded_honeycomb_memory_SI1000,V,9,472,12700,11342,10.156506163999438,internal,2
10,18,28,0.001,bounded_honeycomb_memory_SI1000,V,9,472,51100,49607,49.533673610989354,internal_correlated,2
12,24,34,0.001,bounded_honeycomb_memory_SI1000,V,11,748,12700,11441,28.782912712005782,internal,2
12,24,34,0.001,bounded_honeycomb_memory_SI1000,V,11,748,51100,50048,134.7805314510042,internal_correlated,2
4,6,10,0.0015,bounded_honeycomb_memory_SI1000,V,3,68,6300,4946,0.554043313008151,internal,2
4,6,10,0.0015,bounded_honeycomb_memory_SI1000,V,3,68,6300,5090,0.6596839209960308,internal_correlated,2
6,12,16,0.0015,bounded_honeycomb_memory_SI1000,V,5,194,6300,4377,1.7827077950059902,internal,2
6,12,16,0.0015,bounded_honeycomb_memory_SI1000,V,5,194,6300,4983,1.8521597319922876,internal_correlated,2
8,15,22,0.0015,bounded_honeycomb_memory_SI1000,V,7,318,3100,2050,2.4893239719822304,internal,2
8,15,22,0.0015,bounded_honeycomb_memory_SI1000,V,7,318,6300,5065,6.983548171017901,internal_correlated,2
10,18,28,0.0015,bounded_honeycomb_memory_SI1000,V,9,472,3100,1993,11.945374950009864,internal,2
10,18,28,0.0015,bounded_honeycomb_memory_SI1000,V,9,472,6300,5084,12.535768731991993,internal_correlated,2
12,24,34,0.0015,bounded_honeycomb_memory_SI1000,V,11,748,3100,1804,15.818560667990823,internal,2
12,24,34,0.0015,bounded_honeycomb_memory_SI1000,V,11,748,6300,4983,47.596874073991785,internal_correlated,2
4,6,10,0.002,bounded_honeycomb_memory_SI1000,V,3,68,6300,4393,0.895935329986969,internal,2
4,6,10,0.002,bounded_honeycomb_memory_SI1000,V,3,68,6300,4570,0.701337259990396,internal_correlated,2
6,12,16,0.002,bounded_honeycomb_memory_SI1000,V,5,194,3100,1734,1.3267557969811605,internal,2
6,12,16,0.002,bounded_honeycomb_memory_SI1000,V,5,194,3100,2004,1.8390964739955962,internal_correlated,2
8,15,22,0.002,bounded_honeycomb_memory_SI1000,V,7,318,3100,1653,3.020095103987842,internal,2
8,15,22,0.002,bounded_honeycomb_memory_SI1000,V,7,318,3100,1897,17.41824868398544,internal_correlated,2
10,18,28,0.002,bounded_honeycomb_memory_SI1000,V,9,472,3100,1596,16.19361834699521,internal,2
10,18,28,0.002,bounded_honeycomb_memory_SI1000,V,9,472,3100,1786,11.821294324996416,internal_correlated,2
12,24,34,0.002,bounded_honeycomb_memory_SI1000,V,11,748,3100,1577,34.87499689699325,internal,2
12,24,34,0.002,bounded_honeycomb_memory_SI1000,V,11,748,3100,1701,41.297974419998354,internal_correlated,2
4,6,10,0.003,bounded_honeycomb_memory_SI1000,V,3,68,6200,3550,1.1278397079804563,internal,2
4,6,10,0.003,bounded_honeycomb_memory_SI1000,V,3,68,6200,3698,1.218554746996233,internal_correlated,2
6,12,16,0.003,bounded_honeycomb_memory_SI1000,V,5,194,6200,3145,3.474410525006533,internal,2
6,12,16,0.003,bounded_honeycomb_memory_SI1000,V,5,194,6200,3169,4.258809947983536,internal_correlated,2
8,15,22,0.003,bounded_honeycomb_memory_SI1000,V,7,318,6200,3108,8.394795401996817,internal,2
8,15,22,0.003,bounded_honeycomb_memory_SI1000,V,7,318,6200,3119,16.062525986977562,internal_correlated,2
10,18,28,0.003,bounded_honeycomb_memory_SI1000,V,9,472,6200,3111,28.96658300897252,internal,2
10,18,28,0.003,bounded_honeycomb_memory_SI1000,V,9,472,3100,1554,28.560601734978263,internal_correlated,2
12,24,34,0.003,bounded_honeycomb_memory_SI1000,V,11,748,3100,1553,50.217758717990364,internal,2
12,24,34,0.003,bounded_honeycomb_memory_SI1000,V,11,748,3100,1554,70.47564267001871,internal_correlated,2
4,6,10,0.005,bounded_honeycomb_memory_SI1000,V,3,68,6200,3183,1.5319095730010304,internal,2
4,6,10,0.005,bounded_honeycomb_memory_SI1000,V,3,68,6200,3138,1.734548786988853,internal_correlated,2
6,12,16,0.005,bounded_honeycomb_memory_SI1000,V,5,194,6200,3134,5.388487618996805,internal,2
6,12,16,0.005,bounded_honeycomb_memory_SI1000,V,5,194,6200,3112,6.586747090017525,internal_correlated,2
8,15,22,0.005,bounded_honeycomb_memory_SI1000,V,7,318,6200,3139,33.062217496987614,internal,2
8,15,22,0.005,bounded_honeycomb_memory_SI1000,V,7,318,6200,3131,27.255040548008765,internal_correlated,2
10,18,28,0.005,bounded_honeycomb_memory_SI1000,V,9,472,6200,3092,46.89382931601904,internal,2
10,18,28,0.005,bounded_honeycomb_memory_SI1000,V,9,472,6200,3170,68.145395747988,internal_correlated,2
12,24,34,0.005,bounded_honeycomb_memory_SI1000,V,11,748,6200,3159,124.32892531401376,internal,2
12,24,34,0.005,bounded_honeycomb_memory_SI1000,V,11,748,6200,3122,171.54299372300557,internal_correlated,2
4,6,10,0.007,bounded_honeycomb_memory_SI1000,V,3,68,6200,3062,1.5900957909889257,internal,2
4,6,10,0.007,bounded_honeycomb_memory_SI1000,V,3,68,6200,3077,1.9540995380307322,internal_correlated,2
6,12,16,0.007,bounded_honeycomb_memory_SI1000,V,5,194,6200,3062,4.84816298099895,internal,2
6,12,16,0.007,bounded_honeycomb_memory_SI1000,V,5,194,6200,3092,7.634998587996506,internal_correlated,2
8,15,22,0.007,bounded_honeycomb_memory_SI1000,V,7,318,6200,3080,15.106313911993311,internal,2
8,15,22,0.007,bounded_honeycomb_memory_SI1000,V,7,318,6200,3116,26.36780563999082,internal_correlated,2
10,18,28,0.007,bounded_honeycomb_memory_SI1000,V,9,472,6200,3041,49.35151243698556,internal,2
10,18,28,0.007,bounded_honeycomb_memory_SI1000,V,9,472,6200,3054,69.31373030199848,internal_correlated,2
12,24,34,0.007,bounded_honeycomb_memory_SI1000,V,11,748,6200,3072,205.5359551179654,internal,2
12,24,34,0.007,bounded_honeycomb_memory_SI1000,V,11,748,6200,3115,257.31929939798374,internal_correlated,2
4,6,10,0.01,bounded_honeycomb_memory_SI1000,V,3,68,6200,3085,3.5413317809807268,internal,2
4,6,10,0.01,bounded_honeycomb_memory_SI1000,V,3,68,6200,3139,4.623239117000139,internal_correlated,2
6,12,16,0.01,bounded_honeycomb_memory_SI1000,V,5,194,6200,3089,12.238702674996603,internal,2
6,12,16,0.01,bounded_honeycomb_memory_SI1000,V,5,194,6200,3126,13.238252722008383,internal_correlated,2
8,15,22,0.01,bounded_honeycomb_memory_SI1000,V,7,318,6200,3113,36.34336287799533,internal,2
8,15,22,0.01,bounded_honeycomb_memory_SI1000,V,7,318,6200,3118,42.34470533800686,internal_correlated,2
10,18,28,0.01,bounded_honeycomb_memory_SI1000,V,9,472,6200,3099,69.26120169099522,internal,2
10,18,28,0.01,bounded_honeycomb_memory_SI1000,V,9,472,6200,3017,74.78795970798728,internal_correlated,2
12,24,34,0.01,bounded_honeycomb_memory_SI1000,V,11,748,6200,3095,279.65680713401343,internal,2
12,24,34,0.01,bounded_honeycomb_memory_SI1000,V,11,748,6200,3107,245.9979636879848,internal_correlated,2
4,6,10,0.015,bounded_honeycomb_memory_SI1000,V,3,68,6200,3069,1.144903241998236,internal,2
4,6,10,0.015,bounded_honeycomb_memory_SI1000,V,3,68,6200,3133,1.2994102120189837,internal_correlated,2
6,12,16,0.015,bounded_honeycomb_memory_SI1000,V,5,194,6200,3142,5.4579407279866246,internal,2
6,12,16,0.015,bounded_honeycomb_memory_SI1000,V,5,194,6200,3105,8.315661125990346,internal_correlated,2
8,15,22,0.015,bounded_honeycomb_memory_SI1000,V,7,318,6200,3188,22.474703247004072,internal,2
8,15,22,0.015,bounded_honeycomb_memory_SI1000,V,7,318,6200,3133,26.263396768995563,internal_correlated,2
10,18,28,0.015,bounded_honeycomb_memory_SI1000,V,9,472,6200,3177,84.05844418600032,internal,2
10,18,28,0.015,bounded_honeycomb_memory_SI1000,V,9,472,6200,3127,73.36273915200309,internal_correlated,2
12,24,34,0.015,bounded_honeycomb_memory_SI1000,V,11,748,6200,3056,705.9360882379965,internal,2
12,24,34,0.015,bounded_honeycomb_memory_SI1000,V,11,748,6200,3095,253.65066115899072,internal_correlated,2
4,6,10,0.02,bounded_honeycomb_memory_SI1000,V,3,68,6200,3156,1.0945622500048557,internal,2
4,6,10,0.02,bounded_honeycomb_memory_SI1000,V,3,68,6200,3089,1.426632365985256,internal_correlated,2
6,12,16,0.02,bounded_honeycomb_memory_SI1000,V,5,194,6200,3084,6.219824706003806,internal,2
6,12,16,0.02,bounded_honeycomb_memory_SI1000,V,5,194,6200,3055,9.342406200004461,internal_correlated,2
8,15,22,0.02,bounded_honeycomb_memory_SI1000,V,7,318,6200,3138,25.653076246982323,internal,2
8,15,22,0.02,bounded_honeycomb_memory_SI1000,V,7,318,6200,3158,32.77848315396761,internal_correlated,2
10,18,28,0.02,bounded_honeycomb_memory_SI1000,V,9,472,6200,3082,138.37174248298834,internal,2
10,18,28,0.02,bounded_honeycomb_memory_SI1000,V,9,472,6200,3054,101.18632360798756,internal_correlated,2
12,24,34,0.02,bounded_honeycomb_memory_SI1000,V,11,748,6200,3182,1167.6421677549927,internal,2
12,24,34,0.02,bounded_honeycomb_memory_SI1000,V,11,748,6200,3136,288.8854091870187,internal_correlated,2
4,6,10,0.03,bounded_honeycomb_memory_SI1000,V,3,68,6200,3133,1.9576298020047966,internal,2
4,6,10,0.03,bounded_honeycomb_memory_SI1000,V,3,68,6200,3152,2.8165850199941067,internal_correlated,2
6,12,16,0.03,bounded_honeycomb_memory_SI1000,V,5,194,6200,3048,7.531682141020708,internal,2
6,12,16,0.03,bounded_honeycomb_memory_SI1000,V,5,194,6200,3091,12.373045498985077,internal_correlated,2
8,15,22,0.03,bounded_honeycomb_memory_SI1000,V,7,318,6200,3057,29.366355253002446,internal,2
8,15,22,0.03,bounded_honeycomb_memory_SI1000,V,7,318,6200,3067,36.68932994500257,internal_correlated,2
10,18,28,0.03,bounded_honeycomb_memory_SI1000,V,9,472,6200,3087,131.83669997399383,internal,2
10,18,28,0.03,bounded_honeycomb_memory_SI1000,V,9,472,6200,3058,102.90891498996814,internal_correlated,2
12,24,34,0.03,bounded_honeycomb_memory_SI1000,V,11,748,6200,3092,1491.9160359519979,internal,2
12,24,34,0.03,bounded_honeycomb_memory_SI1000,V,11,748,6200,3144,359.6568881619858,internal_correlated,2


